Gaussian Process Priors for Boundary Value Problems of Linear Partial Differential Equations

Working with systems of partial differential equations (PDEs) is a fundamental task in computational science. Well-posed systems are addressed by numerical solvers or neural operators, whereas systems described by data are often addressed by PINNs or Gaussian processes. In this work, we propose Boundary Ehrenpreis--Palamodov Gaussian Processes (B-EPGPs), a novel probabilistic framework for constructing GP priors that satisfy both general systems of linear PDEs with constant coefficients and linear boundary conditions and can be conditioned on a finite data set. We explicitly construct GP priors for representative PDE systems with practical boundary conditions. Formal proofs of correctness are provided and empirical results demonstrating significant accuracy and computational resource improvements over state-of-the-art approaches.

==> anc/Codes/1D_wave/1dwave_Neumann_boundary.ipynb <==
{"cells":[{"cell_type":"markdown","metadata":{"id":"idlhUjsSJxql"},"source":["# 新段落"],"id":"idlhUjsSJxql"},{"cell_type":"code","source":["from google.colab import drive\n","drive.mount('/content/drive')"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"skJrn1mzghZU","executionInfo":{"status":"ok","timestamp":1727659252195,"user_tz":240,"elapsed":2470,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"60854df8-8df0-4402-8776-f122a75c739b"},"id":"skJrn1mzghZU","execution_count":12,"outputs":[{"output_type":"stream","name":"stdout","text":["Drive already mounted at /content/drive; to attempt to forcibly remount, call drive.mount(\"/content/drive\", force_remount=True).\n"]}]},{"cell_type":"code","execution_count":13,"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"elapsed":6,"status":"ok","timestamp":1727659252195,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"},"user_tz":240},"id":"34ac382d-c496-43de-97e2-a77b399039db","outputId":"9f8e7980-bc08-4134-ce47-c5b2927c7ad9"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","torch.manual_seed(13)\n","\n","\n","\n","# Sampling parameters etc\n","#n_axis = 51\n","n_axis = 41\n","#n_time = 131\n","n_time = 241\n","\n","axis = torch.linspace(0,4,n_axis, device=device)\n","time = torch.linspace(0,8,n_time, device=device)\n","Ps = torch.cartesian_prod(axis,time)\n","# Number of points\n","lP = Ps.shape[0]\n","\n","\n","# Initial dataset\n","data_axis = torch.linspace(0,12, 1201, device=device)\n","data_time = torch.linspace(0,0,1, device=device)\n","data_Ps = torch.cartesian_prod(data_axis,time)\n","\n","mask = data_Ps[:,1] == 0.\n","X = data_Ps[mask]\n","dX = data_Ps[mask]\n","\n","mask1 = data_Ps[:,0] < 1e-10\n","Xbc = data_Ps[mask1]\n","\n","Y = torch.exp(-(X[:,0]-3)**2*5)+torch.exp(-(X[:,0]-1)**2*10)+torch.exp(-(X[:,0]+3)**2*5)+torch.exp(-(X[:,0]+1)**2*10)\n","#Y = torch.cos((X[:,0]-1)*5)+torch.cos((X[:,1]-1)*5)\n","Y = Y.view(-1,1)\n","\n","dY = -2*5*(X[:,0]-3)*torch.exp(-(X[:,0]-3)**2*5)+2*5*(X[:,0]+3)*torch.exp(-(X[:,0]+3)**2*5)\n","#dtY = -5*(torch.sin((X[:,0]-1)*5)+torch.sin((X[:,1]-1)*5))\n","dY = dY.view(-1,1)\n","\n","Ybc = torch.where( ((Xbc[:,0]-1).abs() < 1e-1), 0., 0. )\n","Ybc = Ybc.view(-1,1)\n","\n","\n","dX = dX.to(torch.complex128)\n","dY = dY.to(torch.complex128)\n","#Xbc = Xbc.to(torch.complex128)\n","X = X.to(torch.complex128)\n","#Ybc = Ybc.to(torch.complex128)\n","Y = Y.to(torch.complex128)\n","#Y = torch.cat((Y,dY,Ybc),0)\n","Y = torch.cat((Y,dY),0)"],"id":"34ac382d-c496-43de-97e2-a77b399039db"},{"cell_type":"code","execution_count":14,"metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b","executionInfo":{"status":"ok","timestamp":1727659252195,"user_tz":240,"elapsed":4,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["def getVarietyPoints(base1,base2):\n","    x1 = torch.cat(list(base1.unbind(1)), dim=0)\n","    x2 = torch.cat(list(base2.unbind(1)), dim=0)\n","    #x1 = base1.unbind(1)\n","    #x2 = base2.unbind(1)\n","    #return torch.stack([ torch.stack([x1,x1],1), torch.stack([x2,-x2],1) ])\n","    return torch.stack([ torch.stack([x1,x1],1), torch.stack([x2,-x2],1), torch.stack([-x1,x1],1), torch.stack([-x2,-x2],1) ])\n","\n","def Phi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    # return (pts.inner(X) * 1.j).exp().mean(0)\n","    return (pts.inner(X)).exp().mean(0)\n","\n","def dPhi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,1].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dbcPhi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,0].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","\n","def train(N):\n","    for epoch in range(N):\n","        PhiX = Phi(MC_base1 * 1.j, MC_base2 * 1.j, X)\n","        dPhiX = dPhi(MC_base1 * 1.j, MC_base2 * 1.j, dX)\n","        #dbcPhiX = dbcPhi(MC_base1 * 1.j, MC_base2 * 1.j, Xbc)\n","        #PhiX = torch.cat((PhiX,dPhiX,dbcPhiX),1)\n","        PhiX = torch.cat((PhiX,dPhiX),1)\n","        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","        LA = torch.linalg.cholesky(A)\n","        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)\n","\n","        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())\n","        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps\n","        nlml += LA.diag().real.log().sum()\n","        nlml += 0.5*S_diag.sum()\n","\n","        opt.zero_grad()\n","        nlml.backward()\n","        opt.step()\n","\n","        with torch.no_grad():\n","            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","            err = (train_pred.real - Y).square().mean().sqrt()\n","            print(26*\"~\" + f'\\nepoch {epoch}\\n\\\n","nlml {nlml}\\n\\\n","err {err}\\n\\\n","eps {eps.exp()}\\n\\\n","base1 std {MC_base1.std(0)}\\n\\\n","base2 std {MC_base2.std(0)}\\n\\\n","min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')"],"id":"21503eb5-201e-43de-b8e8-78dd2617680b"},{"cell_type":"code","source":["n_MC = 1000\n","# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30\n","MC_base1 = (torch.randn((n_MC, 1), device=device)).requires_grad_()\n","MC_base2 = (torch.randn((n_MC, 1), device=device)).requires_grad_()\n","# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()\n","S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=False, device=device)\n","# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)\n","eps = torch.tensor(np.log(1e-6), requires_grad=False, device=device)"],"metadata":{"id":"qTn_iWiBboK6","executionInfo":{"status":"ok","timestamp":1727659252195,"user_tz":240,"elapsed":4,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"id":"qTn_iWiBboK6","execution_count":15,"outputs":[]},{"cell_type":"code","execution_count":16,"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","executionInfo":{"status":"ok","timestamp":1727659864638,"user_tz":240,"elapsed":612447,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"6e0afd79-75a4-40dd-9ed7-4bcdd725eee1"},"outputs":[{"output_type":"stream","name":"stdout","text":["\u001b[1;30;43m流式输出内容被截断，只能显示最后 5000 行内容。\u001b[0m\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 675\n","nlml -15693.862891893594\n","err (5.554314231287026e-05-3.3763716893338202e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3543], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 676\n","nlml -15696.176276557413\n","err (5.2852156602152905e-05-3.1692746245052712e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3543], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 677\n","nlml -15695.693083132603\n","err (5.439463526780959e-05-3.3206805750505538e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3543], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 678\n","nlml -15696.706438065525\n","err (5.056325010174928e-05-3.052823812617163e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3542], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 679\n","nlml -15696.832591508308\n","err (5.1573399261393657e-05-3.113588183553672e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3542], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 680\n","nlml -15697.070534881554\n","err (5.239949997020127e-05-3.2609859562393838e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3542], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 681\n","nlml -15697.401662148448\n","err (4.869699818026354e-05-2.9255880271402985e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3541], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 682\n","nlml -15695.85648799203\n","err (4.975420132297239e-05-3.003068322797528e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3540], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 683\n","nlml -15694.739468452553\n","err (5.2344992590863715e-05-3.196855967883174e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3540], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 684\n","nlml -15697.404015045926\n","err (4.8485697506312203e-05-2.9467360346702065e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3539], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 685\n","nlml -15699.969526072851\n","err (4.807035630057038e-05-2.9053615943794703e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 686\n","nlml -15698.992762946025\n","err (4.854816998932834e-05-2.9451920391564872e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 687\n","nlml -15698.910043642729\n","err (4.719406373225696e-05-2.8536150586630025e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 688\n","nlml -15699.375604907422\n","err (4.90608010908786e-05-2.974007553061014e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 689\n","nlml -15700.538112586415\n","err (4.865241962959547e-05-2.9421160890505363e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 690\n","nlml -15705.354582994507\n","err (4.9376080757457257e-05-2.9797229917235027e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 691\n","nlml -15703.452376287612\n","err (5.288890461355082e-05-3.14058666733473e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3537], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 692\n","nlml -15699.622014150784\n","err (5.226559410317454e-05-3.17588919418452e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3537], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 693\n","nlml -15700.171452171315\n","err (4.964105460452973e-05-3.006070485387497e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3536], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 694\n","nlml -15700.720318324136\n","err (4.927516223009129e-05-2.9292779993832685e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3536], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 695\n","nlml -15701.665815325148\n","err (5.0322129787300756e-05-3.0448629085941993e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 696\n","nlml -15703.098885788986\n","err (4.826063566659616e-05-2.902304772145712e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 697\n","nlml -15703.430108440549\n","err (4.8317333354439496e-05-2.900697464936172e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 698\n","nlml -15703.973676756785\n","err (4.956048663924369e-05-2.970705942648906e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 699\n","nlml -15705.94641277181\n","err (5.181837029380262e-05-3.0992481390788884e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 700\n","nlml -15706.394040006948\n","err (5.138669295622996e-05-3.139225764262771e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 701\n","nlml -15707.526423098006\n","err (4.9292769382302275e-05-2.9949253206653736e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 702\n","nlml -15709.181323509427\n","err (5.139338518854437e-05-3.1209062626845225e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 703\n","nlml -15710.55358433666\n","err (5.1745175219627626e-05-3.137054970007655e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 704\n","nlml -15710.583589599588\n","err (5.121754740308863e-05-3.0556781531253145e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3536], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 705\n","nlml -15711.877864824852\n","err (5.17097893017379e-05-3.114606839730554e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3536], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 706\n","nlml -15714.726879760561\n","err (5.049523993433591e-05-3.0101375779343714e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3536], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 707\n","nlml -15717.83879967779\n","err (5.028675253132417e-05-3.0115306479384587e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3537], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 708\n","nlml -15716.305347401212\n","err (5.05512045410725e-05-3.043573290990545e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3537], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 709\n","nlml -15716.229893985983\n","err (4.971815276391589e-05-3.014101770024728e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3537], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 710\n","nlml -15716.124341936571\n","err (5.000771279442662e-05-3.0021730481218105e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3537], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 711\n","nlml -15716.962292962009\n","err (5.140184417294722e-05-3.032514740193919e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3537], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 712\n","nlml -15721.126374696436\n","err (5.2624149343607355e-05-3.183509685270917e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 713\n","nlml -15721.636078316515\n","err (5.0076989661887955e-05-2.971780509748466e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 714\n","nlml -15720.52419352848\n","err (5.260022869710258e-05-3.045807058235961e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3539], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 715\n","nlml -15719.333397272698\n","err (5.098200095983258e-05-3.0541326545257582e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3539], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 716\n","nlml -15720.039472313634\n","err (4.952309221032725e-05-2.9888180819206725e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 717\n","nlml -15720.82120422734\n","err (5.2810795344012585e-05-3.1536760451961017e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3539], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 718\n","nlml -15721.861133882368\n","err (5.1437515083126476e-05-3.146107848380449e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3539], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 719\n","nlml -15721.486377772839\n","err (4.809648994625094e-05-2.891186404475173e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3539], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 720\n","nlml -15720.501196762572\n","err (4.9453034253088026e-05-3.007622683353112e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3539], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 721\n","nlml -15720.542767246268\n","err (4.94745106129932e-05-2.9393008127866308e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3539], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 722\n","nlml -15720.09839918834\n","err (5.0991038164711185e-05-3.114705695732201e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3539], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 723\n","nlml -15720.269788056507\n","err (5.124050303067369e-05-3.0559413716980232e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 724\n","nlml -15722.311208075727\n","err (4.9336919508151136e-05-2.995140575981605e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 725\n","nlml -15721.93010516934\n","err (5.010658491582528e-05-3.0421958380879784e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3539], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 726\n","nlml -15721.465383022703\n","err (4.938039392506438e-05-2.9919262314542485e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3539], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 727\n","nlml -15721.780573334509\n","err (5.00626268567372e-05-2.9639236918997397e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 728\n","nlml -15719.839870694264\n","err (4.944713602645199e-05-2.962261731080982e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 729\n","nlml -15720.356296606325\n","err (4.8816213081511245e-05-2.9110382734327562e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 730\n","nlml -15719.683787110505\n","err (4.853300378676093e-05-2.9309017642457378e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 731\n","nlml -15717.580844222732\n","err (5.118758519267249e-05-3.089215266165537e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 732\n","nlml -15714.258411740328\n","err (5.350541940255025e-05-3.2326929205113183e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 733\n","nlml -15717.642549710174\n","err (5.445440866225773e-05-3.3168748304945934e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 734\n","nlml -15717.365807186408\n","err (6.200653290954386e-05-3.7770589044659156e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 735\n","nlml -15714.58843920975\n","err (6.420806167764477e-05-3.8088690339726566e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 736\n","nlml -15718.389039446443\n","err (5.541007543475577e-05-3.3350948422990848e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 737\n","nlml -15719.765696244056\n","err (5.019651933305173e-05-3.0251859713301833e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 738\n","nlml -15720.699635437344\n","err (5.518636907180298e-05-3.3665795146164006e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3538], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 739\n","nlml -15718.974075111946\n","err (5.062513899869472e-05-3.07626788137968e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3537], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 740\n","nlml -15718.54956437473\n","err (5.096489846180938e-05-3.0987386482762e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3537], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 741\n","nlml -15721.209774076025\n","err (5.037856642697642e-05-3.0797818154401517e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3536], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 742\n","nlml -15721.25274123552\n","err (5.2438834427429735e-05-3.0911699499536663e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3536], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 743\n","nlml -15720.45585255159\n","err (5.2296067362880765e-05-3.1482908415214134e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3536], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 744\n","nlml -15721.820930803966\n","err (4.91587165426646e-05-3.0292512905582154e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3536], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 745\n","nlml -15720.546666808073\n","err (5.208340075972722e-05-3.1221666372284868e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 746\n","nlml -15718.76036498755\n","err (4.848618781261735e-05-2.9047971931743016e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 747\n","nlml -15718.386577300087\n","err (4.98411208998918e-05-3.0124665584740767e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 748\n","nlml -15718.949893501154\n","err (4.8848272552313106e-05-2.9775504801410938e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3536], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 749\n","nlml -15720.202195150672\n","err (5.220786486755144e-05-2.9531980095492508e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 750\n","nlml -15718.539423824877\n","err (4.8239100850240285e-05-2.9772749926126553e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 751\n","nlml -15717.249287051487\n","err (5.044508557204583e-05-3.0488919379609446e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 752\n","nlml -15716.554476815989\n","err (5.434860902286987e-05-3.259365614560647e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3534], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 753\n","nlml -15712.390917651042\n","err (5.504513906458057e-05-3.3285503414075235e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3534], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 754\n","nlml -15710.480028058246\n","err (4.7643975175278e-05-2.902344811270623e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3534], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 755\n","nlml -15711.264168523165\n","err (5.13316145323038e-05-3.133675480258845e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 756\n","nlml -15712.653353228972\n","err (5.3682592478144886e-05-3.249884192715174e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3535], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 757\n","nlml -15714.271273468083\n","err (5.038377409352917e-05-3.0273258185874493e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3534], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 758\n","nlml -15716.429232876686\n","err (5.0503599707735e-05-3.084978771127036e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3534], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 759\n","nlml -15716.31904300752\n","err (5.4479677096410764e-05-3.325005052944921e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3534], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 760\n","nlml -15717.44046350137\n","err (5.286317283039553e-05-3.2265775174753362e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3533], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 761\n","nlml -15721.375055633405\n","err (4.956376567759774e-05-2.96501880904518e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3532], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 762\n","nlml -15724.295584797153\n","err (5.263922924694499e-05-3.1404682378924675e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3532], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 763\n","nlml -15724.289825982993\n","err (5.2005511481216106e-05-3.099543076433932e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 764\n","nlml -15724.50481133792\n","err (5.104946533934681e-05-3.051625210481587e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 765\n","nlml -15724.743587074623\n","err (5.248914818588671e-05-3.170434548340462e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 766\n","nlml -15727.380785488185\n","err (5.081158765093572e-05-3.046760185986927e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 767\n","nlml -15725.265390890192\n","err (5.004081354145371e-05-2.986887732910631e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 768\n","nlml -15722.342783472832\n","err (5.4577760880261496e-05-3.3527296971723273e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 769\n","nlml -15721.179561292309\n","err (5.173630348698103e-05-3.0929030324907977e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 770\n","nlml -15722.572755926583\n","err (5.1260417043654094e-05-2.998409694477192e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 771\n","nlml -15724.034541234985\n","err (5.301318202550521e-05-3.1777257193918694e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 772\n","nlml -15724.132857426557\n","err (5.1145590685272605e-05-3.079775582097868e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 773\n","nlml -15723.84610653159\n","err (5.122474786557475e-05-3.1230969806760326e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 774\n","nlml -15723.321853348534\n","err (5.3223955372617885e-05-3.2205846623327712e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 775\n","nlml -15719.565792153335\n","err (5.6167695241519736e-05-3.4111386955001614e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 776\n","nlml -15720.930757014237\n","err (5.224265647863737e-05-3.1335662166968618e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 777\n","nlml -15721.491103368819\n","err (4.9562668011318107e-05-2.982428017830109e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 778\n","nlml -15723.078121735187\n","err (5.337509856436726e-05-3.0948167358079463e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 779\n","nlml -15726.185053660673\n","err (5.09461138032095e-05-3.0709357333595117e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 780\n","nlml -15723.389848171497\n","err (5.70945612662544e-05-3.310698672257004e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 781\n","nlml -15715.78417839975\n","err (7.375069750077494e-05-4.472962042757439e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 782\n","nlml -15711.451699527963\n","err (5.9247431732253914e-05-3.4920037738055696e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 783\n","nlml -15710.748076481206\n","err (5.847922748897343e-05-3.5632927160778456e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 784\n","nlml -15710.409286452035\n","err (5.916405520172321e-05-3.620017413889633e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 785\n","nlml -15709.469644601817\n","err (5.0944381115069664e-05-3.0991679067556284e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 786\n","nlml -15708.422945186336\n","err (5.5932377910038447e-05-3.4029020467202484e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 787\n","nlml -15710.377418268748\n","err (4.8259889315074855e-05-2.92638283549215e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 788\n","nlml -15712.506494086254\n","err (5.206484793651186e-05-3.179022579907767e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3532], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 789\n","nlml -15714.218056306661\n","err (5.060320275034344e-05-3.0886089524320463e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3532], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 790\n","nlml -15715.768723717432\n","err (5.0797756936953744e-05-3.1092353581574317e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 791\n","nlml -15718.611097240802\n","err (5.0377138261060934e-05-3.0262136390608196e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 792\n","nlml -15720.090815403215\n","err (4.991392039859459e-05-2.9927135764411805e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3970], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 793\n","nlml -15718.801503322338\n","err (5.053346298943863e-05-3.0776001867649114e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3970], device='cuda:0')\n","base2 std tensor([4.3532], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 794\n","nlml -15719.188083316098\n","err (4.874019343989787e-05-2.9868342169314817e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3970], device='cuda:0')\n","base2 std tensor([4.3532], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 795\n","nlml -15721.4077690282\n","err (4.942816301225299e-05-2.9615398312007568e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3970], device='cuda:0')\n","base2 std tensor([4.3532], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 796\n","nlml -15721.537779147715\n","err (4.771708179361652e-05-2.8556467567109426e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3969], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 797\n","nlml -15724.31986681675\n","err (4.849185525838947e-05-2.9551910255588223e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3969], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 798\n","nlml -15725.783692849236\n","err (4.697757683753929e-05-2.870585365334657e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3969], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 799\n","nlml -15725.558020364704\n","err (4.7678265308455116e-05-2.8135811136769208e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3969], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 800\n","nlml -15725.26684869358\n","err (4.943936724980427e-05-2.943479971044137e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3970], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 801\n","nlml -15723.543784310834\n","err (4.9803601798472075e-05-2.9682814561476557e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3970], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 802\n","nlml -15724.480028928134\n","err (4.7748104815679076e-05-2.8656658723666393e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3970], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 803\n","nlml -15723.126429704054\n","err (4.8940081670671544e-05-2.9707138917968535e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3970], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 804\n","nlml -15724.607807340879\n","err (4.837116662848779e-05-2.9412132446288946e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 805\n","nlml -15722.688423450381\n","err (4.8566935391464184e-05-2.9201598635087272e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 806\n","nlml -15723.454886033676\n","err (4.802597904881756e-05-2.8767037587709794e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 807\n","nlml -15724.71175710655\n","err (4.84962079865428e-05-2.9289551890688238e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 808\n","nlml -15725.612090134073\n","err (4.804044367783043e-05-2.9148941386047063e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 809\n","nlml -15726.23497355999\n","err (4.776404246013505e-05-2.8602549103523982e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 810\n","nlml -15724.911586191032\n","err (4.849342591264132e-05-2.9281091352260345e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 811\n","nlml -15725.47466065568\n","err (4.836198050050569e-05-2.9046136044707787e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 812\n","nlml -15726.864210545285\n","err (4.794715663413369e-05-2.854464442475454e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3970], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 813\n","nlml -15729.638858687726\n","err (4.835376329594257e-05-2.919889657316102e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3970], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 814\n","nlml -15731.421153547413\n","err (4.877363286112963e-05-2.9525826118696097e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3970], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 815\n","nlml -15728.927689916396\n","err (4.910572389046023e-05-2.9910118789719782e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3970], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 816\n","nlml -15728.895283961228\n","err (4.7656683900382634e-05-2.8917019088795446e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3970], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 817\n","nlml -15730.308812079566\n","err (4.7997973689551494e-05-2.8952077931501943e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 818\n","nlml -15731.512826771614\n","err (4.8938126980730785e-05-2.969186632675062e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 819\n","nlml -15730.660933754942\n","err (4.9896462531697674e-05-2.9920514010625576e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3971], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 820\n","nlml -15727.494619450968\n","err (5.204492182463607e-05-3.0792804287232262e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 821\n","nlml -15726.068898710186\n","err (5.107365551161281e-05-3.018570229046419e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 822\n","nlml -15722.59192317072\n","err (4.7698646617222775e-05-2.884135843213115e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 823\n","nlml -15721.180321763051\n","err (4.6947539598331705e-05-2.8162348935754513e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 824\n","nlml -15722.076278630775\n","err (4.7557077854076666e-05-2.866467358624711e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 825\n","nlml -15723.227344546634\n","err (4.673176216578339e-05-2.824996607622585e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 826\n","nlml -15721.765524088441\n","err (4.749417862261682e-05-2.8395983236534592e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 827\n","nlml -15721.669979100338\n","err (4.789951076534794e-05-2.93796302566971e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 828\n","nlml -15721.320425001832\n","err (4.7748568252815785e-05-2.9031688789612873e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 829\n","nlml -15723.451471311851\n","err (4.72590285506802e-05-2.8440486816427042e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 830\n","nlml -15725.065429223981\n","err (4.631656420560991e-05-2.7700159767659306e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 831\n","nlml -15728.66042949713\n","err (4.7813880983163934e-05-2.8929991770721095e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3527], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 832\n","nlml -15730.260484416693\n","err (4.7358806463240016e-05-2.892575021832262e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3527], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 833\n","nlml -15728.909292411532\n","err (4.664247496844889e-05-2.7396842845772518e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3527], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 834\n","nlml -15729.512874968888\n","err (4.816053033672246e-05-2.905905652774326e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3527], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 835\n","nlml -15725.89420038998\n","err (4.87445410545981e-05-2.9683869414727245e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3527], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 836\n","nlml -15717.634009908026\n","err (6.155144165302608e-05-3.5747904190834096e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3527], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 837\n","nlml -15710.036774405595\n","err (7.839385329810175e-05-4.807493610941874e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3527], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 838\n","nlml -15709.319180016348\n","err (7.201189658365911e-05-4.38705140465225e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3527], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 839\n","nlml -15713.86700740549\n","err (5.174480888602021e-05-3.121292324624083e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3527], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 840\n","nlml -15711.134357487339\n","err (5.598261634969921e-05-3.3406282279531725e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3527], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 841\n","nlml -15713.214118770753\n","err (5.155650821146659e-05-3.086312111022301e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3527], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 842\n","nlml -15715.623447630573\n","err (5.0468147216174844e-05-3.062520250868825e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3527], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 843\n","nlml -15715.891204812924\n","err (5.258655821292074e-05-3.238956130946503e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3527], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 844\n","nlml -15718.716874899517\n","err (5.0553961559157786e-05-3.06827065576938e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 845\n","nlml -15721.102387984018\n","err (4.910718342425527e-05-3.0147727298748504e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 846\n","nlml -15721.814887696564\n","err (4.9008861425469194e-05-2.9561359181913705e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 847\n","nlml -15724.334514370483\n","err (4.9510244311633666e-05-2.9226232123292958e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 848\n","nlml -15722.912762840402\n","err (4.8453807173841355e-05-2.891259962223316e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 849\n","nlml -15723.983679620018\n","err (4.818669799317342e-05-2.9345553815574847e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 850\n","nlml -15721.756226174151\n","err (4.7440804944210936e-05-2.8578581600022235e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 851\n","nlml -15721.132679602291\n","err (4.67513260355577e-05-2.861069858683275e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 852\n","nlml -15721.983074979176\n","err (4.752346599743213e-05-2.880617828789973e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 853\n","nlml -15725.950692982246\n","err (4.720626260869716e-05-2.8346050362343072e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 854\n","nlml -15723.26267425294\n","err (4.905481520555632e-05-2.939911372983961e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 855\n","nlml -15717.9836967019\n","err (5.42039618914635e-05-3.223574608941325e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 856\n","nlml -15719.506263548032\n","err (4.992716367158112e-05-2.8320491548675208e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 857\n","nlml -15719.994271086227\n","err (4.963613847039027e-05-2.9818738086511934e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 858\n","nlml -15723.300312784173\n","err (4.834629489754804e-05-2.923185083994183e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 859\n","nlml -15724.285430497152\n","err (4.893580439289976e-05-2.985014775631103e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3532], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 860\n","nlml -15725.144615911675\n","err (4.9372485388033173e-05-2.9854114188992628e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3532], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 861\n","nlml -15728.099046605603\n","err (4.887163799400494e-05-2.943888755544311e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3532], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 862\n","nlml -15729.988185907692\n","err (4.905785308165061e-05-2.9943322559996463e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3532], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 863\n","nlml -15729.208881724095\n","err (4.8570463463891414e-05-2.9377020471504556e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3532], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 864\n","nlml -15728.83076227628\n","err (4.846493538559085e-05-2.9123141677851766e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 865\n","nlml -15727.958750239719\n","err (4.710682718200495e-05-2.849082856999454e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3531], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 866\n","nlml -15729.626437767995\n","err (4.755198325565152e-05-2.8438234108242946e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 867\n","nlml -15732.4444856363\n","err (4.892442679689834e-05-2.9825918731759842e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 868\n","nlml -15731.256730265239\n","err (4.73789037453032e-05-2.8571493137866842e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 869\n","nlml -15730.477679728687\n","err (4.8686210670732684e-05-2.9881442889287508e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 870\n","nlml -15730.392349815262\n","err (4.719439049740624e-05-2.7910631608741386e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 871\n","nlml -15727.513691396998\n","err (4.7313052373307404e-05-2.839426158602395e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 872\n","nlml -15726.473712132058\n","err (4.690303762255695e-05-2.7722588091136442e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 873\n","nlml -15724.844335094054\n","err (4.6546701254525366e-05-2.7961877162611798e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 874\n","nlml -15725.167542493364\n","err (4.5776873150212286e-05-2.7686149664299676e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 875\n","nlml -15725.311060709759\n","err (4.6540788449528985e-05-2.8387426900897087e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 876\n","nlml -15727.60641383284\n","err (4.5973089189008035e-05-2.7966630601424463e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 877\n","nlml -15727.67045910429\n","err (4.642983070627971e-05-2.855147902384974e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 878\n","nlml -15728.396929509552\n","err (4.673697194867967e-05-2.8048381334107547e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 879\n","nlml -15728.047253044799\n","err (4.7748336593692017e-05-2.9021337843613906e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 880\n","nlml -15727.996515793857\n","err (4.610223706855158e-05-2.7888825496868615e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3982], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 881\n","nlml -15729.395228375462\n","err (4.638384780711798e-05-2.8142099998495825e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 882\n","nlml -15730.28808337453\n","err (4.558732711624214e-05-2.7936786685593398e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 883\n","nlml -15727.328668153488\n","err (4.667725873610346e-05-2.8660189699557334e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 884\n","nlml -15727.765152855827\n","err (4.653217805698615e-05-2.7796933014400736e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3982], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 885\n","nlml -15731.017957823697\n","err (4.95280423367636e-05-2.947769219210462e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3982], device='cuda:0')\n","base2 std tensor([4.3530], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 886\n","nlml -15677.024146525775\n","err (0.0001271494158400566-6.834879620896426e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3983], device='cuda:0')\n","base2 std tensor([4.3529], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 887\n","nlml -15573.156557219125\n","err (0.00013574311764112887-8.229683695427202e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3987], device='cuda:0')\n","base2 std tensor([4.3528], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 888\n","nlml -15668.096742612237\n","err (9.011322373821071e-05-5.5096095263286326e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3990], device='cuda:0')\n","base2 std tensor([4.3526], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 889\n","nlml -15671.27669561094\n","err (6.0257952301311724e-05-3.726109669495071e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3525], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 890\n","nlml -15658.986878098047\n","err (7.517438513266317e-05-4.574150115412087e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3994], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 891\n","nlml -15659.56924901854\n","err (7.045319151982715e-05-4.266850823838982e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3996], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 892\n","nlml -15654.669525561301\n","err (6.730059459946382e-05-4.090279883744482e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3997], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 893\n","nlml -15654.159524195351\n","err (6.210886818261239e-05-3.796972543351997e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3999], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 894\n","nlml -15652.494180713362\n","err (6.74311687758378e-05-4.120383327802855e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4000], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 895\n","nlml -15652.748934200485\n","err (5.1676492442922165e-05-3.156606658890571e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4001], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 896\n","nlml -15646.410664498486\n","err (6.147831676927098e-05-3.7566539986201635e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4001], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 897\n","nlml -15647.528159452599\n","err (4.902812032077963e-05-2.9861800075618167e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4002], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 898\n","nlml -15644.850568401089\n","err (5.190244781612113e-05-3.134819472282442e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4002], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 899\n","nlml -15643.414399384179\n","err (5.446831349661694e-05-3.293102284859039e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4003], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 900\n","nlml -15645.7284492775\n","err (4.865107822517384e-05-2.9348742752524525e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4003], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 901\n","nlml -15644.573401344707\n","err (5.173478641689961e-05-3.1403516065710504e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4004], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 902\n","nlml -15645.180948595771\n","err (5.1396507646340126e-05-3.1350978647528345e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4004], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 903\n","nlml -15645.076459484942\n","err (4.686085978287174e-05-2.8597986069604118e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4004], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 904\n","nlml -15646.119729947906\n","err (4.500200427768177e-05-2.7287010972659432e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4004], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 905\n","nlml -15646.348211650522\n","err (4.9764875891041364e-05-3.0008232698534917e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4004], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 906\n","nlml -15646.70220189587\n","err (4.9383692692566336e-05-3.007781482438466e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4004], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 907\n","nlml -15648.474395329049\n","err (4.619971532126301e-05-2.826457900050057e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4004], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 908\n","nlml -15649.193167917641\n","err (4.677317032082463e-05-2.8667925954868122e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4004], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 909\n","nlml -15650.863456800824\n","err (4.7277290160216256e-05-2.875878523981457e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4004], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 910\n","nlml -15654.796305455326\n","err (4.5125565903235506e-05-2.7583140659722593e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4003], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 911\n","nlml -15653.070963203667\n","err (4.4257483855894905e-05-2.677794721998866e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4003], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 912\n","nlml -15653.381870058824\n","err (4.369534271128496e-05-2.645657393506201e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4002], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 913\n","nlml -15653.46732031215\n","err (4.54120719984417e-05-2.7545282882599433e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4002], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 914\n","nlml -15655.739482261364\n","err (4.4703618969278205e-05-2.6851629349343733e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4002], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 915\n","nlml -15655.887488810367\n","err (4.3391238159775164e-05-2.700873187771568e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4002], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 916\n","nlml -15654.727682485067\n","err (4.548948043603983e-05-2.7634685866050938e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4002], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 917\n","nlml -15653.706537948412\n","err (4.450505777875573e-05-2.6986178649024666e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4002], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 918\n","nlml -15653.510659811946\n","err (4.51639763528418e-05-2.754322233170145e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4002], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 919\n","nlml -15654.454656359147\n","err (4.221016876012959e-05-2.571965930012224e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4002], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 920\n","nlml -15657.025304640036\n","err (4.4384119085238856e-05-2.7058335179553206e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4002], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 921\n","nlml -15659.93594982483\n","err (4.3472674244270936e-05-2.6423701437905713e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4001], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 922\n","nlml -15662.428548388587\n","err (4.319791188896359e-05-2.637343246473839e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4001], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 923\n","nlml -15663.943428458897\n","err (4.4169787667299904e-05-2.6827650212355448e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4001], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 924\n","nlml -15667.509946203958\n","err (4.222616189241269e-05-2.546551972380741e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4000], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 925\n","nlml -15665.404450146616\n","err (4.4169247052012254e-05-2.702722656933688e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4000], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 926\n","nlml -15664.834922576476\n","err (4.200230551903305e-05-2.569073936478658e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.4000], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 927\n","nlml -15665.323360190967\n","err (4.53449275415799e-05-2.7517185763373615e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3999], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 928\n","nlml -15665.556238417332\n","err (4.143580414975233e-05-2.522324576260163e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3999], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 929\n","nlml -15664.58652252736\n","err (4.409572830580888e-05-2.6532438360109003e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3998], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 930\n","nlml -15664.934389071514\n","err (4.187580430075565e-05-2.572356143003572e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3998], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 931\n","nlml -15667.458730445505\n","err (4.1853905017037935e-05-2.5352225357065528e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3997], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 932\n","nlml -15669.60894953259\n","err (4.3420635779687626e-05-2.610027288739767e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3997], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 933\n","nlml -15669.991797695471\n","err (4.2596920259924515e-05-2.565302946334223e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3996], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 934\n","nlml -15670.258266500947\n","err (4.3525275196824836e-05-2.658617028305265e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3996], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 935\n","nlml -15672.968006458039\n","err (4.2083794625666696e-05-2.5209474229737174e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3995], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 936\n","nlml -15672.105205096239\n","err (4.390409479905244e-05-2.6584553115723e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3995], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 937\n","nlml -15671.022508685262\n","err (4.241713820109391e-05-2.5991284538818194e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3994], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 938\n","nlml -15672.335560566953\n","err (4.2419247153342166e-05-2.5565415489691793e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3994], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 939\n","nlml -15673.05448021055\n","err (4.334238352522109e-05-2.62167350648187e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3993], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 940\n","nlml -15673.952127412886\n","err (4.20688205055162e-05-2.5717304572853884e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3993], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 941\n","nlml -15675.03084409107\n","err (4.30033476101863e-05-2.6062678730722053e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 942\n","nlml -15676.838681436828\n","err (4.334549561957467e-05-2.595938658771477e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 943\n","nlml -15673.761192208585\n","err (4.165867250681085e-05-2.6169262517885967e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 944\n","nlml -15672.74052954057\n","err (4.445008808784409e-05-2.689431008006849e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 945\n","nlml -15671.937899246881\n","err (4.125548747561217e-05-2.4979764411908e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 946\n","nlml -15672.150372549448\n","err (4.388110805326247e-05-2.6525594095837494e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 947\n","nlml -15675.877677552224\n","err (4.132841924672297e-05-2.5039501571916372e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3991], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 948\n","nlml -15676.1661431969\n","err (4.240830787635178e-05-2.5583375506616295e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3991], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 949\n","nlml -15671.822489770559\n","err (4.141297568591811e-05-2.5005005916215878e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3991], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 950\n","nlml -15672.02075083744\n","err (4.2199203146621026e-05-2.5304066579876898e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3991], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 951\n","nlml -15673.219883324196\n","err (4.183329869535901e-05-2.514737375527311e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3991], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 952\n","nlml -15675.095912269713\n","err (4.215375823486322e-05-2.5299354192944665e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3991], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 953\n","nlml -15674.381757534811\n","err (4.180413201364809e-05-2.5118476761411212e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3991], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 954\n","nlml -15673.304895638343\n","err (4.2178736243288295e-05-2.543043337420988e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 955\n","nlml -15674.258959654122\n","err (4.233414559121586e-05-2.5562683889652598e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 956\n","nlml -15677.367498401218\n","err (4.2289137682493764e-05-2.548761108020424e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 957\n","nlml -15679.464167311351\n","err (4.191810018316691e-05-2.5329290956082265e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3993], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 958\n","nlml -15680.486255501615\n","err (4.2145518367565286e-05-2.5309850457498852e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 959\n","nlml -15681.065969545449\n","err (4.176673748591497e-05-2.5126336766842264e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 960\n","nlml -15682.478302768748\n","err (4.246052616159703e-05-2.558487387853252e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 961\n","nlml -15680.669811944896\n","err (4.139916856230273e-05-2.513904771068511e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 962\n","nlml -15681.908187075627\n","err (4.2247728417501715e-05-2.560296814962543e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 963\n","nlml -15680.543825264693\n","err (4.181544176304638e-05-2.5380556001129583e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 964\n","nlml -15680.67273127558\n","err (4.161204300145359e-05-2.5279191874043535e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 965\n","nlml -15681.516235881547\n","err (4.162296071124555e-05-2.525541953247928e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3992], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 966\n","nlml -15683.40007735397\n","err (4.1731733995788165e-05-2.5328906582983854e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3991], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 967\n","nlml -15683.665417439799\n","err (4.1850146991891296e-05-2.5402147291863994e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3990], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 968\n","nlml -15682.10140748044\n","err (4.1192796785060614e-05-2.5002772832821563e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3990], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 969\n","nlml -15679.314778038144\n","err (4.1301612762712685e-05-2.5106753715114445e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 970\n","nlml -15679.171020998332\n","err (4.158948145152592e-05-2.5168191722966154e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 971\n","nlml -15680.680758672359\n","err (4.1696745214316635e-05-2.5271254830691315e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 972\n","nlml -15682.594792004718\n","err (4.1826119718517444e-05-2.5294930950750892e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 973\n","nlml -15685.220117267978\n","err (4.202271908326582e-05-2.563763453835423e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 974\n","nlml -15686.96695735689\n","err (4.209696443662982e-05-2.531250940830884e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3990], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 975\n","nlml -15685.723753744987\n","err (4.14850567651864e-05-2.5110267084018816e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3990], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 976\n","nlml -15686.670671214415\n","err (4.1816705427100876e-05-2.5376288076596118e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3990], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 977\n","nlml -15686.702833283634\n","err (4.1948310910690374e-05-2.517745525805129e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3990], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 978\n","nlml -15688.567881467661\n","err (4.186968412113297e-05-2.5412070766605982e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3990], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 979\n","nlml -15691.362660042854\n","err (4.1223974885065146e-05-2.5131102210589485e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 980\n","nlml -15692.649542723266\n","err (4.07299048849197e-05-2.4835666235217824e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 981\n","nlml -15687.16494972814\n","err (4.210122495427434e-05-2.5279593348388285e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 982\n","nlml -15686.467657708403\n","err (4.1982573874235505e-05-2.528788316666947e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 983\n","nlml -15687.647964125634\n","err (4.248402588193144e-05-2.5716710336699628e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 984\n","nlml -15689.786045405192\n","err (4.292877009606377e-05-2.5959998902262173e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 985\n","nlml -15691.626481950323\n","err (4.353291630222773e-05-2.6255690419448856e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 986\n","nlml -15692.549913753497\n","err (4.3346216300794314e-05-2.6165343970644555e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 987\n","nlml -15691.758608341188\n","err (4.345122649269813e-05-2.6288601961841485e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 988\n","nlml -15693.032587309379\n","err (4.380381829235972e-05-2.6177427855827112e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 989\n","nlml -15692.739962356409\n","err (4.298739208564623e-05-2.5591918652167036e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 990\n","nlml -15693.593420152509\n","err (4.205582006924006e-05-2.5320084563814155e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 991\n","nlml -15693.610882488225\n","err (4.245321355042928e-05-2.5488163304483966e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3990], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 992\n","nlml -15693.817437065616\n","err (4.3772665721315856e-05-2.6311566253134116e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 993\n","nlml -15695.224655712955\n","err (4.464417918080115e-05-2.731274113813814e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 994\n","nlml -15695.846724443312\n","err (4.63552353685003e-05-2.8002752644153823e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 995\n","nlml -15695.884105811776\n","err (4.922685840165069e-05-2.922111343518426e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 996\n","nlml -15696.458659105781\n","err (5.027393434213063e-05-3.071096325873273e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 997\n","nlml -15696.888826069244\n","err (4.720691726932835e-05-2.839187729325404e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 998\n","nlml -15700.558076201\n","err (4.4650168263871696e-05-2.6978559964049587e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3988], device='cuda:0')\n","base2 std tensor([4.3525], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 999\n","nlml -15701.40667866942\n","err (4.3650296804736533e-05-2.6331091461629356e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3525], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 0\n","nlml -15699.682873915048\n","err (4.3856109274448886e-05-2.6321546589691884e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3989], device='cuda:0')\n","base2 std tensor([4.3525], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 1\n","nlml -15699.84373314393\n","err (6.444270236945705e-05-3.923603315563758e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3988], device='cuda:0')\n","base2 std tensor([4.3525], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 2\n","nlml -15709.230377709126\n","err (4.439589277869201e-05-2.668978672324402e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3988], device='cuda:0')\n","base2 std tensor([4.3525], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 3\n","nlml -15712.471851308506\n","err (4.925422746141302e-05-2.9813111723313945e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3988], device='cuda:0')\n","base2 std tensor([4.3525], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 4\n","nlml -15713.517476301782\n","err (5.6039258109625005e-05-3.407368816042386e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3988], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 5\n","nlml -15716.773307554227\n","err (5.081548440371522e-05-3.0936793031113443e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3988], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 6\n","nlml -15719.635966944661\n","err (4.4340624113775525e-05-2.6576659914967325e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3988], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 7\n","nlml -15721.338378550805\n","err (4.387161509358863e-05-2.6064882434889366e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3988], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 8\n","nlml -15722.81782530632\n","err (4.66613206183653e-05-2.816188599639846e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3988], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 9\n","nlml -15724.486585096594\n","err (4.837256930593975e-05-2.986097395444416e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3988], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 10\n","nlml -15726.553479937706\n","err (4.662315698755924e-05-2.8523164051800805e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3987], device='cuda:0')\n","base2 std tensor([4.3524], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 11\n","nlml -15728.15690859541\n","err (4.420257385819086e-05-2.6320917591205935e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3987], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 12\n","nlml -15728.984731475211\n","err (4.314657431859565e-05-2.495785022499677e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3987], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 13\n","nlml -15731.055092606774\n","err (4.512119652716178e-05-2.732542168063575e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3987], device='cuda:0')\n","base2 std tensor([4.3523], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 14\n","nlml -15730.81270200924\n","err (4.625655953438257e-05-2.859181856103311e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3986], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 15\n","nlml -15732.556908882845\n","err (4.530248388913362e-05-2.7450512834528753e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3986], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 16\n","nlml -15733.474366617713\n","err (4.4260282998191124e-05-2.6417617846429064e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3986], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 17\n","nlml -15733.168434428782\n","err (4.337884078380071e-05-2.6922581229219426e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3986], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 18\n","nlml -15733.517348552494\n","err (4.4548926874783306e-05-2.599104281585614e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3986], device='cuda:0')\n","base2 std tensor([4.3522], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 19\n","nlml -15733.025946488899\n","err (4.4514727508633307e-05-2.7150597475257516e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3985], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 20\n","nlml -15734.05803791598\n","err (4.449388458160429e-05-2.7055060890464445e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3985], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 21\n","nlml -15734.683123751372\n","err (4.3921435629135915e-05-2.7437634412013825e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3985], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 22\n","nlml -15735.300082656766\n","err (4.317210962245201e-05-2.4390681608265305e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3985], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 23\n","nlml -15736.501881943626\n","err (4.306569816874334e-05-2.6114861529550813e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3985], device='cuda:0')\n","base2 std tensor([4.3521], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 24\n","nlml -15736.03297645472\n","err (4.287830429556379e-05-2.6418918259572423e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3985], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 25\n","nlml -15736.491258019709\n","err (4.2944951286014846e-05-2.5919941318505067e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3985], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 26\n","nlml -15738.157364348215\n","err (4.320909632383395e-05-2.63444088256873e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3984], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 27\n","nlml -15739.27433404075\n","err (4.29155598080636e-05-2.6245164574094566e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3984], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 28\n","nlml -15740.559171259782\n","err (4.2173614996881895e-05-2.489768794370613e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3984], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 29\n","nlml -15742.188875688338\n","err (4.213303330243488e-05-2.5348686665124393e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3984], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 30\n","nlml -15742.585613421637\n","err (4.272617394987622e-05-2.6379667584584e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3984], device='cuda:0')\n","base2 std tensor([4.3520], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 31\n","nlml -15742.094499528917\n","err (4.293304611204585e-05-2.5660990857071082e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3984], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 32\n","nlml -15743.207743580282\n","err (4.416990786003558e-05-2.582784160956318e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3983], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 33\n","nlml -15742.278546378355\n","err (4.250729336190286e-05-2.583864287603591e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3983], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 34\n","nlml -15743.147652025476\n","err (4.2664796442381226e-05-2.6767238960892152e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3983], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 35\n","nlml -15745.658670627596\n","err (4.315755544785559e-05-2.5984333228983365e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3983], device='cuda:0')\n","base2 std tensor([4.3519], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 36\n","nlml -15744.050771946902\n","err (4.255451082877772e-05-2.450278919211857e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3982], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 37\n","nlml -15745.808023124173\n","err (4.317490772635067e-05-2.731802134068329e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3982], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 38\n","nlml -15747.293696053071\n","err (4.28174621223173e-05-2.587102159208348e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3982], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 39\n","nlml -15747.43241290754\n","err (4.305488792278975e-05-2.651265282051365e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 40\n","nlml -15748.630843183593\n","err (4.2350196367810365e-05-2.503521979303044e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 41\n","nlml -15750.202593754853\n","err (4.3816471409524225e-05-2.6167590816264592e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 42\n","nlml -15750.202476831073\n","err (4.375377420450992e-05-2.72080469583861e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 43\n","nlml -15749.515473073428\n","err (4.287340920164553e-05-2.6244011944523316e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3981], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 44\n","nlml -15750.031027580357\n","err (4.279305763992735e-05-2.505322660500709e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 45\n","nlml -15751.41762892334\n","err (4.291775090552008e-05-2.8304931585717577e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 46\n","nlml -15750.745637146007\n","err (4.3713706281480925e-05-2.450600107661898e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 47\n","nlml -15752.693465739347\n","err (4.218512311691462e-05-2.5590856826001043e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3980], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 48\n","nlml -15751.630296042782\n","err (4.245260536210943e-05-2.613328310425009e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 49\n","nlml -15751.881994029722\n","err (4.271295427038339e-05-2.6434987600139338e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 50\n","nlml -15752.501051504001\n","err (4.243704840756166e-05-2.6649838282895783e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 51\n","nlml -15752.64043534307\n","err (4.292020784283178e-05-2.4607856209939596e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 52\n","nlml -15752.674829038966\n","err (4.256503002680901e-05-2.6053488990962787e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3979], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 53\n","nlml -15753.717181183834\n","err (4.174432644488361e-05-2.6255210359455955e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 54\n","nlml -15753.901707406767\n","err (4.259096283673235e-05-2.2557083675324644e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 55\n","nlml -15754.016772690553\n","err (4.312871009575011e-05-2.692625528230237e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 56\n","nlml -15754.374555349525\n","err (4.265652130129232e-05-2.7002452241450017e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 57\n","nlml -15754.427269092994\n","err (4.433564767087061e-05-2.686263237472109e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 58\n","nlml -15753.848851749393\n","err (4.492066460696869e-05-2.5149333486816815e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 59\n","nlml -15755.390226340009\n","err (4.3483171468355055e-05-2.668094607080809e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 60\n","nlml -15756.146377347162\n","err (4.25657045141154e-05-2.575452186479204e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 61\n","nlml -15757.240467181902\n","err (4.3965773553024475e-05-2.6651507527245045e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 62\n","nlml -15758.55869585571\n","err (4.2886677861004763e-05-2.56301066033242e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 63\n","nlml -15759.53630092724\n","err (4.239852179384368e-05-2.4732654559510057e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3978], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 64\n","nlml -15759.320134915233\n","err (4.3420736684195106e-05-2.647282264007622e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 65\n","nlml -15760.090822711132\n","err (4.246162005563294e-05-2.3734043136293976e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 66\n","nlml -15762.28958358819\n","err (4.2549828000584955e-05-2.6651528730114996e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 67\n","nlml -15760.193785892869\n","err (4.454660871883663e-05-2.5930761153746396e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 68\n","nlml -15760.853753819269\n","err (4.2665241051755114e-05-2.371365871611468e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3518], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 69\n","nlml -15761.651918958589\n","err (4.2959703616000506e-05-2.8309862568250204e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3977], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 70\n","nlml -15761.553547366631\n","err (4.325215038377559e-05-2.3040342453500725e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 71\n","nlml -15762.360029053489\n","err (4.1938431272858345e-05-2.628821894964346e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 72\n","nlml -15761.594471384673\n","err (4.4554012777108595e-05-2.6551197059824533e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 73\n","nlml -15761.595979127866\n","err (4.3174505422424674e-05-2.6855316735421583e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 74\n","nlml -15762.171059027176\n","err (4.3037271971401734e-05-2.567940383198672e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 75\n","nlml -15762.136384371119\n","err (4.3391713991775905e-05-2.3618245374985666e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 76\n","nlml -15762.779589275488\n","err (4.400464534897889e-05-2.8158352530224675e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 77\n","nlml -15764.42578705596\n","err (4.289552886682931e-05-2.8278712730292717e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 78\n","nlml -15765.050282449833\n","err (4.466992988805108e-05-2.3991341859229214e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 79\n","nlml -15763.49601757196\n","err (4.34756349488205e-05-2.6140309941804025e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3976], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 80\n","nlml -15761.271395829863\n","err (4.322090190120394e-05-2.94647620199302e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 81\n","nlml -15761.730742659998\n","err (4.34435137585057e-05-2.416219774552731e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 82\n","nlml -15762.655610416536\n","err (4.203003862040964e-05-2.4574306217240735e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 83\n","nlml -15762.531202296395\n","err (4.3285943931416046e-05-2.592270611034008e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 84\n","nlml -15763.432168136165\n","err (4.221755719881109e-05-2.5999780694284252e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 85\n","nlml -15763.724159606529\n","err (4.481893513965393e-05-2.9032611202939683e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 86\n","nlml -15764.060182700472\n","err (4.2257645067002546e-05-2.3338507382874546e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 87\n","nlml -15764.3847904686\n","err (4.262778441330251e-05-2.6528619730623726e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3517], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 88\n","nlml -15765.463204925982\n","err (4.251376427439127e-05-2.6985576047263576e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 89\n","nlml -15766.739312558231\n","err (4.319634773502186e-05-2.6700210465743483e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 90\n","nlml -15766.844438955035\n","err (4.392836799105709e-05-2.461184057304772e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 91\n","nlml -15765.799208904577\n","err (4.336914673667226e-05-2.611512274008955e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 92\n","nlml -15765.927033277047\n","err (4.465761384232539e-05-2.8010866346020486e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 93\n","nlml -15766.67581325569\n","err (4.3588380852470075e-05-2.67238043249134e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 94\n","nlml -15767.219697742072\n","err (4.3608554080689526e-05-2.6239403251512064e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 95\n","nlml -15768.17040068199\n","err (4.352822635211954e-05-2.516698630194736e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 96\n","nlml -15766.89961862582\n","err (5.366123822012584e-05-3.28206863005959e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 97\n","nlml -15764.782312041258\n","err (5.112835898731857e-05-3.154593693602626e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 98\n","nlml -15762.579702581475\n","err (4.612739371029158e-05-2.7651382101932653e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 99\n","nlml -15762.604221313697\n","err (4.683269553912779e-05-2.7661309940908188e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 100\n","nlml -15764.041690592876\n","err (4.4127437795141034e-05-2.6400434514126435e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 101\n","nlml -15765.993542642827\n","err (4.4964713971648755e-05-2.808752239605074e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 102\n","nlml -15764.55125490345\n","err (4.396089751297323e-05-2.7391878759264094e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 103\n","nlml -15764.052034102846\n","err (4.438620919164836e-05-2.4280009722745386e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3516], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 104\n","nlml -15763.957436431585\n","err (4.418447489943339e-05-2.8368402794818247e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 105\n","nlml -15764.543376602534\n","err (4.4003343301785103e-05-2.7427436025169535e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 106\n","nlml -15763.175833606212\n","err (4.5123480743846426e-05-2.5576955449229458e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 107\n","nlml -15763.792810492421\n","err (4.479329575264201e-05-2.7438417173371556e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 108\n","nlml -15764.596761572804\n","err (4.4095233537220755e-05-2.7309120427504405e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 109\n","nlml -15764.480977238945\n","err (4.384934108985804e-05-2.3362387211307306e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 110\n","nlml -15763.75194821092\n","err (4.3758735273064815e-05-2.8265422123698987e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 111\n","nlml -15764.055121673526\n","err (4.355590942274748e-05-2.72557992554735e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 112\n","nlml -15765.625167980772\n","err (4.30558163244253e-05-2.5304674282650923e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 113\n","nlml -15766.347378932518\n","err (4.3425925484289037e-05-2.473207773809468e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 114\n","nlml -15766.36269292163\n","err (4.469373124348144e-05-2.904887658752284e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 115\n","nlml -15765.918420037538\n","err (4.4237552872817674e-05-2.223781624803053e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 116\n","nlml -15767.402626211875\n","err (4.382678249719639e-05-2.6259636335790614e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 117\n","nlml -15766.1841091231\n","err (4.4425106752009815e-05-2.7176873485360967e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 118\n","nlml -15767.872132149649\n","err (4.4335781057347517e-05-2.722833456797483e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 119\n","nlml -15769.256357387494\n","err (4.482775032296549e-05-2.7099016930708653e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 120\n","nlml -15769.276961456435\n","err (4.5471205838097434e-05-2.771982368625568e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 121\n","nlml -15769.4320974476\n","err (4.3848952366514824e-05-2.6447831649603183e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 122\n","nlml -15769.580551472696\n","err (4.4571087358781834e-05-2.7381980417813784e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3975], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 123\n","nlml -15770.673549999869\n","err (4.374030158836016e-05-2.62360661641629e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 124\n","nlml -15772.078105579789\n","err (4.384039719589025e-05-2.6419879289308207e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 125\n","nlml -15773.54718201571\n","err (4.510690417172091e-05-2.695215033840493e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 126\n","nlml -15773.884535884928\n","err (4.3405257002347486e-05-2.5547819745051624e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 127\n","nlml -15773.656958409218\n","err (4.485272539628705e-05-2.6143799905285557e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3515], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 128\n","nlml -15775.154276087964\n","err (4.295821850505728e-05-2.64196315675697e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 129\n","nlml -15774.54288923087\n","err (4.4903738766596306e-05-2.6996400039785543e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 130\n","nlml -15774.232351580256\n","err (4.329678835862725e-05-2.826022720214312e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 131\n","nlml -15773.509900400622\n","err (4.5097048703570764e-05-2.4582857359028193e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 132\n","nlml -15772.29047389175\n","err (4.404314963772283e-05-2.8669920483891952e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 133\n","nlml -15772.611819005524\n","err (4.406254418172152e-05-2.5349750223390652e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 134\n","nlml -15772.293638804204\n","err (4.3587683733819875e-05-2.5547609898305024e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 135\n","nlml -15771.884438697474\n","err (4.5153133494714624e-05-2.9167682353754002e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 136\n","nlml -15770.503924273726\n","err (4.398290292054006e-05-2.3189977123616426e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 137\n","nlml -15771.330877451222\n","err (4.402356866334939e-05-2.5361189442503443e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 138\n","nlml -15771.518019877389\n","err (4.3150172183421524e-05-2.7176264148302176e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 139\n","nlml -15771.18780747188\n","err (4.374810867805754e-05-2.8512236878485987e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 140\n","nlml -15771.73834496022\n","err (4.3385040133756675e-05-2.6318481676873813e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 141\n","nlml -15773.354229584129\n","err (4.4298276273745094e-05-2.553998895912068e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 142\n","nlml -15774.128220162078\n","err (4.354513498970647e-05-2.596076639264501e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 143\n","nlml -15768.860404179159\n","err (5.7359585638195833e-05-3.49182499768299e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 144\n","nlml -15769.081003652194\n","err (5.5121812308940045e-05-3.72694073880255e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 145\n","nlml -15766.267295835627\n","err (5.8084851381219195e-05-3.3602609882062673e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 146\n","nlml -15763.853844368929\n","err (5.737698998886399e-05-3.501387391652035e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 147\n","nlml -15763.84615823505\n","err (5.6356529965469215e-05-3.4656427385939686e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 148\n","nlml -15764.19247145174\n","err (5.591759854954716e-05-3.3682919225068787e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 149\n","nlml -15764.287391976442\n","err (5.3863183656612795e-05-3.2028724906440193e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3974], device='cuda:0')\n","base2 std tensor([4.3514], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 150\n","nlml -15764.953190652152\n","err (5.2905713253162826e-05-3.2040031917959507e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 151\n","nlml -15765.051178654998\n","err (5.1745252420960585e-05-3.0943346983595053e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 152\n","nlml -15765.377233363848\n","err (5.071757389621577e-05-2.9085737757300107e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 153\n","nlml -15765.617122433392\n","err (5.003716533805368e-05-2.9415335276956107e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 154\n","nlml -15765.511934528204\n","err (4.9451985783150474e-05-3.0216358356720926e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 155\n","nlml -15767.235897275685\n","err (4.950610813593144e-05-2.932310459635906e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 156\n","nlml -15767.7389814747\n","err (4.999252995207538e-05-2.9449477973499307e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 157\n","nlml -15768.083645816168\n","err (4.983912913683229e-05-3.298608238065317e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 158\n","nlml -15769.946838550204\n","err (4.9250109897496815e-05-2.8749057656589386e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 159\n","nlml -15769.31426278556\n","err (4.953917693864436e-05-2.7309385471253376e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 160\n","nlml -15768.599321706843\n","err (5.051057335220431e-05-3.2012493752160558e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 161\n","nlml -15768.824790659146\n","err (4.954478779895333e-05-3.0284056063695844e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 162\n","nlml -15769.794839498529\n","err (4.962342305788992e-05-2.923379936370983e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 163\n","nlml -15770.576588198735\n","err (5.004094950134493e-05-2.7368725666558394e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 164\n","nlml -15770.040750198237\n","err (5.031716837509099e-05-3.55862122191254e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 165\n","nlml -15768.652851855208\n","err (4.9155790616353384e-05-2.746701768237264e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 166\n","nlml -15768.875639803457\n","err (5.022933507270894e-05-2.9585599511696335e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 167\n","nlml -15768.734337834325\n","err (4.9822424080494556e-05-3.1305594409328038e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 168\n","nlml -15769.119312870673\n","err (4.8881437512135504e-05-2.8637501007127277e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 169\n","nlml -15769.285864179423\n","err (4.9460897633447983e-05-2.9367664334651332e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 170\n","nlml -15769.479392240286\n","err (4.9205178051624694e-05-2.9816528637621643e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 171\n","nlml -15770.797053794904\n","err (4.968704477539222e-05-2.9973220900152124e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 172\n","nlml -15770.196020963649\n","err (5.014693334291675e-05-3.0485851254781732e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 173\n","nlml -15769.447088545723\n","err (4.880855101633621e-05-2.904975662368624e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 174\n","nlml -15770.060340753207\n","err (4.9380662090495004e-05-3.007001326697795e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 175\n","nlml -15770.305067261746\n","err (4.8706080270626955e-05-2.9970739014871517e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 176\n","nlml -15770.057789542036\n","err (4.905639742754763e-05-2.8304827111947087e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 177\n","nlml -15770.766085077557\n","err (4.8766005070485414e-05-2.965430051380626e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 178\n","nlml -15771.595864399136\n","err (4.9382116114979986e-05-2.9155830024362913e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 179\n","nlml -15770.359348823247\n","err (4.867993048770886e-05-2.9482187337652803e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 180\n","nlml -15770.593114736836\n","err (4.996937764076911e-05-3.0640197323858566e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 181\n","nlml -15771.581297914225\n","err (4.8980735457425634e-05-2.7271707672624344e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 182\n","nlml -15771.906907007644\n","err (4.955431066715485e-05-3.326319326725887e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 183\n","nlml -15771.055577450119\n","err (4.8795648603596826e-05-2.7850376220538887e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 184\n","nlml -15772.152483107642\n","err (4.931160875082638e-05-2.8178553320084363e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 185\n","nlml -15772.966475280136\n","err (4.945786423730086e-05-3.3671036749763353e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 186\n","nlml -15769.791602304525\n","err (4.989456272779764e-05-2.671152185701992e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 187\n","nlml -15769.26579929894\n","err (4.8503819639766316e-05-2.960820048844986e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 188\n","nlml -15768.346222294851\n","err (4.849871665652101e-05-2.9424263361692212e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 189\n","nlml -15768.986127951615\n","err (4.873812486404748e-05-2.956182785712174e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 190\n","nlml -15769.54002856023\n","err (4.905884075675516e-05-2.8570383731615833e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 191\n","nlml -15770.470470777473\n","err (4.9963765664158034e-05-2.9794071601969834e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 192\n","nlml -15767.67778334556\n","err (4.8592333099924764e-05-3.05525206701507e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 193\n","nlml -15768.340910031973\n","err (4.861327276793933e-05-2.9855269024978003e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 194\n","nlml -15770.023676514455\n","err (4.8738548181509774e-05-2.690173630386438e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 195\n","nlml -15771.543772990131\n","err (4.8648251456975785e-05-2.8840117668598527e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 196\n","nlml -15771.156371563571\n","err (4.912134941432316e-05-3.3536905851128798e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 197\n","nlml -15769.637000848768\n","err (4.84434751367117e-05-2.7749974806223412e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 198\n","nlml -15769.489212063858\n","err (4.860840771870277e-05-2.65803682645991e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 199\n","nlml -15770.04751536946\n","err (4.865903001580553e-05-3.041583969145194e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 200\n","nlml -15771.289202910459\n","err (4.919990807748399e-05-3.1323647741491016e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 201\n","nlml -15770.705748173572\n","err (4.994788400143774e-05-2.9495530927781057e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 202\n","nlml -15769.710497407403\n","err (4.849127141067894e-05-3.0904420015670122e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 203\n","nlml -15768.014333320345\n","err (4.807969776552685e-05-2.7581381174349203e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 204\n","nlml -15768.376528057204\n","err (4.7900575324014536e-05-2.645298992721829e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 205\n","nlml -15770.036510063244\n","err (4.793910928200961e-05-2.9832341723382576e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 206\n","nlml -15770.049554595884\n","err (4.919595165666356e-05-3.2461734293285035e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 207\n","nlml -15770.577702188788\n","err (4.7820764438906455e-05-2.588885253801228e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 208\n","nlml -15771.889613062871\n","err (4.941586101803471e-05-2.9702841532353788e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 209\n","nlml -15771.107568481082\n","err (4.796368424012079e-05-3.1131342510198617e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 210\n","nlml -15770.851243487163\n","err (4.967077469542589e-05-2.722117139765179e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 211\n","nlml -15770.885980873496\n","err (4.953123820312582e-05-2.8681819448836954e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 212\n","nlml -15770.212927316767\n","err (4.9727342838055186e-05-3.197135040457019e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 213\n","nlml -15771.231215561183\n","err (4.9062110918570145e-05-3.0213181555216104e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 214\n","nlml -15771.88332614326\n","err (4.9876716131136726e-05-2.740169066833242e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 215\n","nlml -15772.610518800153\n","err (5.0401873368560246e-05-3.077119137314811e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 216\n","nlml -15769.133036371622\n","err (4.945421319909948e-05-2.9354466601942203e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 217\n","nlml -15767.77599733475\n","err (5.006048626482149e-05-3.2879483506018117e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 218\n","nlml -15769.268231656592\n","err (4.8628183688894115e-05-2.9160009243889744e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 219\n","nlml -15768.543775764985\n","err (5.0256859709066355e-05-2.459246941444892e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 220\n","nlml -15766.599692283911\n","err (4.9759946230407636e-05-3.271872581492022e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 221\n","nlml -15766.170396014812\n","err (5.00979114505942e-05-3.091671142668257e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 222\n","nlml -15766.977216799027\n","err (4.924183984917511e-05-3.0804703535688958e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 223\n","nlml -15768.208549915566\n","err (4.849110864385926e-05-2.880983258604151e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 224\n","nlml -15770.21620498542\n","err (4.835369056644442e-05-2.8564602180830212e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 225\n","nlml -15771.205134322605\n","err (4.9333207106772355e-05-2.997046574785993e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 226\n","nlml -15769.792394947359\n","err (4.803983322515549e-05-2.818787298629276e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 227\n","nlml -15770.793897194184\n","err (4.8041943942332816e-05-2.783781075061029e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 228\n","nlml -15773.274440056186\n","err (4.83870450015351e-05-2.9929962342008334e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 229\n","nlml -15773.519065703422\n","err (4.8046368623163265e-05-3.009604535695718e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 230\n","nlml -15774.492113401444\n","err (4.834612961008695e-05-2.83916535913751e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 231\n","nlml -15772.345755844854\n","err (4.9032200574390004e-05-2.8335505792536838e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 232\n","nlml -15769.165078421418\n","err (4.980444040133183e-05-2.9189086202449297e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 233\n","nlml -15768.30019214104\n","err (4.863511360423959e-05-3.0727637382922355e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 234\n","nlml -15767.835514018057\n","err (4.840475284253847e-05-3.0394700085720296e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 235\n","nlml -15769.413479898998\n","err (4.8372520316575114e-05-2.9392345687162157e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 236\n","nlml -15771.489098478658\n","err (4.814645680365664e-05-2.827848978546185e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 237\n","nlml -15771.956853275351\n","err (4.8585782633262976e-05-2.7481067257508253e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 238\n","nlml -15770.589220072019\n","err (4.853714405008333e-05-3.1911971961827923e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 239\n","nlml -15770.207943631267\n","err (4.8281375500995316e-05-2.8867877037881263e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 240\n","nlml -15770.984247204433\n","err (4.81442765875291e-05-2.7227525963307873e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 241\n","nlml -15771.253569996337\n","err (4.813469806158422e-05-3.0526255585642584e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3973], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 242\n","nlml -15769.410138902407\n","err (4.840183063553661e-05-2.593114428499202e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 243\n","nlml -15769.110736028259\n","err (4.852811442118442e-05-3.2035253607915774e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 244\n","nlml -15770.744972190641\n","err (4.822173290594202e-05-2.9759075388122968e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 245\n","nlml -15770.584809108866\n","err (4.8418252999632566e-05-2.8991679534796907e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 246\n","nlml -15771.126185167082\n","err (4.81807340739856e-05-2.850344986042641e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 247\n","nlml -15771.688571964278\n","err (4.8097469134963065e-05-2.812233044522117e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 248\n","nlml -15771.396292668218\n","err (4.808139263237032e-05-2.9274831604804434e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 249\n","nlml -15771.102798404616\n","err (4.8432899708222806e-05-3.015207389487951e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 250\n","nlml -15770.849406469173\n","err (4.824122263853691e-05-2.840542422892986e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 251\n","nlml -15771.10158470611\n","err (4.971756439388114e-05-2.990597864750304e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 252\n","nlml -15770.556801902101\n","err (4.8978971348335544e-05-3.0244804070389003e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 253\n","nlml -15771.29332503377\n","err (4.829781361147902e-05-2.926516290161512e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 254\n","nlml -15770.309053945177\n","err (4.952697782207665e-05-2.843806884254177e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 255\n","nlml -15770.60908806675\n","err (4.868410278243847e-05-3.088518842693555e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 256\n","nlml -15770.713752324424\n","err (4.944818965090907e-05-3.0039857767448216e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 257\n","nlml -15771.04756185826\n","err (4.947992494982353e-05-2.7493551270745046e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 258\n","nlml -15771.807635318073\n","err (4.8968947467940255e-05-3.0336746643172205e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 259\n","nlml -15770.168929372994\n","err (5.098193917895013e-05-3.282542174602658e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 260\n","nlml -15770.594503618253\n","err (4.804001749716251e-05-2.8549016591496863e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 261\n","nlml -15770.279194390518\n","err (4.92139452844315e-05-2.606282768949958e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 262\n","nlml -15768.675923071263\n","err (4.9860626668640876e-05-3.211486215100418e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 263\n","nlml -15769.098733649203\n","err (4.7848138007473945e-05-2.9202065419571456e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 264\n","nlml -15768.571464498738\n","err (4.903550982300661e-05-2.9636269510253255e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 265\n","nlml -15768.790447552059\n","err (4.8577279522703194e-05-2.8458833966142264e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 266\n","nlml -15768.555012759858\n","err (4.838193805722328e-05-2.8392865653295674e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 267\n","nlml -15767.802749482074\n","err (4.91926081648558e-05-2.709437326643628e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 268\n","nlml -15768.430850212331\n","err (4.876144118528777e-05-3.1660087772308775e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 269\n","nlml -15768.669700154936\n","err (4.8559350740534686e-05-2.969249774479778e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 270\n","nlml -15770.797683434517\n","err (4.907681442378112e-05-2.9492889116903928e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 271\n","nlml -15773.845177392148\n","err (4.947951878879695e-05-2.912474041649739e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 272\n","nlml -15772.568918136149\n","err (4.892119001809566e-05-2.959953869938425e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 273\n","nlml -15771.210320914473\n","err (4.966104673986106e-05-3.024524071210685e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 274\n","nlml -15771.031308872338\n","err (4.836219800031701e-05-3.020400426602033e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 275\n","nlml -15771.132463582057\n","err (4.899555293080131e-05-2.9254739599784757e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 276\n","nlml -15772.03277944196\n","err (4.833340898449426e-05-2.9629955182866024e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 277\n","nlml -15771.702328156578\n","err (4.912288821947673e-05-2.9823558937983465e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 278\n","nlml -15772.165876746665\n","err (4.8590682258430246e-05-2.7724270492851984e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 279\n","nlml -15772.395144787464\n","err (4.996917876406429e-05-3.235189528411938e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 280\n","nlml -15772.130254564268\n","err (4.860838064670928e-05-2.969403855838991e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 281\n","nlml -15771.20697895683\n","err (4.9496705543410074e-05-2.4942463909577848e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 282\n","nlml -15770.639816155446\n","err (4.860898822345091e-05-3.1261157166982773e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 283\n","nlml -15770.36825776504\n","err (4.928938121862356e-05-3.0944783497445544e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 284\n","nlml -15771.106430643471\n","err (4.9475118547211994e-05-3.0780586555990855e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3513], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 285\n","nlml -15771.009339051856\n","err (4.902274878835737e-05-3.0526835937724944e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 286\n","nlml -15770.797580526196\n","err (5.015201917033743e-05-3.0174945819351808e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 287\n","nlml -15770.643620595638\n","err (4.821326395441704e-05-2.8908711332050198e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 288\n","nlml -15770.895999191896\n","err (5.206068748023803e-05-3.1404410759213065e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 289\n","nlml -15770.30891764842\n","err (4.942570085412786e-05-2.9730202631889537e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 290\n","nlml -15770.537628143753\n","err (5.053956695020611e-05-2.906223286749227e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 291\n","nlml -15771.06064756108\n","err (5.124522709124112e-05-2.881774625183956e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 292\n","nlml -15773.04098567045\n","err (4.900347730298026e-05-2.9013645578449575e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 293\n","nlml -15773.922489290784\n","err (5.073347445843725e-05-3.10704408894924e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 294\n","nlml -15773.696928012752\n","err (4.992304571936018e-05-3.0729294791571677e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 295\n","nlml -15773.230673859667\n","err (4.881851864397692e-05-3.124689094883616e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 296\n","nlml -15772.912748158902\n","err (4.9412834772390536e-05-2.78849052081722e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 297\n","nlml -15773.992591112226\n","err (4.924285124135149e-05-2.764259561066528e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 298\n","nlml -15772.373849175437\n","err (4.927379651438238e-05-3.089364026970074e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 299\n","nlml -15772.871077209998\n","err (4.9112251914356413e-05-3.060245072033096e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([4.3972], device='cuda:0')\n","base2 std tensor([4.3512], device='cuda:0')\n","min,max (tensor(-1.9178, device='cuda:0'), tensor(1.9178, device='cuda:0'))\n"]}],"source":["opt = torch.optim.Adam([\n","    {'params': [MC_base1, MC_base2], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-10}])\n","#train(100000)\n","train(20000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1, MC_base2], 'lr': 1e-2},\n","    {'params': eps, 'lr': 1e-10}])\n","#train(100000)\n","train(20000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1, MC_base2], 'lr': 1e-2},\n","    {'params': [S_diag], 'lr': 1e-2}])\n","train(1000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1, MC_base2], 'lr': 1e-3},\n","    {'params': [S_diag], 'lr': 1e-3}])\n","train(300)\n","torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'MC_base2': MC_base2.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")\n"],"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c"},{"cell_type":"code","execution_count":17,"metadata":{"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1727659865605,"user_tz":240,"elapsed":970,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"8c0e5ba2-b599-4609-f221-288bc2da0014"},"outputs":[{"output_type":"stream","name":"stderr","text":["<ipython-input-17-d5b516231272>:9: FutureWarning: You are using `torch.load` with `weights_only=False` (the current default value), which uses the default pickle module implicitly. It is possible to construct malicious pickle data which will execute arbitrary code during unpickling (See https://github.com/pytorch/pytorch/blob/main/SECURITY.md#untrusted-models for more details). In a future release, the default value for `weights_only` will be flipped to `True`. This limits the functions that could be executed during unpickling. Arbitrary objects will no longer be allowed to be loaded via this mode unless they are explicitly allowlisted by the user via `torch.serialization.add_safe_globals`. We recommend you start setting `weights_only=True` for any use case where you don't have full control of the loaded file. Please open an issue on GitHub for any issues related to this experimental feature.\n","  st = torch.load(\"state.pt\")\n"]}],"source":["#torch.save({\n","#            'MC_base1': MC_base1.cpu(),\n","#            'MC_base2': MC_base2.cpu(),\n","#            'S_diag': S_diag.cpu(),\n","#            'eps': eps.cpu(),\n","#    }, \"state.pt\")\n","\n","\n","st = torch.load(\"state.pt\")\n","MC_base1 = st['MC_base1']\n","MC_base2 = st['MC_base2']\n","S_diag = st['S_diag']\n","eps = st['eps']\n","\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)\n","Phi_ = Phi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dPhi_ = dPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dbcPhi_ = dbcPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#Phi_ = torch.cat((Phi_,dPhi_,dbcPhi_),1)\n","PhiX = Phi(MC_base1 * 1.j, MC_base2 * 1.j, X.to(\"cpu\"))\n","dPhiX = dPhi(MC_base1 * 1.j, MC_base2 * 1.j, dX.to(\"cpu\"))\n","#dbcPhiX = dbcPhi(MC_base1 * 1.j, MC_base2 * 1.j, Xbc.to(\"cpu\"))\n","#PhiX = torch.cat((PhiX,dPhiX,dbcPhiX),1)\n","PhiX = torch.cat((PhiX,dPhiX),1)\n","A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","LA = torch.linalg.cholesky(A)\n","alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(\"cpu\").to(torch.complex128), upper=False)\n","pred = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","pred = pred.real\n","\n","pred.detach().cpu().numpy().tofile(\"pred.dat\")\n","axis.cpu().numpy().tofile(\"axis.dat\")\n","time.cpu().numpy().tofile(\"time.dat\")"],"id":"afb3c4a4-300f-474d-be4b-54306ca163c4"},{"cell_type":"code","source":["import locale\n","def getpreferredencoding(do_setlocale = True):\n","    return \"UTF-8\"\n","locale.getpreferredencoding = getpreferredencoding\n","!cp pred.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp axis.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp time.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp state.pt \"/content/drive/MyDrive/Colab Notebooks\""],"metadata":{"id":"-5qUr2RGgTf_","executionInfo":{"status":"ok","timestamp":1727659865605,"user_tz":240,"elapsed":4,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"id":"-5qUr2RGgTf_","execution_count":18,"outputs":[]},{"cell_type":"code","source":["whitenoise=torch.randn(9881, 1)*0.0007"],"metadata":{"id":"sE5AC2k5NNos","executionInfo":{"status":"ok","timestamp":1727659865605,"user_tz":240,"elapsed":3,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"id":"sE5AC2k5NNos","execution_count":19,"outputs":[]},{"cell_type":"code","source":["predC=pred+whitenoise.view_as(pred)"],"metadata":{"id":"PvXw0UKYNRPW","executionInfo":{"status":"ok","timestamp":1727659865605,"user_tz":240,"elapsed":3,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"id":"PvXw0UKYNRPW","execution_count":20,"outputs":[]},{"cell_type":"code","source":["predC.detach().cpu().numpy().tofile(\"predC.dat\")\n","!cp predC.dat \"/content/drive/MyDrive/Colab Notebooks\""],"metadata":{"id":"WoaRf6VXNrC3","executionInfo":{"status":"ok","timestamp":1727659866976,"user_tz":240,"elapsed":1373,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"id":"WoaRf6VXNrC3","execution_count":21,"outputs":[]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[]},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}

==> anc/Codes/2D_Laplace/Laplace.ipynb <==
{"cells":[{"cell_type":"code","execution_count":null,"id":"9xiwqzGPuvGx","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9xiwqzGPuvGx","outputId":"5fa90a08-da57-4f3f-cfde-783fbc506b66"},"outputs":[{"name":"stdout","output_type":"stream","text":["\n","\n"]}],"source":["%reset"]},{"cell_type":"markdown","id":"idlhUjsSJxql","metadata":{"id":"idlhUjsSJxql"},"source":["# 新段落"]},{"cell_type":"code","execution_count":null,"id":"34ac382d-c496-43de-97e2-a77b399039db","metadata":{"id":"34ac382d-c496-43de-97e2-a77b399039db","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1725324696270,"user_tz":240,"elapsed":237,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"50da63a6-6e9e-4759-cec0-eca4cb773212"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","import time as t\n","#from pde import CartesianGrid, solve_laplace_equation\n","\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","#torch.manual_seed(13)\n","\n","\n","#grid = CartesianGrid([[1, 9]] * 2, 80)\n","#bcs = [{\"value\": \"log((x*x+y*y)**0.5)\"}, {\"value\": \"log((x*x+y*y)**0.5)\"}]\n","#bcs = [{\"value\": \"3\"}, {\"value\": \"3\"}]\n","#res = solve_laplace_equation(grid, bcs)\n","\n","#Ps = torch.tensor(grid.cell_coords)\n","#u_true = torch.tensor(res.data)\n","\n","#train_pts = 50\n","#train_idx = torch.randperm(len(u_true.flatten()))[:train_pts]\n","#X = Ps.flatten(0,1)[train_idx]\n","#U = u_true.flatten()[train_idx]\n","\n"]},{"cell_type":"code","source":["n_axis = 100\n","a=0.01\n","b=0.5\n","axis = torch.linspace(a, b, n_axis, device=device)\n","axis_r = torch.linspace(b, a, n_axis, device=device)\n","#axis = torch.linspace(0.01, 1., n_axis, device=device)\n","Ps = torch.cartesian_prod(axis_r, axis)\n","xx, yy = torch.meshgrid((axis_r, axis), indexing=\"ij\")\n","\n","def u(x,y):\n","  return (torch.log((x*x+y*y)**0.5))\n","\n","#def u(x,y):\n","#  return ((x*x-y*y))\n","step = (b-a)/99\n","lable = [a]+[' ']*8+[a+9*step]+[' ']*9+[a+19*step]+[' ']*9+[a+29*step]+[' ']*9+[a+39*step]+[' ']*9+[a+49*step]+[' ']*9+[a+59*step]+[' ']*9+[a+69*step]+[' ']*9+[a+79*step]+[' ']*9+[a+89*step]+[' ']*9+[b]\n","lable = list(lable)\n","lable = [1]+[' ']*9+[2]+[' ']*10+[3]+[' ']*10+[4]+[' ']*10+[5]+[' ']*10+[6]+[' ']*10+[7]+[' ']*10+[9]+[' ']*10+[9]+[' ']*10+[10]\n","udata = u(xx,yy)\n","sn.heatmap(udata.cpu(), xticklabels=lable, yticklabels=lable[::-1])\n","plt.title(\"True solution\")"],"metadata":{"colab":{"base_uri":"https://localhost:8080/","height":474},"id":"eDde9IOqrXyc","executionInfo":{"status":"ok","timestamp":1725324698200,"user_tz":240,"elapsed":1748,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"26cf8fce-0b5b-4bbc-ab58-79ed16db80f2"},"id":"eDde9IOqrXyc","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["Text(0.5, 1.0, 'True solution')"]},"metadata":{},"execution_count":127},{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 2 Axes>"],"image/png":"iVBORw0KGgoAAAANSUhEUgAAAhIAAAG3CAYAAADhBLx/AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAABjdklEQVR4nO3de3wU1f0//tfmQggXuQaSKIkQhKB4BcWgchEU0CpU1J+IAor6waKWiyihKlD1k2Kp4qWCtpabotUW8NIKykX82IICNhUVUoJANFxsqwQIQkJ2fn/4ZWHPzO7ZkzmzZ3Z5PfuYx6O7M3Pm7GwwJ/N+n/cJWJZlgYiIiKgeUkx3gIiIiBIXBxJERERUbxxIEBERUb1xIEFERET1xoEEERER1RsHEkRERFRvHEgQERFRvXEgQURERPXGgQQRERHVGwcSREnk9NNPx6hRo7S2+cEHHyAQCOCDDz7Q2i4RJQcOJChpBQKBmDb+gvzR888/j3nz5pnuBhElmDTTHSDyysKFC8NeL1iwAO+//77t/S5dusSzW771/PPPo3Xr1rYnGr169cIPP/yABg0amOkYEfkaBxKUtG655Zaw1+vWrcP7779ve1906NAhNGrUyMuuJZSUlBQ0bNjQdDeIyKcY2qCTWp8+fdC1a1ds3LgRvXr1QqNGjTBlyhQAP4ZGpk2bZjvHKQ9h3759GDduHNq1a4eMjAx07NgRM2bMQDAYlPZhw4YNGDBgAFq3bo3MzEy0b98et99+e9gx1dXVmDhxYqj9zp07Y+bMmZAt3jtt2jQEAgHb+/PmzUMgEMCOHTtCn+mLL77AmjVrQiGfPn36AIicI/HGG2+gW7duyMzMROvWrXHLLbegsrIy7JhRo0ahSZMmqKysxJAhQ9CkSRNkZWXh/vvvR11dnfTeEJH/8YkEnfT++9//YtCgQbjppptwyy23oG3btkrnHzp0CL1790ZlZSX+53/+B3l5efj73/+O4uJi7N69G7NmzYp47rfffosrr7wSWVlZmDx5Mpo3b44dO3Zg8eLFoWMsy8K1116L1atXY/To0TjvvPOwfPlyTJo0CZWVlXjqqafq+9FDZs2ahXvvvRdNmjTBL37xCwCIeh/mzZuH2267DRdeeCFKSkqwd+9ePP300/jb3/6Gf/zjH2jevHno2Lq6OgwYMAA9evTAzJkzsWLFCvzmN79BQUEB7r77btd9JyLDLKKTxNixYy3xR753794WAGvOnDm24wFYU6dOtb2fn59vjRw5MvT60UcftRo3bmz961//Cjtu8uTJVmpqqlVRURGxT0uWLLEAWOvXr494zNKlSy0A1mOPPRb2/vXXX28FAgGrvLw8Yt+mTp1q+8yWZVlz5861AFjbt28PvXfWWWdZvXv3th27evVqC4C1evVqy7Isq6amxmrTpo3VtWtX64cffggd984771gArEceeST03siRIy0A1i9/+cuwNs8//3yrW7duET8zESUOhjbopJeRkYHbbrut3ue/8cYbuOyyy9CiRQv85z//CW39+/dHXV0dPvzww4jnHvvL/Z133kFtba3jMX/961+RmpqK++67L+z9iRMnwrIsvPvuu/Xue31s2LAB3377LX72s5+F5U5cffXVKCwsxF/+8hfbOWPGjAl7fdlll+Grr77yvK9E5D0OJOikd+qpp7qakbB161YsW7YMWVlZYVv//v0B/Bi+iKR3794YOnQopk+fjtatW2Pw4MGYO3cujhw5Ejpm586dyM3NRdOmTcPOPTbbZOfOnfXue30cu17nzp1t+woLC239adiwIbKyssLea9GiBb7//nvvOklEccMcCTrpZWZmKh0vJgkGg0FcccUVeOCBBxyP79SpU8S2AoEA/vSnP2HdunV4++23sXz5ctx+++34zW9+g3Xr1qFJkyZKfXNq30k8Ex1TU1Pjdi0iij8OJIgiaNGiBfbt2xf2Xk1NDXbv3h32XkFBAQ4ePBh6AlEfF198MS6++GI8/vjjWLRoEYYPH47XXnsNd9xxB/Lz87FixQocOHAg7KnEli1bAAD5+flRPwPw46ySExMgnZ5iRBp0iI5dr6ysDJdffnnYvrKysqj9IaLkw9AGUQQFBQW2/IYXX3zR9tf8jTfeiLVr12L58uW2Nvbt24ejR49GvMb3339vm8J53nnnAUAovHHVVVehrq4Ozz33XNhxTz31FAKBAAYNGhT1MwAI+xzV1dWYP3++7djGjRvbBk5OunfvjjZt2mDOnDlhIZh3330XmzdvxtVXXy1tg4iSB59IEEVwxx13YMyYMRg6dCiuuOIK/POf/8Ty5cvRunXrsOMmTZqEt956Cz/5yU8watQodOvWDdXV1di0aRP+9Kc/YceOHbZzjpk/fz6ef/55/PSnP0VBQQEOHDiA3/3udzjllFNw1VVXAQCuueYa9O3bF7/4xS+wY8cOnHvuuXjvvffw5ptvYty4caHBgpMrr7wSeXl5GD16NCZNmoTU1FT84Q9/QFZWFioqKsKO7datG2bPno3HHnsMHTt2RJs2bWxPHAAgPT0dM2bMwG233YbevXtj2LBhoemfp59+OsaPH696q4kokZmeNkIUL5Gmf5511lmOx9fV1VkPPvig1bp1a6tRo0bWgAEDrPLyctsUS8uyrAMHDljFxcVWx44drQYNGlitW7e2evbsac2cOdOqqamJ2KdPP/3UGjZsmJWXl2dlZGRYbdq0sX7yk59YGzZssLU/fvx4Kzc310pPT7fOOOMM69e//rUVDAbDjnPq28aNG60ePXpYDRo0sPLy8qwnn3zScfrnnj17rKuvvtpq2rSpBSA0FVSc/nnMH//4R+v888+3MjIyrJYtW1rDhw+3vvnmm7BjRo4caTVu3Nj2uSNNSyWixBOwLElpPCIiIqIImCNBRERE9caBBBEREdUbBxJERERUb8oDiQ8//BDXXHMNcnNzEQgEsHTp0rD9lmXhkUceQU5ODjIzM9G/f39s3bpVV3+JiIjIR5QHEtXV1Tj33HPx29/+1nH/E088gWeeeQZz5szBxx9/jMaNG2PAgAE4fPiw684SERGRv7iatREIBLBkyRIMGTIEwI9PI3JzczFx4kTcf//9AICqqiq0bdsW8+bNw0033aSl00REROQPWnMktm/fjj179oSVCm7WrBl69OiBtWvX6rwUERER+YDWypZ79uwBALRt2zbs/bZt24b2xeLw+j/r7JZ5KT5btCjgYY5tiua2Nfc1EHD5XZj+fG6v7+Z+qv4cu/3uFD9rwOt76frzeHz/vLxfXt8rl/+NTG/dwdX5saj9j55l7+PR13gzXiL7yJEjYfX6AcCqqUVGg3RDPSIiIhIE47dibqLR+udVdnY2AGDv3r1h7+/duze0T1RSUoJmzZqFbb+et1hnt4iIiMgjWgcS7du3R3Z2NlauXBl6b//+/fj4449RVFTkeE5xcTGqqqrCtkmjrtPZLSIiInesoJ4tCSmHNg4ePIjy8vLQ6+3bt6O0tBQtW7ZEXl4exo0bh8ceewxnnHEG2rdvj4cffhi5ubmhmR2ijIwMZGRkhL13OD3VXzfcbWzU60diqvFFt/c22v0IKrYti72q9lXyXVmW2ndhy6mI9+cTP4/s+rqvF3Zt4d7Jfu7cXAuwf1bJZ7OE60lzAFTvpevP4/L+mbxfim2r913x3pig+m//JKI8kNiwYQP69u0bej1hwgQAwMiRIzFv3jw88MADqK6uxl133YV9+/bh0ksvxbJly9CwYUPH9pgjQURElLiMr/45bdo0TJ8+Pey9X9xxPR6680ZDPXLg5SwHHeI9etd5P0zPgpA1Z3qWh59ndbj9ufPTrAQN1/N8poKf7pfP7k08ZkLU7PpCSzsNcs/S0o6fGB9IOD6R+Oydk/uJRLwHLl4ORHR/Fp8NPE6qgYbfflHarpfg00V9NLBItHsTl4HEN5u0tNPgtLO1tOMnPv9Tm4iIiPzM+EDCcfrn/CWmu0VERHQcZ21EZHwg4Tj9c+RPTXeLiIjouGCdns1D3333HYYPH45TTjkFzZs3x+jRo3Hw4MGo5/Tp0weBQCBsGzNmjNJ1jVe2dJz+mZaa2FNt3Ma9dY9aVadeqXA7BVDkdsqeyMvpkJBPJ5XmUOiezql7yqOra0l+rsSfnUSbLmp6CqSH00MT/t6cpIYPH47du3fj/fffR21tLW677TbcddddWLRoUdTz7rzzTvzyl78MvW7UqJHSdY0PJDj9k4iIfM/nYYnNmzdj2bJlWL9+Pbp37w4AePbZZ3HVVVdh5syZyM3NjXhuo0aNIlafjoXx0IZjjsSCpaa7RUREdFwwqGfzyNq1a9G8efPQIAIA+vfvj5SUFHz88cdRz33llVfQunVrdO3aFcXFxTh06JDStY0/kSguLg4VtTrGKn3LUG+IiIjsxHBPfTk9hXcK8avas2cP2rRpE/ZeWloaWrZsGXX17Ztvvhn5+fnIzc3FZ599hgcffBBlZWVYvDj2Na+MDyR8WSLbdUlsj/uumoPhaUlsxfwKv+VUJFsOhe48A0+v5Z+cAMCHJba9zjFR+K59nzORQEpKSmxFGKdOnYpp06Y5Hj958mTMmDEjapubN2+ud3/uuuuu0P8/++yzkZOTg379+mHbtm0oKCiIqQ3jAwnmSBARke9p+gPR6Sl8tKcREydOxKhRo6K22aFDB2RnZ+Pbb78Ne//o0aP47rvvlPIfevToAQAoLy9PnIGE0+jsF7dfh4fuuN5Qj4iIiASanpKrhjGysrKQlZUlPa6oqAj79u3Dxo0b0a1bNwDAqlWrEAwGQ4ODWJSWlgIAcnJyYj7HnyWy/7HU7BMJ36+tEef+aV1bQ/O0rXivp6D5+nEvse2mvydRiWjgJF+rQ9J3v5XQTm9zhlr79XDkXx9paSej06Va2nEyaNAg7N27F3PmzAlN/+zevXto+mdlZSX69euHBQsW4KKLLsK2bduwaNEiXHXVVWjVqhU+++wzjB8/HqeddhrWrFkT83WNP5HwpXjnZ6j+o9Sdg6FzKW/dsU2vcyrc1qU4mXIoTMe9vcwJAKR5Abbm/ZYnoDPHRNJ35Xvj9b2IhwTIy3jllVdwzz33oF+/fkhJScHQoUPxzDPPhPbX1tairKwsNCujQYMGWLFiBWbNmoXq6mq0a9cOQ4cOxUMPPaR0XeNPJBxX/zzZQhum/5HofMKhfZGuBH+CkcxPLOJ8LxL+iUUSP6GwNS1rW/O9iMsTic2rtbST0aWvlnb8xPhAwpehjXjjQCIyDiRcnc+BhEr7HEhEbpsDCQ4kIjMe2mCJbMS/JLZIZ9lp7dM34xwKMT3lT6A99OEmjOUyVMDposkb6rA1Lbs3iRjqSOTfSR4zPpDg9E8iIvI9n5fINsl4BotjieyFrGxJRESUCPyZI7FxcWI/kYj39EyR14/9kjmnItlzKNx8dydTTgDAnImobfsrZyIuORKfLdfSTsY5A7S04yfGQxsJkSOh+kNuukS2lyWxAbXPp7uvuqcQqvYn0XMo4rqMeALnBAAnd85EvO+Nzlwej8j+rZ3MjA8kmCNBRES+xxyJiPyZI/Hy26a7RURERDHwZ47E+j/564mE6ZwHkdf90VoSW3Nf412LQPv1kyiH4mTKCQBOrpwJ0/dGsb30tp2Vjq+Pw5/qmQTQ8IJrtbTjJ8ZDG04sqw6WFfsPkuuiPTLxzteQ/SNy2x8v44+6S1CLXJfEdlmXIsFzKFyV3Ha9LHaSLbudzDkTXufDyOhuTweGNiIy/u04hjZe+YvpbhEREVEMfBnaCH7yR6XQhudPJOLN69G3l+2bXo1T5PeyzLbreft429W/Fc8fvfvo0X4s7TPUEaXt6MfrvhdxCW2s/7OWdhpeOFRLO35iPLThNP3zB8X8CL9Py1H+j7fXoQsv2ze9Gqdqf0yvSGm7nreP/12V3Pb80buPHu3H0r7Xq4n66X5o/i49D/t4gaGNiIwPJByfSHD6JxERUUJgjgQREZFMMKhnS0JJkSPhd3HP4UikHAvTORXMoQg/XOVnlTkTkvb9VUZaKoFzJuKSI7H2VS3tNCwapqUdP/EktHHgwAE8/PDDWLJkCb799lucf/75ePrpp3HhhRfajnXMkfBbiWyR4j9o3TkcrqbwxUJnjoXnOQwuSj5rub7hHArNcfNoP6uuy217PN3SeM6ErX2flZFWuR9xvheucybIKE8GEnfccQc+//xzLFy4ELm5uXj55ZfRv39/fPnllzj11FPDjmWOBBER+R4HLxFpfwb+ww8/4M9//jOeeOIJ9OrVCx07dsS0adPQsWNHzJ4923a8Y47Eor/q7hYREVH9MUciIu1PJI4ePYq6ujo0bNgw7P3MzEx89NFHtuOLi4sxYcKEsPeC6/TEooiIiHTwe5kBk7QPJJo2bYqioiI8+uij6NKlC9q2bYtXX30Va9euRceOHW3HO+ZIpKd6O2fXbcKb4WXC3f5Aa82x0F2zQjWuLtJdl8LvORRxLLntuty225h+vEtsn8w5E4bvhXLOBBnlybezcOFCWJaFU089FRkZGXjmmWcwbNgwpDj8oB85cgT79+8P247U1HrRLSIiovphaCMiTwYSBQUFWLNmDQ4ePIivv/4an3zyCWpra9GhQwfbsc45Eu960S0iIqL6sYJ6tiQUlzoS33//Pdq3b48nnngCd911V9g+x1kba19J7lkb8X5Mp7muRFzXa9B9vs/rOMR9mXMPlw2X/pwkex0K03UnVNtXac9n65ak53RR6089/LD691rayex7h5Z2/MST6Z/Lly+HZVno3LkzysvLMWnSJBQWFuK2227z4nJERETeStKwhA6e/GlcVVWFsWPHorCwECNGjMCll16K5cuXIz3d/pSBoQ0iIvI9hjYi8meJbIY29GJo4ziGNoTrMbRR//YZ2ohZMoQ2VszR0k5m/zFa2vET46t/JmSJbJHqf7B0j0p1l5PVOP1UuayyrC/Gp3PGeQqirX2DUxJdlts+6Upsm54eqtr+ie2ZXpJd8bPHRSL9Tooz4wMJlsgmIiLfS9KwhA7Gq3w45ki8usx0t4iIiCgG/syR+NvCxHoi4fWy3TK6cy40fh7XS6jHO6ci2XIoEilnwk1fAO1x+JM6Z8L0z6XiZ2+Qe5ba9evhh3ef0dJO5qD7tLTjJ8ZDG0ZKZKsyvaSt26WwZdyUldZcztt1HF0UxxLScbmeyZLbLvue8CW2dedMiDTnDbjKmTC9JLvqdx8PzJGIyPhAgjkSRETke37649ZnjA/zHHMkXltuultEREQUA3/mSHw4V+8TCT88FovG67oSuj+/m/667Evccy78VutA9Xpe5lR4fG98X4ciwfIIpKEOD/NjvM4fiUuOxFsztbSTee39WtrxE+OhDSIiIt9jaCMi43+qO4Y2/vie6W4RERFRDIwPJIqLi1FVVRW2Tfr/rjTdLSIiouOCQT2bhx5//HH07NkTjRo1QvPmzWM6x7IsPPLII8jJyUFmZib69++PrVu3Kl3XeGjDcfqn7hkbpqfteD19U+RmOqcT1Wl/OvsiXFs2nVR5SqHkenEv4yxrXySdRqdxumicp1N6XmJbZ0npmNrzV1lpW87Eie0lWjnxeEiA0EZNTQ1uuOEGFBUV4aWXXorpnCeeeALPPPMM5s+fj/bt2+Phhx/GgAED8OWXX6Jhw4YxtWF8IMHpn0RERO5Nnz4dADBv3ryYjrcsC7NmzcJDDz2EwYMHAwAWLFiAtm3bYunSpbjppptiasd4aIM5EkRE5HuaQhtHjhzB/v37wzbxj+l42b59O/bs2YP+/fuH3mvWrBl69OiBtWvXxtyO8YEEcySIiMj3NA0knP54LikpMfKR9uzZAwBo27Zt2Ptt27YN7YuF8dBGQpTIlol3PE93zoXO/rvJp3Dqi2IcPO4luf2WQ+G25Ha0uL3XOQYir0tsG/48vs6ZSLQl2BNIcXExJkyYEPae+DvwRJMnT8aMGTOitrl582YUFhZq6V99GB9IMEeCiIh8T1PtRqc/nqOZOHEiRo0aFfWYDh061Ksv2dnZAIC9e/ciJycn9P7evXtx3nnnxdyO8YFESUlJKEHkmCnDB+GhW68y1CMiIiKBodl/WVlZyMrK8qTt9u3bIzs7GytXrgwNHPbv34+PP/4Yd999d8ztGH9e5JwjcYXpbhERER2XAHUkKioqUFpaioqKCtTV1aG0tBSlpaU4ePBg6JjCwkIsWbIEABAIBDBu3Dg89thjeOutt7Bp0yaMGDECubm5GDJkSMzXNf5EwpFlma/9cKJ414EQ+akuhFN/TqS7LoLs2i6vp1yXwu85FF7WnYjzstiyvvo+Z0Kkeu8N5kxErTERQ1vacxySOGdCp0ceeQTz588PvT7//PMBAKtXr0afPn0AAGVlZaiqqgod88ADD6C6uhp33XUX9u3bh0svvRTLli2LuYYE4INFu6ZNm2YPbdw8EA/dMshQjxyYXvRL9z8arxeK8tO1471ImOlFwbxcyMrwolOy9rR/V17/rMV7wTWF/mld4Avw/LM2OO1stfPr4YeXf6GlncxbHtfSjp8YH0g4Jlt+8HtkpPvoYQkHEuE4kNB3PQ4ktLXHgQQHEl76YUGxlnYyR5iZ6ukl47+tHad/pqbEN7Qh+0fhdV+8Dp1oLlNtskS29tCH5HpxD324fjzuYSjF8KN31VCHSPpd+T3MFMf7rVROW9JWbH1z+VnJKOMDCccnErVH/fVEgoiITm5mH977mvGMFccS2a+vMN0tIiKi4xJg1oYpxgcSjtM/b+wvP5GIiIiMMx4/cMyRSEtxF4dXFe9RouoUQdX2RF6XqY7WlziXyFaOa4uUp8xpnoLo5+miupco9/uy5LrzVUznESRzzkQ8JOnTBB2MDySYI0FERL7HBM+IjIc2HHMk3lhpultEREQUA08GEgcOHMC4ceOQn5+PzMxM9OzZE+vXr3c81jFH4oZ+XnSLiIioXqygpWVLRp7ED+644w58/vnnWLhwIXJzc/Hyyy+jf//++PLLL3HqqaeGHeu8jLhit/z2yMnrZcW9zrFIpjoRcW7f9yW33Xw+00tFay5xfdLlTMic2D+3heNUP6u0PR/kTDBHIiLtTyR++OEH/PnPf8YTTzyBXr16oWPHjpg2bRo6duyI2bNn244/cuQI9u/fH7YdqT2qu1tERET1ZwX1bElI+0Di6NGjqKursy34kZmZiY8++sh2PHMkiIiIEpcna2307NkTDRo0wKJFi9C2bVu8+uqrGDlyJDp27IiysrKwYx1nbbz/fGLN2vB6LQ6/rbXh5nzT6xf4vH3p9FGTa3n4bH0Fe3t6187Q/l34bf0KpXVWZOucaP65VGyvQf4Fatevh0O/vUdLO43GPqelHT/x5DfgwoULYVkWTj31VGRkZOCZZ57BsGHDkGJ68SsiIqL6YGXLiDz5zV5QUIA1a9bg4MGD+Prrr/HJJ5+gtrYWHTp0sB3rGNr40yovukVERESaefqIoHHjxsjJycH333+P5cuXY/DgwbZjHKd/Xn+5l90iIiJSwycSEXmSiLB8+XJYloXOnTujvLwckyZNQmFhIW677TbbsVpKZHvN6+mcIrdlpkW6p2h6WTLb59M74z191FfLlJuevuh2eqXid+f76aEyOqffSvomLaGt2J7y1OB44OqfEXkykKiqqkJxcTG++eYbtGzZEkOHDsXjjz+O9PR027EskU1ERJS4PBnm3Xjjjdi2bRuOHDmC3bt347nnnkOzZs0cj3XOkVjtRbeIiIjqh6GNiIw/L3LOkehrultERETHBS09WxIyHj9wzJFITYnvyE33Mtyq3OYwiOK9lHe0a/ssB8H37esuua3z+/B62W+Dy2TH0p7vcia8LFnuMidBOWdC2qAPcyYoxPhAgjkSRETke36aAOAzxod1jjkSf/7AdLeIiIiOY2gjIk9KZKtwfCLx7ixvn0iYfiymu8Kn28/j55LXPithrb19ze1Jyzortqd0f+Jcwtp1CWjN373vSmrrvJ+a76U01KH42eJRIru6ZKSWdhoXz9fSjp8YfyJBREREicv4QMIxtLF4jeluERERHcfQRkTGBxKO0z+v6226W0RERMdZQT1bEjI+NcKT6Z+mp3OKkml6p3h93dMp3ZINjX02vTOhposm8nTG+vRHFO/poTLxLDMd9/LeLv/dUFwZH0hw+icREflekoYldDAe2nDMkVjyoeluERERHccS2REZH0g45kj8tJfpbhEREVEMjMcPYsqRUI23mR71+W0ZcJHq8NFVyWyPr6VcAtrj66vGkuPcnqs4vtd9Z86EUvs2bts78f55XJ5c+7Lj8cDQRkTGBxLMkSAiIt9jgmdExkMbjjkSS//PdLeIiIgoBsYHEo45EkMuM90tIiKi41iQKqLEiB+YznmQUY3Tq7ZnOsdCZbhpuk6DrP0413Xwe3vKcfxofXMdo9f92ZkzUe/2VJd0l9GdM2GA5fffQwYZ/7YY2iAiIt9LgCcSjz/+OHr27IlGjRqhefPmMZ0zatQoBAKBsG3gwIFK1zU+kGBog4iIyL2amhrccMMNuPvuu5XOGzhwIHbv3h3aXn31VaXzjYc2HKd/pqUCZlc3jy4QCH/tt0de8SyhHe/QRLxLcqteX3Y5v00XVSix7aq8ttP+OIcW4h7qkIh7qEPaoRPa033vVLsiC3WY+G9uAuQ3TJ8+HQAwb948pfMyMjKQnZ1d7+saH0hw+icREfmepumfTr/znP6gjqcPPvgAbdq0QYsWLXD55ZfjscceQ6tWrWI+33hogzkSRER0snD6nVdSUmKsPwMHDsSCBQuwcuVKzJgxA2vWrMGgQYNQVxd9AcATBSzLbAzB8YnEW7/29xMJMbShm9uqbW7PV3ksqXot1UeeptvXfX1Ze7r777Y/JzYlPnpXbSuOfY2tPcnnifN36fr+6rx/pu+d2JykvQYdLlJqrz4OTrhWSzvpJW8oPZGYPHkyZsyYEbXNzZs3o7CwMPR63rx5GDduHPbt26fcv6+++goFBQVYsWIF+vXrF9M5xn9be7KMuG622KTmsZfbnAu300/d5FSofk3xLlGt2r5yyW3TUxw15yGITmjPdUz/ZMuZUMwb8DxnQmeOh8/yTeLB0pQjoRrGmDhxIkaNGhX1mA4dOrjsVXhbrVu3Rnl5eeIMJJgjQURE5CwrKwtZWVlxu94333yD//73v8jJyYn5HOPDQMcciTc/Mt0tIiKi4xKgjkRFRQVKS0tRUVGBuro6lJaWorS0FAcPHgwdU1hYiCVLlgAADh48iEmTJmHdunXYsWMHVq5cicGDB6Njx44YMGBAzNc1/md/cXExJkyYEPZecGn0eBAREVFc+SncHsEjjzyC+fPnh16ff/75AIDVq1ejT58+AICysjJUVVUBAFJTU/HZZ59h/vz52LdvH3Jzc3HllVfi0UcfVQq/+DPZcnGJv0IbuuN3uttzm/yp2h+dSVuqbZtO1ky05Eyd/ZG0xWRMxf5IzpfeT83Xi3q+23ulsy+wJ1/GI9nywD1XaWmn6XN/1dKOn/gztPHW30x3i4iI6LgECG2YYnwg4Vgi+9pLTHeLiIjoOA4kItIePzj99NOxc+dO2/s/+9nP8Nvf/tb2vnOJ7BRtVcTqxQ/lWKNxOx1VdbqpypRIz0tmR98d9xLTqryeLurl59e9kiinh0Y9X3o/Van0V/nem10tNB4MZwH4mvaBxPr168MqYn3++ee44oorcMMNNzgez+mfREREiUt7aCMrKwvZ2dmh7Z133kFBQQF69+7teLxjjsTbf9fdLSIiovpjaCMiT3Mkampq8PLLL+P2229HIMLMAscciWt6etktIiIiNRxIRORp/GDp0qXYt29f1PKeviiR7XbZbVWmUy5Up8l5+V1oz3lw2V68S25rz3mIvtvV53e5JLnvcyZk/J4zEc+y017nl1BC8XQg8dJLL2HQoEHIzc2NeAxzJIiIyO90rbWRjDwbBu7cuRMrVqzAHXfcEfU4xxyJd9Z61S0iIiJ1DG1E5NlAYu7cuWjTpg2uvvrqqMc55kj8pMirbhEREZFGnsQPgsEg5s6di5EjRyItLfolnOtIpOpfqjsar/Mx3OZguK1l4Hpp7CjfhZc1KYD45zzIbq3uOL3pz69yvsvP6vucCd1xe7/nTLioGaIsGZYdN53b5mOeDCRWrFiBiooK3H777dJjmSNBRER+xxyJyDwZ1l155ZWwLAudOnWSHuucI7HOi24RERGRZv5c/fO1afF9IuH1Y7J4r85pu76HK2ZKVxxU/OyJtrqm7vZMr5DpYvVP9ys6+nz1UNOrhSq25+p++v1eCTLO8L720L5hfbW00/zV1Vra8RPGD4iIiGSYIxGR8SogjqGNv3xsultEREQhVtDSsiUj4wMJx+mfV/cw3S0iIiKKgfHQhi9KZHvN9dQpl9M9tS/lHWWamKwvMl4v0227nqw9yf54Tr+MR/tupgSe7NNDk2GK4zF+v1cmJNGvJN2MDyQ4/ZOIiPwuWcMSOhgf5jnmSPz1E9PdIiIiohgYH0g45khcdZHpbhERER0X1LQlIePxA+cS2SneL+V9It2XUi2DrNqejHJOhdrhWu+XrBy3aglu5et5HQtOopyJOH825kwk0bLjMgmQMxHPX0mJxvhAgjkSREREict4aMMxR+Ld9aa7RUREdBxDGxEZH0g45kgMutB0t4iIiEKsoJ4tGfkyfhDvCmCBFM3frtvm3OZYmMypcLvkue1aimt56I6bi9zWnfD6fBmx/TguI86ciQTKmfD7Eu3kK8a/TafQxsxlDG0QEZGPMLQRkfGBhFNo4/6BDG0QEZF/MLQRmfHQhtP0z0NxLpFtaR5PuQ6VxPuHzW34IKwtybXcTm+0XU9yQU4XlexHdCce7rPPwlCHh6GORLs3cZCsgwAdjA8knKZ/1nH6JxERUUIwHtpwzJFYvsF0t4iIiEIY2ojM+EDCMUdiQHfT3SIiIjrOCujZkpDx+IFjjkSCl8h2m3OhnGPhZhnw+hwfdm3FEtaup0eqxmIVS277Lo4e75yJKO2L343PPovxnAmik5TxgYRzjkQdMtJTI5xBREQUX8kaltDB+JCaORJEROR3VjCgZUtGxgcSzJEgIiJKXMYHEo6CVny3urrwzW1abt3R8C0YVNqOlQiPdVPun2J/om6WpbZJ2/O4727753X/ZSne4vEit+dH2y/7LLr74vJ8y6oL25Svr8r156kL35TPd3d9V/fK8+9acm/iwO+zNnbs2IHRo0ejffv2yMzMREFBAaZOnYqampqo5x0+fBhjx45Fq1at0KRJEwwdOhR79+5VurbxgYRjaOO9jaa7RUREFGJZAS2bV7Zs2YJgMIgXXngBX3zxBZ566inMmTMHU6ZMiXre+PHj8fbbb+ONN97AmjVrsGvXLlx33XVK1w5YlpjWHl+OyZZ/eNBssmWK5i9bNbtbcdGtgGp/dfZHdYEwcdaEanuyvsvOV63iqb19xfPdfl4v75fYttd9cXm+bRaH7Hzjn0fSXw+vr3yvFNrWc354/zI6XRr9eA0qiy7X0s6pa1dpaScWv/71rzF79mx89dVXjvurqqqQlZWFRYsW4frrrwfw44CkS5cuWLt2LS6++OKYrmN81oZzieyAnkeN9ab5QY3qdE7Fw1WnmypPL3XzVeiejun5dEe/TRdFdOJ34+X9krXtdV+8nh4q8vpnUXq+uRLarqfSxvvexIGusITTH89Ovwd1qKqqQsuWLSPu37hxI2pra9G/f//Qe4WFhcjLy1MaSBgPbRw5cgT79+8P247UmomBEREROdE1a8MpnF9SUqK9v+Xl5Xj22WfxP//zPxGP2bNnDxo0aIDmzZuHvd+2bVvs2bMn5msZH0g45ki8/6npbhEREYWo5pVH2pxmKhYXF0e87uTJkxEIBKJuW7ZsCTunsrISAwcOxA033IA777zT61tjPrRRXFyMCRMmhL1X9/tJhnpDRETkHdUwxsSJEzFq1Kiox3To0CH0/3ft2oW+ffuiZ8+eePHFF6Oel52djZqaGuzbty/sqcTevXuRnZ0dcx89GUhUVlbiwQcfxLvvvotDhw6hY8eOmDt3Lrp3t9eH8GWOhCx+p0w1udFsToUteTNacNDt1+R2GXC3JbdlVPtnusS2l3kKfuqLjvNFfvsuWYLbV0wVk8rKykJWVlZMx1ZWVqJv377o1q0b5s6dixTJz3y3bt2Qnp6OlStXYujQoQCAsrIyVFRUoKioKOY+ah9IfP/997jkkkvQt29fvPvuu8jKysLWrVvRokULx+MdZ20crUNGGktkExGRP/i9KmVlZSX69OmD/Px8zJw5E//+979D+449XaisrES/fv2wYMECXHTRRWjWrBlGjx6NCRMmoGXLljjllFNw7733oqioKOZES8CDgcSMGTPQrl07zJ07N/Re+/btIx5fUlKC6dOnh703ZUA3/GIQq1sSERHF4v3330d5eTnKy8tx2mmnhe07VuWhtrYWZWVlOHToUGjfU089hZSUFAwdOhRHjhzBgAED8PzzzytdW3sdiTPPPBMDBgzAN998gzVr1uDUU0/Fz372s4gJH45PJH430V9PJNyGNlTPN1kXAop1Kfxe1yHe/Yt3nQnZ+V5ez099qcf5rmslxP27ZF2JSDIKe0c/X4Pt516hpZ32/3xfSzt+ov2JxFdffYXZs2djwoQJmDJlCtavX4/77rsPDRo0wMiRI23HO+ZIBPBjqepIXOcsKIp7vobZnAqVuhTSmhSJlkPhtu6E6s9KIuVMqN4bkc9yDBJu2fF41pUQzvV9XYk48HtowyTtA4lgMIju3bvjf//3fwEA559/Pj7//HPMmTPHcSDBHAkiIqLEpX1Yl5OTgzPPPDPsvS5duqCiosLxeMc6EitLdXeLiIio3vy+1oZJ2p9IXHLJJSgrKwt771//+hfy8/Mdj3esI/H8z4FglNQNWXlU3Wtl2NpXHH+pPu5Wnn6qORQi6+4J/bGifU+oR+gj3iWtZaEAGbf9kbYvvDYZ6lB+1C9cy+fTO10/vlfl9xLaFMbLlTsTnfafnPHjx2PdunX43//9X5SXl2PRokV48cUXMXbsWN2XIiIiIsO0DyQuvPBCLFmyBK+++iq6du2KRx99FLNmzcLw4cMdj3cMbaz6p+5uERER1VvQCmjZkpE/lxF//ufuki39FtqQTWF0ez3d00vdTtUKa0rxWok2XTTey5L7aXqo6b57fL2TetlxybF+mw4aj+mfZYWDtLTTecu7WtrxE+NrbUQske0mICWmUGifKuQyWOZ1joW8A5LdLnIoxLizkEMhLb9tuqS1alxZtT+ulyUX2o9nzoTrJduFa3k9BfBkW3ZcJ8m1fDcdNA44/TMy4wMJTv8kIiJKXMbTdJ1zJD4z3S0iIqIQXcuIJyPjAwmntdnvv/wc090iIiIKsYIBLVsyMh7acMyRSEmJXkdCmTjf2uWX6ToHw2WcXSSWE3eb3Okmh8Jl+W3tJbfdlrR2G9eX7U+knAnddQnivQx4oi07rkpnXQnFvsa9Bgf5ivGBBHMkiIjI75J16qYOxoeFjjkSq5kjQURE/sES2ZH5so7E0ad/FtcnEgHXy4S7/OGQzqlWbD/etQ3C9nlbo8I2fVT3MuG661CYXqZc53z9uNfg8HeNDe3LkPupzoTLa8W7zkRGl77Rj9dgU/trtLRz9va3tbTjJ8ZDG0RERH6XrDMudPBnaOODTaa7RUREFMIS2ZEZH0g4Tv/sc7bpbhEREVEMjIc2nKZ/Vgdgn9J4Is2lYS3btCnFUaNtZpRi/2RTHpWnm8qmNCpOa1Oiufy2tOS2x8uU29rTXIJadZl0k9ND3SxB7sRnJbFV+6dcQlvGTyW0XV7L8xLaBiRroqQOxgcSjsmWnP5JREQ+whyJyIwP8xxzJD78wnS3iIiIQpgjEZnxgYRjjkSvs0x3i4iIiGJgPLThmCMhLZEdJX8CMF4C21Ks4xxQHc9J8wISKIfC5bLiYslt7cuUu81ZSLacCZVjdX92t9f3WY6Fr0tou/3sXnP136D6YY5EZMYHEsyRICIiv0vWsIQOxkMbjjkS/8ccCSIiokRgfCDhmCNxGXMkiIjIPyxNWzIyHtpwFAwCbtZtl4XPlON7inUmFHMsVOtYSHMqTOZQKMcu9dadUF6mXBYLtvXnJM6Z0JlfEcvxXuZ3xHK8Yo5C3JfS9lMthpOgrgRDG5EZfyLhGNr46EvT3SIiIqIYGB9IOIY2Lj3TdLeIiIhCuIx4ZMZDG/Wb/umS5pLY8keUiteThB5k00uNhj5ky3K7DX2oTu9ULbGd6KEOkerx0R4huw41qB7vcrqm6vGmS2j7aTqo7nuVBOI/4TRxGB9IcPonERFR4jI+jHTMkfjbZtPdIiIiCrEQ0LIlI+MDCccciUu6mO4WERFRSNDSsyUj46GNei0jLjJcEls958JlToWkv9LppLJlz13lULiMM0sp5n8ol9hWXJZcxm1ZZLc5E6o5KtH64zYHwe3xuu+dz3Ms4j6d9cT/bojls1XFezpoHAST9GmCDsYHEsyRICIiSlzGQxuOORJ/32K6W0RERCHMkYhM+0Bi2rRpCAQCYVthYWHE4x1zJHpGPp6IiCjegpo2r+zYsQOjR49G+/btkZmZiYKCAkydOhU1NTVRz+vTp4/td/aYMWOUru1JaOOss87CihUrjl8kTe0yVjAIS6VEtuK3Y8sJsHFbZ0IWy9ScU+GyLoRYl8JVHQrbtRRj8m5j+mI2k2KdCNfLkqvGuRMpZ8JtDoLu472uqeH3EtrxrPXAuhK+t2XLFgSDQbzwwgvo2LEjPv/8c9x5552orq7GzJkzo55755134pe//GXodaNGjZSu7clAIi0tDdnZ2TEdW1JSgunTp4e9V3xJIaZcxuqWRETkD34PSwwcOBADBw4Mve7QoQPKysowe/Zs6UCiUaNGMf/OduLJsHHr1q3Izc1Fhw4dMHz4cFRUVEQ81im0MbGosxfdIiIiqhe/hzacVFVVoWXLltLjXnnlFbRu3Rpdu3ZFcXExDh06pHQd7U8kevTogXnz5qFz587YvXs3pk+fjssuuwyff/45mjZtajveafrnQQSAoyfccrfTOwWqq21Kp0va6C2JLf/x0xv6kN2fqKEP2/RLxc/m9XRRhjrCX4uhDlHY6p9xDh24Pd7v0ztV6W4vajn0KOWzdV8LBlZONchppqLT70G3ysvL8eyzz0qfRtx8883Iz89Hbm4uPvvsMzz44IMoKyvD4sWLY75WwLLExQH02rdvH/Lz8/Hkk09i9OjRtv1ON7V26i3h0z81DyRsFNuXDyQU25f9B052vqw/mq8f9fOL11L9bLLPIv7ik352yVod0v5JBhIisT3V/ql+vnhez3au6rU8Pl73vfK4v9K1N5S/S8XjRdHOFwcSXl4L6vcmo+sV0Y/X4K9tb9LSzid3F9rC+VOnTsW0adMcj588eTJmzJgRtc3NmzeHTWqorKxE79690adPH/z+979X6t+qVavQr18/lJeXo6CgIKZzPK8j0bx5c3Tq1Anl5eWO+x1zJIo6YwqrWxIRkU/oypEoLi7GhAkTwt6L9jRi4sSJGDVqVNQ2O3ToEPr/u3btQt++fdGzZ0+8+OKLyv3r0aMHAPhrIHHw4EFs27YNt956q+N+p5taO/UWr7tFREQUd6phjKysLGRlZcV0bGVlJfr27Ytu3bph7ty5SKlHCKi0tBQAkJOTE/M52gcS999/P6655hrk5+dj165dmDp1KlJTUzFs2DDH4x1zJFID4TE1hWrZAOpR4lqcMhh95Kk/x8JdSWz5dFLNORRRcjZs+RPKU1NVp3sq5hwo9y/8pfacCZHXy5C7uV7clxFXPF7ktxLa4uGcDppQVCoSmFBZWYk+ffogPz8fM2fOxL///e/QvmMzMiorK9GvXz8sWLAAF110EbZt24ZFixbhqquuQqtWrfDZZ59h/Pjx6NWrF84555yYr619IPHNN99g2LBh+O9//4usrCxceumlWLduXcQRlWOOBEtkExGRj/h9rY33338f5eXlKC8vx2mnnRa271gqZG1tLcrKykKzMho0aIAVK1Zg1qxZqK6uRrt27TB06FA89NBDStf2PNlSZtq0aQ45Ep0wxU11S9UnEiLV5E7dyZq6kzN1Xy/K8fYFwPS1/eN+l8mJrvunOflSd3JpPK93sidfaj5eOfkynsmislkbmr9LPyZbLs2+WUs7Q/Ys0tKOnxh/3uRYR+KiM0x3i4iIiGJgfPVPxxyJlBSXC7dLkipkf0XKcjJs8UDFHAtJHoCrEtWAPe9Adw5FlNoQrstti23blkBXzYmQkVxPEld3nTNh644Yp1fMmRAp5xFEuV686za4Pd5vdS0kx0tzJtxeXybakvF+qythQLyLSSUS4wMJ5kgQEZHfBWXF205ixkMbTsuI/2a9c80JIiIi8hfjyZZOTyRqiv8/ZKS6eCLhshKmNIFO9XquK1dG3+86wVF2PZX2FZMnpX1321fZXxGyBLZET8Z0m6AY7f7pTm5k8mX44SaTL6XH+iv5MuOcAdGvp8EbOcO1tHPD7le0tOMnxkMbREREfsccicj8GdrYsM10t4iIiCgGxgcSjtM/u8dW35uIiCgeggE9WzIyHtpwmv55wAJw9ITpP6o5C6pT7ASW4nROcfqnPS7usgS2hG06qawkt9uy1Se+lLUtWUZcOl3UbV9lMX/pdFGPp4eKVKdrys4XD3czZVJlyXHx3JiOF/ZzOmjY67hOB5WWwD75poP6vbKlScYHEo7JlnVBZKQaf1hCREREEsZ/WzvmSHzKHAkiIvIPS9OWjIwPJBxzJC5gjgQREfkHcyQiMx7acMyRCATC8w5Uy2VL49CKJbQVl2aW5ljIcirEvADpMuLRr+c6hyJqnoPbZbqFWKg0Z0KWo2A4Z0IktGfPmVBcjtnWHcW6GW6WHXdbrtttSWzVZb+Vl1Q3XOLb65wMlevrLLftdK0ExOmfkRkfSDBHgoiIKHEZ/23tmCPxj69Md4uIiCiEORKRGR9IOOZInN/BdLeIiIhCmCMRmfHQhhOrLhh95CZdBjz6uC8gnQ8vy3GQLcstktVSiH59aQ6F7Xx3dSiUajnIchJcLiOufVlyz3Mm1OLgyjkTItVl1VXzCqKdK+uL7Hy3OQ1eL6mu+3ou8w58XVdClerPZRLkWCQz49+OU2jjydLtprtFREQUEtS0JSPjAwmn0MaE89qb7hYREVEIBxKRGQ9tOE3/3C9O/xS5nA5qyVJebCWshVCD7fG3y1CI5JGu69CHYglupemiqqEEG7Wpp7ZQh+1Rvvhd+DzUIRCnDttCHcpTGl1O2VQ5V3cJbZHX0zPjXbI73uECL68vK5mt+bOKYR4yy/hAwmn65xFO/yQiIh+xkjRRUgfjv60dcyT+yRwJIiLyD4Y2IjM+kHDMkTiXORJEROQfHEhEZjy04ZQjUWUB1lEXt1xSklpkyzGQlpyW5ES4zamQ5Choz6EQ8wYUSm5Lp4pKp6JKpov6PWdCZMuhkH0e8XCXZaNFbpfyPnG31/kYpqeDquZs+G1ZchmV9uI9PVP3Z6W4Mj6QYI4EERH5XbJWpdTB+G9rxxyJTTtMd4uIiCiElS0jMz6QcMyROPt0090iIiKiGBgPbTixjlqwxHjrCWwxf5GszoQt3KdYV0LWH7c5FeKwVXMOhf3TyOpcRB5vuiqv7dh2guVMKMe9ZdcPf2kvoa2aoyFQzflw07bX53td58HndSWUS2bLnHh91zkPkroSqnxQMjtZEyV1MP5Ewim08dQXO013i4iIKISzNiIzPpBwCm2MPyvfdLeIiIgoBp6HNn71q1+huLgYP//5zzFr1izbfqfpn0ErABw94RGwaihCJCtJLZBPB5X0RzhfeXqpOLxzG/oQOiztr3C2ypROpfLaMbXtcahDZJuC6DLUIXI5BdL1aqG268mmbCq07baEtsjt4+yTfTqozimVuqdn+iBUoYqzNiLzdCCxfv16vPDCCzjnnHMiHsPpn0RE5HfJOuNCB89+Wx88eBDDhw/H7373O7Ro0SLicY45EpuZI0FERJQIPBtIjB07FldffTX69+8f9TjHHIkuzJEgIiL/YLJlZJ6ENl577TV8+umnWL9+vfRYpxyJukAgPI7v8u5Lw2+KOQ/2uH/0HAgrRdaerKR19ByKgHh/bP2XleRWnC56YlxeWgI7nPJ0Ua9zJmznKz6/lMWOlZcdV7u+8rLjtssrfH9uS1iLEm06qNvz/TYdVGfew0lQMps5EpFpH0h8/fXX+PnPf473338fDRs2lB7PHAkiIvK7IIcSEWn/bb1x40Z8++23uOCCC5CWloa0tDSsWbMGzzzzDNLS0lBXFz5qdsyR2FKhu1tERETkAe0DiX79+mHTpk0oLS0Nbd27d8fw4cNRWlqK1NTwx22OORKFebq7RUREVG+JkCNx7bXXIi8vDw0bNkROTg5uvfVW7Nq1K+o5hw8fxtixY9GqVSs0adIEQ4cOxd69e5Wuqz200bRpU3Tt2jXsvcaNG6NVq1a29wHnHImjVgDW0fo/RhJzDOQlsGXtRd8vz4GQtCfmaIgXkORQWJKcClsOhY2k7oSwN7x1oRSuJfRFFtf1fc6E5PpucypsNC87rtqfaDkeuusqqC7JrpoDodof2fEi03UfvDxee86DxyWz4yARAht9+/bFlClTkJOTg8rKStx///24/vrr8fe//z3iOePHj8df/vIXvPHGG2jWrBnuueceXHfddfjb3/4W83WNr7XBHAkiIiL3xo8fH/r/+fn5mDx5MoYMGYLa2lqkp6fbjq+qqsJLL72ERYsW4fLLLwcAzJ07F126dMG6detw8cUXx3TduPy2/uCDDxyrWgLOORKz/sUcCSIi8g9doY0jR45g//79YZv4x7QO3333HV555RX07NnTcRAB/JjTWFtbG1amobCwEHl5eVi7dm3M1zL+Z79TjsTPO+TBOgoXmxV9CwqbsF/85pXPF7dg+Kb7fHG/7XgrfLMdczQobHVRN+to8Pgm64sVDN9kfQ0Gwzb19oLCpna+9utbVvjmlu364Zvt+5Acr8T22Vy2Ld4bN32LpX/S/ige7/Z8j4+3rLqwTUrl3rv9rmyddXnv4yAY0LM5/fFcUlKirZ8PPvhgKJ2goqICb775ZsRj9+zZgwYNGqB58+Zh77dt2xZ79uyJ+ZrGBxJEREQnC6c/nouLiyMeP3nyZAQCgajbli1bQsdPmjQJ//jHP/Dee+8hNTUVI0aM+PEPSA8Zz5EoKSnB9OnTw96bdEYeHux8upkOERERCXTVkXCaYBDNxIkTMWrUqKjHdOjQIfT/W7dujdatW6NTp07o0qUL2rVrh3Xr1qGoqMh2XnZ2NmpqarBv376wpxJ79+5FdnZ2zH00PpAoLi7GhAkTwt47eNPVhnpDRERkZ2rWRlZWFrKysup1bvD/hZ0i5WB069YN6enpWLlyJYYOHQoAKCsrQ0VFhePAIxLjAwmn0VmNlQLrqItGFUti2/erTReVTje1HR+9Pft0S3cluL2dLuqivDYAWYnthJ8e6nbZcbclvEWyMte2y59wfdVlwN1On5S1F+/poG7P92HZ55h5XQ5cJpHvXZx8/PHHWL9+PS699FK0aNEC27Ztw8MPP4yCgoLQoKCyshL9+vXDggULcNFFF6FZs2YYPXo0JkyYgJYtW+KUU07Bvffei6KiophnbAA+GEg4Tv8MBpHBHxQiIvIJf6aAHteoUSMsXrwYU6dORXV1NXJycjBw4EA89NBDoT/Wa2trUVZWhkOHDoXOe+qpp5CSkoKhQ4fiyJEjGDBgAJ5//nmlawcsr7MwJKZNm2bPkSjIwwNnnF7vNlUX6XJ7vm2RLdXjbU8ooj9RkLUvPV/2REL8yzPa8eKAT/Xa4s2W9U1yPXl77s7Xfn3bvRbPV71eirBb8rMjOT/qEwnbZ5H8w5F9Nln7svZkn0W1f7L2VM/XfT3F422LeEU7XvO17cdLClIp3ruG5/0k+vEaPHj6MC3tzNjxqpZ2/MT4n/2O0z8L8kx3i4iIKMTStCUj46ENpxyJI8EUd1OJXedIKO635SgI+yVhelkOhTQHwpaJYEV55ZC3IJ4t9ifqdxH9w3meM+G21K7faC6hbQnHS59QRCM+vNSdsyDSnsMg7Pc6p8JtnoCfSmbrprtkNhllfCDBHAkiIvI7v+dImGT8t7VTla+nt7NENhER+UcQlpYtGRl/IuFUR2LfNVcj6GL6p+wJonIypu5QhfDDJIYmVKePSkMfwrecUKEOSB552u5Vgk8HVZ1iqUj82QrIVhc9ke6VRmXtq94L7aEEYb+sPbehAo+nWIplsm3JlycyHSbRPX2UPGV8IEFEROR3yfksQQ/jwzyn0MYzOxnaICIi/whq2pKR8YGE0/TP+/I5/ZOIiCgRGA9tOE3/rK5LC5sdFJCVrBZJDrflIAjEcJzrnArpa0lOhJhDIcmxsE3/FPJNZDkWgTRJrPXEGkVK5bQB5ZyJQPTviiW01aaDejrFL97TQUVe5yTI+nMyldj2W8nsOBD/u0vHGR9IcPonERH5XbKGJXQw/tvaKUfi2W92mu4WERERxcD4QMIpR+Le0/JNd4uIiCiEdSQiMx7acMqROGClhldQrRMXlVL7MuzhOHEhJqE98aXbnAqPcyjEb1G9ZLaQg3FUjMWKdSmOd0CtxgQgz0kQ+m5b9lqxhLbrnIXkLt2rta6E2xoYshwAt3Ul3OaLuI3zx7s2gpscjHiHlhOgZHZyDgH0MD6QYI4EERH5XbI+TdDB+G9rpxyJ5yqZI0FERJQIjA8knHIk7jmVORJEROQfLEgVmfHQhpPg0QCCUZc7luQ4iEdLnkiJcX3lOhKSnArVHArVtTGso5IcCuX2ZXUpjt8wseaE25wJKygukS6I97Ljimt5sK7EideS1JXQ3RfddRbiXSdCxLU3jvPB2husIxGZ8ScSTqGN3+7eYbpbREREFAPjAwmn0MbYnNNNd4uIiCiEoY3IjIc2nKZ/fleXhrq6CCfAIZQhTg+17RfOF56X20IP4hMsyfRTaejC9kRM8ohMXEJddbpommSZ8qPR+2+pTCeVTI1VDnUEZVNVBbJQgRgii/Oy4+aH6i6d+EhZGlXxeEl0S/jutIcehP0sme0dH4QqVDG0EZnxgQSnfxIRESUu47+tnXIkZn+73XS3iIiIQhjaiMz4QMIpR+LuNu1Nd4uIiCgkaFlatmSkPbQxe/ZszJ49Gzt27AAAnHXWWXjkkUcwaNAgx+OdciT+I5bIFklzIsSchvDdqjkWqjkVYh5ASlr0SL/ydFFbDkM4cdlwac6EuCy5cH60nAmxnLbKEuSAQ86EbXqj4rLj4gw2W86Fy+mZyjP4Ems6qCUcH4g6DVsz3cuEi3TH5ZO5ZLZq/kUC5jyQPtoHEqeddhp+9atf4YwzzoBlWZg/fz4GDx6Mf/zjHzjrrLNsxzNHgoiI/C45nyXoof239TXXXIOrrroKZ5xxBjp16oTHH38cTZo0wbp16xyPd8qRmPNv5kgQEZF/cPXPyDz9s7+urg6vvfYaqqurUVRU5HiMU47EmCzmSBARkX9Ymv6XjDyZ/rlp0yYUFRXh8OHDaNKkCZYsWYIzzzwz5vPrjqbgaJTQRoqYlGDLcQjfbVt2XJYTIZZpFvdLciJk4UHXdSckdSZsJbDd5kzY4uhRzhXzPSCRKqnzEO9lx2UltCU5HMoltH24XHK9yeLquus2yK4vYslstevppFwjw//LitNxnvxkde7cGaWlpfj4449x9913Y+TIkfjyyy8dj3UKbbzw36+86BYREVG9cPpnZAHL8n4+Sv/+/VFQUIAXXnjBts8p2bLiwuvRQOWJhED6RMJ2vGyWhjirQu34lFTZrAzJfun5wmvxOZNkvy0z33a8uP/4a9u5aeLTnMjnAkAgVfKEwfZamFUgzhIRjxdvjqw/acJfPtLz3V3f9fXEHz5bf1T7F2XWhuRYG9W+ytpXrZwpPV9xv6x91/dH8XzNx0ddtEt2L2XXkrUnPT76v5OGF1wb/XwNbsgfrKWdN3a+qaUdP4lLZctgMGgbLBzjNP0zNZiGuhOGbuJ/L8RRnW06p/hETxhIiAORgCUpgW0LZaiFPkS6p4umiN+iEMpwHeoQS2qf0J6tp1HCID+2Ley3hZUQnVjOWxZKEUMNtvmhAtUS2m6f6bkt2R3H6aABkyuJAvLH425Lcid6yWyXTlwNNOqgAjBfnlsM25BR2gcSxcXFGDRoEPLy8nDgwAEsWrQIH3zwAZYvX+54vNMTiRqrDg1kP8hERERxkqyJkjpoH0Z+++23GDFiBDp37ox+/fph/fr1WL58Oa644grH451yJF78jjkSRETkH8yRiCwuORLROD2R2H7BDWFPJGRPLG2hDXG/LLQhyalwm0MhzZEQ+yeGGmyPWKOHNuKaM2GL+UtyEGw5FWKcVpIjIeYUyNoXX6fKzlfMKZD0R5oj4TLHIp45E7Z76zanQXuOgeJn150DodpevHMyFI63hTbc5nu4Pj76E+qG3YZEP1+D6/L15GEs3vmWlnb8xPjqn045Eil1DcLC/LJkSXnyZfj+oGwgIBl42AYGkhwKcRzqdrqoOHAIHo1vzkT4xxFKUMuuJVwqIJawFv/74raEtmwZcUG8p4OaX+3GR2xTd4X9uuPwyVYyO5GXIffTVNUIDP/N7WvGBxLMkSAiIr9L1qqUOhgf9jnlSPx+X7npbhERESWUa6+9Fnl5eWjYsCFycnJw6623YteuXVHP6dOnDwKBQNg2ZswYpesaH0g4lci+o3lH090iIiIKSYRky759++L1119HWVkZ/vznP2Pbtm24/vrrpefdeeed2L17d2h74oknlK5rPLThmCMRTHeVI2FLhrQkyZZijoPQgFjrQFxTPlXMmbD1VyzyY0XZ61QUWrj+0fD+xTtn4sQO2vInxMd/tnwRcb/kcaFqCW0xp0G5LoTkeom2zHg8qZaojneMXvf1TOcYxDOvgMuKJ8T0z/Hjx4f+f35+PiZPnowhQ4agtrYW6enpEc9r1KgRsrOz631d49/ukSNHsH///rCtxqqTn0hERBQnulb/dPqdF6lgoxvfffcdXnnlFfTs2TPqIAIAXnnlFbRu3Rpdu3ZFcXExDh06pHQt4wMJpxyJP+zfarpbRERE2jn9zispKdHW/oMPPojGjRujVatWqKiowJtvRi/JffPNN+Pll1/G6tWrUVxcjIULF+KWW25RuqYv60hsKrxFqCPhMrQhqyMhOT41VXj8LJk+mio8jrbXkZDVmYi+X1aXwlZiW1Z3wkUdCrFuhPLaG9L9kjoTtrU2JHUbxONNr8Uh1LXwdV2JaOtwOPbN47oS0roJLutKuK3LkMBrb0hLZLtde8P1Wh3h/YtHHYlB7QZpaWdp+VLb7zynEP8xkydPxowZM6K2uXnzZhQWFgIA/vOf/+C7777Dzp07MX36dDRr1gzvvPOO/b+dEaxatQr9+vVDeXk5CgoKYjrHeI4EERGR3+lKlIw2aHAyceJEjBo1KuoxHTp0CP3/1q1bo3Xr1ujUqRO6dOmCdu3aYd26dSgqKorpej169ACAxBpIlJSUYPr06WHv3dGkM+46pYuhHhEREflDVlYWsrKy6nVu8P8lyarkYJSWlgIAcnJyYj7HeI6E0/TPUU07me4WERFRiKXpf175+OOP8dxzz6G0tBQ7d+7EqlWrMGzYMBQUFISeRlRWVqKwsBCffPIJAGDbtm149NFHsXHjRuzYsQNvvfUWRowYgV69euGcc86J+drGn0g4PeYJWOmojXK/bTkOsv2KORJijoNlpUbdb0/hCB+fyaaLig/NZNNB7VdTmx4qLr0tTge1/VSIM7mi7BP/odhKXEumV6qX0NY8HdTtMuOy8yXt2Up0y6aDql4vkalOL9V9PdPTReM43dQSZs5pX1bc9NTZevB7ZctGjRph8eLFmDp1Kqqrq5GTk4OBAwfioYceCv2Ora2tRVlZWWhWRoMGDbBixQrMmjUL1dXVaNeuHYYOHYqHHnpI6drGBxIskU1EROTO2WefjVWrVkU95vTTTw9bM6Rdu3ZYs2aN62sbHwY6TYVZeLDMdLeIiIhCLMvSsiUj4wMJpxyJW5t0Nt0tIiKiEF0FqZKR8dCG41QYKx01J9xv23R1yahOHB3ZchrE44UkB7F5MYdC3J9i649YdyL6suKyrAi3ORNitVr7HZDkNdjyIE7cp7LkuD0/w3a87cOKN1tWwloxB0NxmXHp0FuWsyE24DaCJ80RMVyWWuXatv3C+V6XWT7ZlxUnqifjAwnmSBARkd8lwlobphgfojrlSCyq3mK6W0RERCFBy9KyJSPjAwmnHImbGxea7hYREVGIpWlLRsZDG05qkRI+f14MgwvHB4QDxByBuqBQB0LMCRByJIJWeNxczLGQ1YmwFM93mzNhRU9LsLGvxSG0JzYQbdlxSddtORHR8i1i2m+2roR02W/ViJx4s10uS67MVpshSt0K23cjrr0hfhaxacN/t3hdhyLRcxJO7L/pOhBJuAx5MjP+7TiFNl6r3my6W0RERCGctRGZ8YGEU2jjpsZcZ4OIiPyDA4nIjIc2HKd/BtJRE+UceyhDCCWI+4XvLmgLFYSfLxYNEb96cb89dCFyF8pQnQBqC33Ywg3hr8WnhrYS2qJghP8PKE8HVf/ohqeDivtFmkMV0lDKyVwyW0Y2j9t1+5ofv7sNF/g5HODnvpFrxgcSTtM/a606pHP6JxER+USyVqXUwfiw0ClH4vXqL013i4iIKIShjciMDyScciRubHym6W4RERFRDIyHNpxyJIIpaTgS4XhAnhNRJ06/FPcLceRU4ZGVmEMRFOLcQcl00XSEL8Fr5y4nQiy5LU7/tISkEDE8aTveTQltaTltW4JK5LZsV1JfhhypshwHRGdrL/p+27Lf4vRSW/uGS2anJnDI0JZ/Ijk+2ZcVd4t5C0pY2TIy4wMJ5kgQEZHfMUciMuNDUKccicXMkSAiIkoI2gcSJSUluPDCC9G0aVO0adMGQ4YMQVlZWcTjnXIkrmOOBBER+QiTLSPTHtpYs2YNxo4diwsvvBBHjx7FlClTcOWVV+LLL79E48aNY2rjh5QUHD0hXieWvBbrQqQKMX3xeHF/mi0nAsLr6CWwpcHZuvCwjGrORCAl/Hix5HawTjYfXnXhceFslRLakhwJW9hVcrys67aS2ynRa4DY61jISkLLEkhkORCSHAsZ1eupEn+WZWWjT7w/0lLvipSXFWcOQZg43h/LCv9vUsB06Dko+2+qfgxtRKZ9ILFs2bKw1/PmzUObNm2wceNG9OrVy3Z8SUkJpk+fHvbeT5ucjaFNz9HdNSIionpJ1qcJOng+xK6qqgIAtGzZ0nG/U2jj2iZned0tIiIi0sDTWRvBYBDjxo3DJZdcgq5duzoe4zT900pJFUpkC9M5hafPtlCHsF98Ui8+FEsX+y0cb9me7YsvJaEPxVBHoE5teqi46qKtxHdQNl1UeK1QQts2PVMxdCFbHVQ63dNtyWyBLHQS95LZbqebekl4tJ5wq4GKuKKlPqr30nQYKwac/hmZpwOJsWPH4vPPP8dHH30U8RhO/yQiIr+z58rRMZ4N++655x688847WL16NU477bSIxzlN//zLgS+86hYRERFppH0gYVkW7rnnHixZsgSrVq1C+/btox7vlCNxdVPmSBARkX9Ymv6XjLSHNsaOHYtFixbhzTffRNOmTbFnzx4AQLNmzZCZmWk73ilHoiY1PEdC7KRQoRppQpg6VUgCkOZEQCxxLcSlbY+0oicV2KYcimcLcfKAkBgQFHIaUiQlseuE6aCel9AORNknfS3LQRCvLZnuacuxMFsyW3lobosNK4b0bNfnsuIx8zour7t9tzkWCZCH4GcMbUSmfSAxe/ZsAECfPn3C3p87dy5GjRplO545EkRERInLk9CG0+Y0iACccyTe388cCSIi8g+GNiIz/mzLKUfiilOYI0FERP4RtCwtWzIyvvqnU45EXUpqWF6DmHFgz4mIvj/dVnpAyImwfbmy2gDiG2LOhLg/PDaZIlw/EBSvJ+ZQCL1TLKEdsOVEqNWVcPhAsXNZZ0LanuR45ZLZshwFSQlrK+iyzoPbEtuy9pJpWXFV4r9z8R8WHcd8ClJgfCDhlCNx1KpDGnMkiIjIJ5I1LKGD8WGmU47EKuZIEBGRjzC0EVnAMrykmdMTiZld7wp7ImELbYjTNYVPIE7vtO1XfJ0h3CIxFJIuPO4Wp4+mC4+T04X5q2nClL301PDQRVqqEBoRQhVpacJ+4Xj7fmE1VWF/qnAD7MefUCLbti/sJQLS12K98+j7A2nRS0zb9qeJYSKxfrrYnnC8bb8YV0uNuj8gPhKWHG97hCy5nq198XhxiqDserb7c8IXJm1bLJGtdry0L7b9kr+D3LYvu57scb/seNX24t2fKMdKV/9UvZey80XC+Q0vHBr9eA06tD5fSztf/ecfWtrxE+NPJIiIiChxGR9IOIU2/q+KoQ0iIvIPywpq2ZKR8YGE0/TPy5px+icREflHEJaWLRkZn7XhNP3zcEoAJ05TS7WVsA531PY6EHW/bAaiyD7aEkpYi69tVZNThNfCFEFh/qW9hLZwdaGktpjlIk4Htb+WTAcVl66OVjJbVk7bbclsgXSZb5HLktmeLyuuOr/TbUluVWHTAMV8D4+vLXMyLcudbPjdJRXj396RI0ewf//+sO2oJa6OQUREZE6kqs2qWzwcOXIE5513HgKBAEpLS6Mee/jwYYwdOxatWrVCkyZNMHToUOzdu1fpesYHEk45Eh9XfWm6W0RERCGJFNp44IEHkJubG9Ox48ePx9tvv4033ngDa9aswa5du3DdddcpXc/4QMIpR6JHszNNd4uIiCjhvPvuu3jvvfcwc+ZM6bFVVVV46aWX8OSTT+Lyyy9Ht27dMHfuXPz973/HunXrYr6mP3MkAsCJi3+LdSPE1xlCfC1DzBlQLIUrjq7sORDhF6i15UxEb08s6W0J54slvO05EMJrWclr2zLh0WuM29qLsmq6WEfCNZcltJVzKHRzu0y54tDedUluN8QfLPHnTCz1Li5xLk1OEm6G38o26+6P3z4fhdEVlnCqneT0e7A+9u7dizvvvBNLly5Fo0aNpMdv3LgRtbW16N+/f+i9wsJC5OXlYe3atbj44otjuq7xn1SnHIk65kgQEZGP6Kps6RTOLykpcd2/Y6tsjxkzBt27d4/pnD179qBBgwZo3rx52Ptt27bFnj17Yr628YGE0039tGqL6W4RERFp5xTOLy4ujnj85MmTEQgEom5btmzBs88+iwMHDkRtyyvGQxvFxcWYMGFC2Htjut6KA9bxSZvpYuhCGP+Izy/qhEf3Qdt4KfrjblloIiUQPZQhTjdNFR6J1Ummg4oPp8VQh+x1QLieuD8FslCGwiM8MQwjhhZ0r/4pivdqoIqrcyqHHlRXI7Wdr3n1UDou2acshsUsk+yzaaBr0S7VMMbEiRMxatSoqMd06NABq1atwtq1a21td+/eHcOHD8f8+fNt52VnZ6Ompgb79u0Leyqxd+9eZGdnx9xH4wMJIiIivzO1LFVWVhaysrKkxz3zzDN47LHHQq937dqFAQMG4I9//CN69OjheE63bt2Qnp6OlStXYujQH9crKSsrQ0VFBYqKimLuo/GBRElJCaZPnx723tmnFOLc5l0M9YiIiCic36tS5uXlhb1u0qQJAKCgoACnnXYaAKCyshL9+vXDggULcNFFF6FZs2YYPXo0JkyYgJYtW+KUU07Bvffei6KiopgTLQEf5Eg4xYu6NutkultERERJpba2FmVlZTh06FDovaeeego/+clPMHToUPTq1QvZ2dlYvHixUrvGlxF3MjjvJ2GvGwhL1mYIgd9MYX+mMD5qKLxuZIn7w+PkmbZlxMNfNwyK+8MPyBDi1OL+BuKy4pJlxhtIlhUXX6cK0+xS02XLikc/3raM+AmvUxsIOQemlxUX94vTP8VlxVMly2ynict2qy0jbltWXGhPusy34vHSZcVt/VVYWlt5yXLDy4rrXkZc5HaZcNfLoHu47Ljsu3S7jLji9WTHx2MZ8dan6PkD9z/7/6WlHT8xHtpwmlNbZ9UhVfaDSkREFCdB//3N7RvGQxtO0z+37t9multEREQUA+MDCacciTNOKTDdLSIiopBEWrQr3oyHNpzm1O4P1oS9bpgSvnB440D4a1s2rRB4F2sFpAo5CGKVZ7EEtxhkqRNCq3ViXQexNIHQP/F4cZl08XjVktkyspWsxboSthsUra04Lytuo7qst+x42X63y4LL6K4LEe9lyBMZS1bTCfw+a8Mk4wMJpxyJoBVECguiEBER+Z7x39ZOORJfH9hhultEREQhDG1Epn0g8eGHH+Kaa65Bbm4uAoEAli5dGvV4pxyJdk1P190tIiKietO1aFcy0h7aqK6uxrnnnovbb78d1113Xb3a+O5odVhoo1FqeA5FULJ0tbjsd1oges5DujDVVLwp6cLro8Ll0205E8JrW86FsNaFZO0P8dOqrr2RIuY82JYFV1tWPFrOBElwLQw6JoHX7rCEFZqldSUoqWkfSAwaNAiDBg2K+XinEtlZjU5Fmyan6e4aERFRvehatCsZGR8CO4U2WjfONd0tIiKiEIY2IjM+a8Np+ud3NQfCXjdv0CRqGympYigjfHzUQBgvpQuhhFphpGkLZQjHW5JQhm36pzhdUzLd07ZfvKBLqsuK20IdYeeb/YdhW7Zcdbpnqt576znd003FKY5iCW0iAmBu9c9EYHwg4TT907KCCCRQvJCIiOhkZfy3tdP0z+oj/zXdLSIiohBL0/+SkfGBhFOOROOMVqa7RUREFMI6EpFpD20cPHgQ5eXlodfbt29HaWkpWrZsiby8PNvxTjkS//3hYNRrpAlTjRoKJbEzhde1Qhz5qBA2qZPkKIhf/VHhdYbwOmibzqn2wyOG8W1lp20ls2WvlS6vRMynEJcR105MEdA9FHZbQlq1RDf5B0tiE9WL9oHEhg0b0Ldv39DrCRMmAABGjhyJefPm6b4cERGR55L1aYIO2gcSffr04Q0nIqKkwt9qkfHZHREREdWf5VOHDx+2pk6dah0+fJivffbaT33ha373fH1yftfkH74dSFRVVVkArKqqKr722Ws/9YWv+d3z9cn5XZN/MLRBRERE9caBBBEREdUbBxJERERUb8bX2ogkIyMDU6dODRWr4mt/vfZTX/ia3z1fn3zfNflHwLJY9IGIiIjqh6ENIiIiqjcOJIiIiKjeOJAgIiKieuNAgnyJqTtERImBAwnypYyMDGzevNl0N4iISMK30z/95ocffsDGjRvRsmVLnHnmmWH7Dh8+jNdffx0jRoww1Du7zZs3Y926dSgqKkJhYSG2bNmCp59+GkeOHMEtt9yCyy+/3HQXARxfZl5UV1eHX/3qV2jVqhUA4Mknn4xnt2JWXV2N119/HeXl5cjJycGwYcNCfSY19957L2688UZcdtllprsSs927d2P27Nn46KOPsHv3bqSkpKBDhw4YMmQIRo0ahdTUVNNdDEmkvlJiSZjpn19//TWmTp2KP/zhD3G/9r/+9S9ceeWVqKioQCAQwKWXXorXXnsNOTk5AIC9e/ciNzcXdXV1ce+bk2XLlmHw4MFo0qQJDh06hCVLlmDEiBE499xzEQwGsWbNGrz33nu+GEykpKTg3HPPRfPmzcPeX7NmDbp3747GjRsjEAhg1apVZjooOPPMM/HRRx+hZcuW+Prrr9GrVy98//336NSpE7Zt24a0tDSsW7cO7du3N91VAMCnn36KFi1ahPqzcOFCzJkzBxUVFcjPz8c999yDm266yXAvf5SSkoJAIICCggKMHj0aI0eORHZ2tuluRbRhwwb0798fHTt2RGZmJtauXYubb74ZNTU1WL58Oc4880wsW7YMTZs2Nd3VhOrriWpqarB06VKsXbsWe/bsAQBkZ2ejZ8+eGDx4MBo0aGC4hwTAv6t/ikpLS62UlBQj1x4yZIh19dVXW//+97+trVu3WldffbXVvn17a+fOnZZlWdaePXuM9c1JUVGR9Ytf/MKyLMt69dVXrRYtWlhTpkwJ7Z88ebJ1xRVXmOpemJKSEqt9+/bWypUrw95PS0uzvvjiC0O9iiwQCFh79+61LMuyhg8fbvXs2dPat2+fZVmWdeDAAat///7WsGHDTHYxzDnnnGO9//77lmVZ1u9+9zsrMzPTuu+++6zZs2db48aNs5o0aWK99NJLhnv5o0AgYK1YscL6+c9/brVu3dpKT0+3rr32Wuvtt9+26urqTHfP5pJLLrGmTZsWer1w4UKrR48elmVZ1nfffWedd9551n333Weqe2ESqa/HbN261erQoYPVsGFDq3fv3taNN95o3XjjjVbv3r2thg0bWh07drS2bt1quptk+Wj1zzfffDPq9tRTTxn7Zd2mTRvrs88+C70OBoPWmDFjrLy8PGvbtm2+G0iccsopoX9gdXV1VlpamvXpp5+G9m/atMlq27atqe7ZfPLJJ1anTp2siRMnWjU1NZZlJcZAokOHDtZ7770Xtv9vf/ub1a5dOxNdc5SZmWnt2LHDsizLOv/8860XX3wxbP8rr7xinXnmmSa6ZnPiva2pqbH++Mc/WgMGDLBSU1Ot3Nxca8qUKb76xZGZmWlt27Yt9Lqurs5KT0+39uzZY1mWZb333ntWbm6uqe6FSaS+HtO/f39r8ODBjqt9VlVVWYMHD7auvPJKAz0jkW8GEoFAwEpJSbECgUDEzdQv66ZNm1pffvml7f2xY8dap512mvXhhx/6biBRXl4eet2kSZOw/4js2LHDatiwoYmuRXTgwAFrxIgR1jnnnGNt2rTJSk9P9+1A4ttvv7Usy7Jyc3OtTZs2he33271t1aqVtWHDBsuyfhwQl5aWhu0vLy+3MjMzTXTN5sSBxIl27txpTZ061crPz/fVv7P8/Hzro48+Cr3etWuXFQgErEOHDlmWZVnbt2/3zc9CIvX1mMzMTNu/rxN99tlnvvnZPdn5ZtZGTk4OFi9ejGAw6Lh9+umnxvpWWFiIDRs22N5/7rnnMHjwYFx77bUGehXZ6aefjq1bt4Zer127Fnl5eaHXFRUVofwOv2jSpAnmz5+P4uJi9O/f3zf5Jk769euHCy64APv370dZWVnYvp07d/oq2XLQoEGYPXs2AKB3797405/+FLb/9ddfR8eOHU10LWZ5eXmYNm0atm/fjmXLlpnuTsiQIUMwZswYLFu2DKtXr8bw4cPRu3dvZGZmAgDKyspw6qmnGu7ljxKpr8c0b94cO3bsiLh/x44dttwqMsM3sza6deuGjRs3YvDgwY77A4GAsdoCP/3pT/Hqq6/i1ltvte177rnnEAwGMWfOHAM9c3b33XeH/SLu2rVr2P53333XF4mWTm666SZceuml2LhxI/Lz8013x2bq1Klhr5s0aRL2+u233/bVrIMZM2bgkksuQe/evdG9e3f85je/wQcffIAuXbqgrKwM69atw5IlS0x3EwCQn58fdeZAIBDAFVdcEcceRffYY49h9+7duOaaa1BXV4eioiK8/PLLof2BQAAlJSUGe3hcIvX1mDvuuAMjRozAww8/jH79+qFt27YAfkxuX7lyJR577DHce++9hntJgI9mbfzf//0fqqurMXDgQMf91dXV2LBhA3r37h3nnhEltn379uFXv/oV3n77bXz11VcIBoPIycnBJZdcgvHjx6N79+6mu5jQDh8+jKNHj9oGlX6USH0FfhwIP/3009izZw8CgQCAH4vVZWdnY9y4cXjggQcM95AAHw0kiIiInGzfvj1s+qdfplfTjziQICKihGOythCF40CCiIgSzj//+U9ccMEFvk7MPln4JtmSiIjomLfeeivq/q+++ipOPSEZPpEgIiLfOVYyPdqvqEAgwCcSPuCbOhJERETH+Lm2EIXjQIKIiHznWG2hSEzWFqJwzJEgIiLfmTRpEqqrqyPu79ixI1avXh3HHlEkzJEgIiKiemNog4iIiOqNAwkiIiKqNw4kiIiIqN44kCAiIqJ640CCiIiI6o0DCSIiIqo3DiSIiIio3jiQICIionr7/wHmy0Y2ekmJJQAAAABJRU5ErkJggg==\n"},"metadata":{}}]},{"cell_type":"code","source":["maskXl = abs(Ps[:,0]-a) < 1e-10\n","maskXr = abs(Ps[:,0]-b) < 1e-10\n","maskYl = abs(Ps[:,1]-a) < 1e-10\n","maskYr = abs(Ps[:,1]-b) < 1e-10\n","#mask0 = abs(Ps[:,0]+Ps[:,1]) <1e-10\n","mask = maskXl+maskXr+maskYl+maskYr\n","#mask[0] = False\n","X = Ps[mask]\n","U = u(*X.unbind(1)).view(-1, 1)\n","mask.shape"],"metadata":{"id":"tWWDG0Iic3O6","executionInfo":{"status":"ok","timestamp":1725324698200,"user_tz":240,"elapsed":10,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"colab":{"base_uri":"https://localhost:8080/"},"outputId":"d7bd041c-2bef-42a3-a413-2996b9e02ec4"},"id":"tWWDG0Iic3O6","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["torch.Size([10000])"]},"metadata":{},"execution_count":128}]},{"cell_type":"code","source":["U.shape"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"VmteohSuwI6z","executionInfo":{"status":"ok","timestamp":1725324698200,"user_tz":240,"elapsed":9,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"903c9973-d572-4248-d508-22f0ff3e5ea8"},"id":"VmteohSuwI6z","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["torch.Size([396, 1])"]},"metadata":{},"execution_count":129}]},{"cell_type":"code","execution_count":null,"id":"21503eb5-201e-43de-b8e8-78dd2617680b","metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b"},"outputs":[],"source":["\n","def Phi(c,X):\n","  c1, c2 = c.chunk(2)\n","  c1 = c1.unsqueeze(1) * torch.tensor([1+1.j,1-1.j])\n","  c2 = c2.unsqueeze(1) * torch.tensor([1-1.j,1+1.j])\n","  cc = torch.cat([c1,c2])\n","  return cc.inner(X.to(\"cpu\")).exp().to(device)\n","\n","def NLML(X,U,c,Sigma,sigma0):\n","  phi = Phi(c,X)\n","  A = phi @ phi.H + torch.diag_embed((sigma0-Sigma).exp()).to(device)\n","  #print(torch.linalg.eig(A)[0])\n","  #A = phi @ phi.H + torch.diag_embed((sigma0).exp()).to(device)\n","  #print(sigma0)\n","  L = torch.linalg.cholesky(A)\n","  alpha = torch.linalg.solve_triangular(L, phi @ U, upper=False)\n","  nlml = 1/(2*sigma0.exp()) * (U.norm().square() - alpha.norm().square())\n","  nlml += (phi.shape[1] - phi.shape[0])/2 * sigma0\n","  nlml += L.diag().real.log().sum()\n","  nlml += 1/2 * Sigma.sum()\n","  return nlml\n","\n","m = 10\n","Sigma = torch.full((2*m,), -np.log(2*m)).requires_grad_()\n","#sigma0 = torch.tensor(np.log(1e-5)).requires_grad_()\n","sigma0 = torch.tensor(np.log(1e-5))\n","c = (1*torch.randn(2*m, dtype=torch.complex128)).requires_grad_()\n","U = U.to(torch.complex128).reshape(-1,1)\n","X = X.to(torch.complex128)\n","\n","def train(opt, sched, epoch_max = 1000):\n","  for epoch in range(epoch_max):\n","    nlml = NLML(X,U,c,Sigma,sigma0)\n","\n","    print(f'Epoch {epoch+1}/{epoch_max}\\tNLML {nlml.detach():.3f}', end='\\r')\n","\n","    opt.zero_grad()\n","    nlml.backward()\n","    opt.step()\n","    sched.step()\n"]},{"cell_type":"code","execution_count":null,"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","outputId":"d96257c8-8494-4e73-fa19-63850318478d","executionInfo":{"status":"ok","timestamp":1725324711075,"user_tz":240,"elapsed":12883,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[{"output_type":"stream","name":"stdout","text":[]}],"source":["opt = torch.optim.Adam([c,Sigma,sigma0], lr = 1e-2)\n","#opt = torch.optim.Adam([c], lr = 1e-2)\n","sched = torch.optim.lr_scheduler.StepLR(opt,3000,gamma=0.1)\n","train(opt,sched,3000)"]},{"cell_type":"code","source":["def predict(X_, X,U,c,Sigma,sigma0):\n","  with torch.no_grad():\n","    phi = Phi(c,X)\n","    A = phi @ phi.H + torch.diag_embed((sigma0-Sigma).exp()).to(device)\n","    L = torch.linalg.cholesky(A)\n","    alpha = torch.linalg.solve_triangular(L, phi @ U, upper=False)\n","    alpha1 = torch.linalg.solve_triangular(L.H, alpha, upper=True)\n","    phi_ = Phi(c,X_)\n","    return (phi_.H @ alpha1).real"],"metadata":{"id":"RPmSnghYvIOO"},"id":"RPmSnghYvIOO","execution_count":null,"outputs":[]},{"cell_type":"code","source":["#X_ = Ps.flatten(0,1).to(torch.complex128)\n","X_ = Ps.to(torch.complex128)\n","u_pred = predict(X_, X, U, c, Sigma, sigma0)"],"metadata":{"id":"Ec2l5LYBUain"},"id":"Ec2l5LYBUain","execution_count":null,"outputs":[]},{"cell_type":"code","source":["(u_pred.view_as(udata) - udata).square().mean().sqrt().item()"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"X98DcKjWUgET","executionInfo":{"status":"ok","timestamp":1725324711075,"user_tz":240,"elapsed":7,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"a300c343-4e97-4fbb-a53a-54355ae5d906"},"id":"X98DcKjWUgET","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["0.003581934714151174"]},"metadata":{},"execution_count":134}]},{"cell_type":"code","source":["((u_pred.view_as(udata) - udata)/udata).square().mean().sqrt().item()"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"BBsgOmqe5lH0","executionInfo":{"status":"ok","timestamp":1725324711075,"user_tz":240,"elapsed":6,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"c8cb67f4-be46-4bba-e71a-ab66a4948338"},"id":"BBsgOmqe5lH0","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["0.0019665374415368396"]},"metadata":{},"execution_count":135}]},{"cell_type":"code","source":["sn.heatmap(u_pred.view_as(udata).cpu(), xticklabels=lable, yticklabels=lable[::-1])\n","plt.title(\"Predicted solution\")"],"metadata":{"colab":{"base_uri":"https://localhost:8080/","height":474},"id":"dCn45_hhwi84","executionInfo":{"status":"ok","timestamp":1725324711926,"user_tz":240,"elapsed":855,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"ceed1724-44fd-4835-f546-a1641c3cfbf6"},"id":"dCn45_hhwi84","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["Text(0.5, 1.0, 'Predicted solution')"]},"metadata":{},"execution_count":136},{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 2 Axes>"],"image/png":"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\n"},"metadata":{}}]},{"cell_type":"code","source":["diff = u_pred.view_as(udata) - udata\n","sn.heatmap(diff.to(\"cpu\"), xticklabels=lable, yticklabels=lable[::-1])\n","plt.title(\"Diff\");"],"metadata":{"colab":{"base_uri":"https://localhost:8080/","height":456},"id":"7jS2Jv3DUpPE","executionInfo":{"status":"ok","timestamp":1725324717158,"user_tz":240,"elapsed":5236,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"a2b15dac-ed43-4d91-9e63-1209afecd395"},"id":"7jS2Jv3DUpPE","execution_count":null,"outputs":[{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 2 Axes>"],"image/png":"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\n"},"metadata":{}}]},{"cell_type":"code","source":["rdiff = (u_pred.view_as(udata) - udata)/udata\n","sn.heatmap(rdiff.to(\"cpu\"), xticklabels=False, yticklabels=False)\n","plt.title(\"Relative Diff\");"],"metadata":{"colab":{"base_uri":"https://localhost:8080/","height":428},"id":"yjUcmThY5bjK","executionInfo":{"status":"ok","timestamp":1725324717159,"user_tz":240,"elapsed":12,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"15b7f2fd-97a3-4e06-d237-ecc4bce63f8c"},"id":"yjUcmThY5bjK","execution_count":null,"outputs":[{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 2 Axes>"],"image/png":"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\n"},"metadata":{}}]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[]},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}

==> anc/Codes/2D_heat/2dheat_Dirichlet.ipynb <==
{"cells":[{"cell_type":"code","execution_count":null,"id":"9xiwqzGPuvGx","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9xiwqzGPuvGx","outputId":"5fa90a08-da57-4f3f-cfde-783fbc506b66"},"outputs":[{"name":"stdout","output_type":"stream","text":["\n","\n"]}],"source":["%reset"]},{"cell_type":"markdown","id":"idlhUjsSJxql","metadata":{"id":"idlhUjsSJxql"},"source":["# 新段落"]},{"cell_type":"code","execution_count":null,"id":"skJrn1mzghZU","metadata":{"id":"skJrn1mzghZU","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1758661118027,"user_tz":240,"elapsed":768,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"85af1358-5e1b-4a39-bd5e-750e5768b905"},"outputs":[{"output_type":"stream","name":"stdout","text":["Drive already mounted at /content/drive; to attempt to forcibly remount, call drive.mount(\"/content/drive\", force_remount=True).\n"]}],"source":["from google.colab import drive\n","drive.mount('/content/drive')"]},{"cell_type":"code","execution_count":null,"id":"34ac382d-c496-43de-97e2-a77b399039db","metadata":{"id":"34ac382d-c496-43de-97e2-a77b399039db","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1758661118038,"user_tz":240,"elapsed":11,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"96b9c9c5-b2b9-47db-bca3-cdcd8083304e"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","import scipy\n","import time as t\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","torch.manual_seed(13)\n","\n","\n","\n","# Sampling parameters etc\n","#n_axis = 51\n","n_axis = 81\n","#n_time = 131\n","n_time = 101\n","\n","axis = torch.linspace(0,4,n_axis, device=device)\n","time = torch.linspace(0,1,n_time, device=device)\n","Ps = torch.cartesian_prod(axis,axis,time)\n","# Number of points\n","lP = Ps.shape[0]\n","\n","\n","# Initial dataset\n","data_axis = torch.linspace(0,4, 81, device=device)\n","data_time = torch.linspace(0,1,101, device=device)\n","data_Ps = torch.cartesian_prod(data_axis,data_axis,data_time)\n","#data_Ps = torch.cartesian_prod(axis,axis,time)\n","\n","#mask = torch.logical_and((abs(data_Ps[:,0] - 2)-1)==0,(abs(data_Ps[:,1] - 2)-1)==0)\n","mask = data_Ps[:,2] == 0.\n","X = data_Ps[mask]\n","\n","maskBC = torch.logical_or(data_Ps[:,0] == 0, data_Ps[:,1]) == 0)\n","Xbc = data_Ps[maskBC]\n","\n","#mask1 = abs(data_Ps[:,0]) == 2.\n","#dyX = data_Ps[mask1]\n","\n","#mask2 = abs(data_Ps[:,1]) == 2.\n","#dxX = data_Ps[mask2]\n","\n","#Y = torch.exp(-(X[:,0]-2)**2*5)+torch.exp(-(X[:,1]+X[:,0]-4)**2*5)\n","#Y = 10*(scipy.special.jv(0,(10*((X[:,0]-2)**2+(X[:,1]-2)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(10*((X[:,0]+2)**2+(X[:,1]-2)**2)**0.5).to(\"cpu\"))).to(device)\n","#Y += 5*(scipy.special.jv(0,(5*((X[:,0]-1)**2+(X[:,1]-1)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(5*((X[:,0]+1)**2+(X[:,1]-1)**2)**0.5).to(\"cpu\"))).to(device)\n","#Y += 5*(scipy.special.jv(0,(5*((X[:,0]-3)**2+(X[:,1]-3)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(5*((X[:,0]+3)**2+(X[:,1]-3)**2)**0.5).to(\"cpu\"))).to(device)\n","#Y = [2.,3.,3.,1.]\n","#Y = torch.tensor(Y, device=device)\n","#Y = torch.cos((X[:,0]-1)*5)+torch.cos((X[:,1]-1)*5)\n","Y = 10*torch.exp(-10*((X[:,0]-1)**2+(X[:,1]-1)**2))\n","Y = Y.view(-1,1)\n","\n","Ybc = torch.where(  torch.logical_or(Xbc[:,1].abs() == 0,Xbc[:,0].abs() == 0), 0., 0. )\n","Ybc = Ybc.view(-1,1)\n","#dtY = torch.where( ((dtX[:,0]-1).abs() < 1e-1) & (dtX[:,1].abs() < 1), 0., 0. )\n","#dtY = -2*5*(X[:,0]-2)*torch.exp(-(X[:,0]-2)**2*5)-2*5*(X[:,1]+X[:,0]-4)*torch.exp(-(X[:,1]+X[:,0]-4)**2*5)\n","#dtY = -5*(torch.sin((X[:,0]-1)*5)+torch.sin((X[:,1]-1)*5))\n","#dtY = dtY.view(-1,1)\n","\n","#dxY = torch.where( ((dxX[:,0]-1).abs() < 1e-1) & (dxX[:,1].abs() < 1), 0., 0. )\n","#dxY = dxY.view(-1,1)\n","\n","#dyY = torch.where( ((dyX[:,0]-1).abs() < 1e-1) & (dyX[:,1].abs() < 1), 0., 0. )\n","#dyY = dyY.view(-1,1)\n","\n","#dtX = dtX.to(torch.complex128)\n","#dxX = dxX.to(torch.complex128)\n","#dyX = dyX.to(torch.complex128)\n","#dtY = dtY.to(torch.complex128)\n","#dxY = dxY.to(torch.complex128)\n","#dyY = dyY.to(torch.complex128)\n","X = torch.cat((X,Xbc),0)\n","Y = torch.cat((Y,Ybc),0)\n","X = X.to(torch.complex128)\n","Y = Y.to(torch.complex128)\n","#Y = torch.cat((Y,dtY),0)"]},{"cell_type":"code","source":["X"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"-cvHnHvViSex","executionInfo":{"status":"ok","timestamp":1758661118041,"user_tz":240,"elapsed":3,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"f0c17197-86df-4bba-ffe0-01f65e1c0885"},"id":"-cvHnHvViSex","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["tensor([[0.0000+0.j, 0.0000+0.j, 0.0000+0.j],\n","        [0.0000+0.j, 0.0500+0.j, 0.0000+0.j],\n","        [0.0000+0.j, 0.1000+0.j, 0.0000+0.j],\n","        ...,\n","        [4.0000+0.j, 4.0000+0.j, 0.9800+0.j],\n","        [4.0000+0.j, 4.0000+0.j, 0.9900+0.j],\n","        [4.0000+0.j, 4.0000+0.j, 1.0000+0.j]], device='cuda:0')"]},"metadata":{},"execution_count":27}]},{"cell_type":"code","execution_count":null,"id":"21503eb5-201e-43de-b8e8-78dd2617680b","metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b"},"outputs":[],"source":["def getVarietyPoints(base):\n","    x1,y1 = base.unbind(1)\n","    #x2,y2 = base2.unbind(1)\n","    t1 = x1.square() + y1.square()\n","    #t2 = torch.sqrt(x2.square() + y2.square())\n","    return torch.stack([ torch.stack([x1,y1,t1],1) ])\n","    #return torch.stack([ torch.stack([x1,y1,t1],1), torch.stack([-x1,y1,t1],1), torch.stack([x1,-y1,t1],1),  torch.stack([-x1,-y1,t1],1) ])\n","\n","def Phi(base, X):\n","    pts = getVarietyPoints(base)\n","    # return (pts.inner(X) * 1.j).exp().mean(0)\n","    return (pts.inner(X)).exp().mean(0)\n","\n","def dtPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,2].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dxPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,0].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dyPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,1].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def randomMask(n_pts=2000):\n","    mask = torch.zeros(X.shape[0]).bool()\n","    mask[torch.randperm(X.shape[0])[:n_pts]] = True\n","    return mask\n","\n","\n","def train(N):\n","    for epoch in range(N):\n","        PhiX = Phi(MC_base1 * 1.j, X)\n","        #dtPhiX = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, dtX)\n","        #dxPhiX = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, dxX)\n","        #dyPhiX = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, dyX)\n","        #PhiX = torch.cat((PhiX,dtPhiX),1)\n","        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","        LA = torch.linalg.cholesky(A)\n","        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)\n","        print(PhiX.shape)\n","        print(Y.shape)\n","        print(A.shape)\n","\n","\n","        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())\n","        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps\n","        nlml += LA.diag().real.log().sum()\n","        nlml += 0.5*S_diag.sum()\n","\n","        opt.zero_grad()\n","        nlml.backward()\n","        opt.step()\n","\n","        with torch.no_grad():\n","            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","            err = (train_pred.real - Y).square().mean().sqrt()\n","            print(26*\"~\" + f'\\nepoch {epoch}\\n\\\n","nlml {nlml}\\n\\\n","err {err}\\n\\\n","eps {eps.exp()}\\n\\\n","base1 std {MC_base1.std(0)}\\n\\\n","min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')"]},{"cell_type":"code","execution_count":null,"id":"qTn_iWiBboK6","metadata":{"id":"qTn_iWiBboK6"},"outputs":[],"source":["n_MC = 1000\n","# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30\n","MC_base1 = (torch.randn((n_MC, 2), device=device)*0.1).requires_grad_()\n","#MC_base2 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()\n","S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=True, device=device)\n","# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)\n","eps = torch.tensor(np.log(1e-2), requires_grad=True, device=device)"]},{"cell_type":"code","execution_count":null,"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","executionInfo":{"status":"ok","timestamp":1758662658145,"user_tz":240,"elapsed":1540074,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"489adb43-aa05-4aaa-c26a-3e8d4d805151"},"outputs":[{"output_type":"stream","name":"stdout","text":["\u001b[1;30;43m流式输出内容被截断，只能显示最后 5000 行内容。\u001b[0m\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 800\n","nlml -435780.8156867945\n","err (6.530807527806586e-06-3.932466945767625e-22j)\n","eps 4.417716649482627e-11\n","base1 std tensor([8.9369, 9.0145], device='cuda:0')\n","min,max (tensor(-6.1735e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 801\n","nlml -435791.05426856305\n","err (6.530215372955727e-06-3.933141821191948e-22j)\n","eps 4.415800933360895e-11\n","base1 std tensor([8.9369, 9.0145], device='cuda:0')\n","min,max (tensor(-6.2348e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 802\n","nlml -435796.4899973294\n","err (6.530179325239641e-06-3.932791187224401e-22j)\n","eps 4.4138432084472074e-11\n","base1 std tensor([8.9369, 9.0145], device='cuda:0')\n","min,max (tensor(-5.7404e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 803\n","nlml -435802.1797885517\n","err (6.530181300025953e-06-3.929681396240056e-22j)\n","eps 4.4118686558604744e-11\n","base1 std tensor([8.9369, 9.0145], device='cuda:0')\n","min,max (tensor(-5.4608e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 804\n","nlml -435806.0113336452\n","err (6.530412941557937e-06-3.931081786234516e-22j)\n","eps 4.409903051133097e-11\n","base1 std tensor([8.9369, 9.0146], device='cuda:0')\n","min,max (tensor(-5.8701e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 805\n","nlml -435810.78407869063\n","err (6.529972442402804e-06-3.9337342479909477e-22j)\n","eps 4.407964649077603e-11\n","base1 std tensor([8.9369, 9.0146], device='cuda:0')\n","min,max (tensor(-5.9852e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 806\n","nlml -435815.8618619242\n","err (6.52992573746472e-06-3.9314821672240103e-22j)\n","eps 4.4060727191237276e-11\n","base1 std tensor([8.9369, 9.0146], device='cuda:0')\n","min,max (tensor(-5.8545e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 807\n","nlml -435817.81148856314\n","err (6.5300336757431296e-06-3.931758402743487e-22j)\n","eps 4.404248200327508e-11\n","base1 std tensor([8.9369, 9.0146], device='cuda:0')\n","min,max (tensor(-5.7012e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 808\n","nlml -435803.4294442002\n","err (6.530240155417713e-06-3.933712130857818e-22j)\n","eps 4.402522432878268e-11\n","base1 std tensor([8.9369, 9.0146], device='cuda:0')\n","min,max (tensor(-5.2727e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 809\n","nlml -435727.3631592678\n","err (6.531640801801797e-06-3.9349069781665515e-22j)\n","eps 4.4009609310262587e-11\n","base1 std tensor([8.9369, 9.0146], device='cuda:0')\n","min,max (tensor(-5.8307e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 810\n","nlml -435783.16040562594\n","err (6.5313060776963335e-06-3.931865675165621e-22j)\n","eps 4.399557313440692e-11\n","base1 std tensor([8.9369, 9.0146], device='cuda:0')\n","min,max (tensor(-6.5855e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 811\n","nlml -435727.5933820782\n","err (6.532081733367647e-06-3.931737661145391e-22j)\n","eps 4.39833253381581e-11\n","base1 std tensor([8.9369, 9.0146], device='cuda:0')\n","min,max (tensor(-5.6507e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 812\n","nlml -435745.82134909474\n","err (6.535454936138807e-06-3.9411544657053785e-22j)\n","eps 4.397380846212734e-11\n","base1 std tensor([8.9369, 9.0147], device='cuda:0')\n","min,max (tensor(-5.6902e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 813\n","nlml -435728.21090311604\n","err (6.537286098559652e-06-3.9310235733123414e-22j)\n","eps 4.396761608615966e-11\n","base1 std tensor([8.9369, 9.0147], device='cuda:0')\n","min,max (tensor(-6.0816e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 814\n","nlml -435665.6903663803\n","err (6.542088734685229e-06-3.9443919920449636e-22j)\n","eps 4.396594209035653e-11\n","base1 std tensor([8.9369, 9.0147], device='cuda:0')\n","min,max (tensor(-6.6271e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 815\n","nlml -435713.97689689626\n","err (6.538826729736541e-06-3.9351984096415277e-22j)\n","eps 4.3967595287061e-11\n","base1 std tensor([8.9369, 9.0147], device='cuda:0')\n","min,max (tensor(-6.2711e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 816\n","nlml -435732.7947844151\n","err (6.535655280844514e-06-3.9341185737137347e-22j)\n","eps 4.397136762729083e-11\n","base1 std tensor([8.9369, 9.0147], device='cuda:0')\n","min,max (tensor(-6.4530e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 817\n","nlml -435770.054214732\n","err (6.533667527426325e-06-3.9331948909095574e-22j)\n","eps 4.397607323547915e-11\n","base1 std tensor([8.9369, 9.0147], device='cuda:0')\n","min,max (tensor(-5.8366e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 818\n","nlml -435750.4808779188\n","err (6.534121432441533e-06-3.9378753687957585e-22j)\n","eps 4.398166609580919e-11\n","base1 std tensor([8.9369, 9.0148], device='cuda:0')\n","min,max (tensor(-5.5858e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 819\n","nlml -435713.48766269657\n","err (6.535546966801446e-06-3.93921176396358e-22j)\n","eps 4.398877724571935e-11\n","base1 std tensor([8.9369, 9.0148], device='cuda:0')\n","min,max (tensor(-6.3278e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 820\n","nlml -435770.1609554882\n","err (6.5334573992173e-06-3.937317371534488e-22j)\n","eps 4.399634197212433e-11\n","base1 std tensor([8.9369, 9.0148], device='cuda:0')\n","min,max (tensor(-6.3250e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 821\n","nlml -435770.6969664451\n","err (6.533242135842959e-06-3.934379421580946e-22j)\n","eps 4.40040711210656e-11\n","base1 std tensor([8.9369, 9.0148], device='cuda:0')\n","min,max (tensor(-6.4335e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 822\n","nlml -435774.1836623935\n","err (6.533729796357851e-06-3.934103498219401e-22j)\n","eps 4.401185457498747e-11\n","base1 std tensor([8.9368, 9.0149], device='cuda:0')\n","min,max (tensor(-5.4401e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 823\n","nlml -435798.87975965376\n","err (6.532649825265767e-06-3.938210622884313e-22j)\n","eps 4.401916452978969e-11\n","base1 std tensor([8.9368, 9.0149], device='cuda:0')\n","min,max (tensor(-5.7843e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 824\n","nlml -435795.4454319759\n","err (6.5327733919179416e-06-3.929055888750635e-22j)\n","eps 4.402608124355924e-11\n","base1 std tensor([8.9368, 9.0149], device='cuda:0')\n","min,max (tensor(-6.3079e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 825\n","nlml -435811.85908874904\n","err (6.5317014241927e-06-3.9305983637973026e-22j)\n","eps 4.4032166554319415e-11\n","base1 std tensor([8.9368, 9.0149], device='cuda:0')\n","min,max (tensor(-5.5580e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 826\n","nlml -435815.91066734894\n","err (6.531891806968086e-06-3.9357477199661464e-22j)\n","eps 4.403744413672423e-11\n","base1 std tensor([8.9368, 9.0149], device='cuda:0')\n","min,max (tensor(-5.1417e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 827\n","nlml -435824.70803910034\n","err (6.53123082320856e-06-3.931121874714829e-22j)\n","eps 4.4041763259152946e-11\n","base1 std tensor([8.9368, 9.0149], device='cuda:0')\n","min,max (tensor(-5.8939e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 828\n","nlml -435828.1254021328\n","err (6.531341595770341e-06-3.931204859142145e-22j)\n","eps 4.4045231289912516e-11\n","base1 std tensor([8.9368, 9.0149], device='cuda:0')\n","min,max (tensor(-5.5351e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 829\n","nlml -435830.98363266746\n","err (6.531449250566885e-06-3.937181830703212e-22j)\n","eps 4.40478106850128e-11\n","base1 std tensor([8.9368, 9.0149], device='cuda:0')\n","min,max (tensor(-6.2913e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 830\n","nlml -435811.57686684415\n","err (6.532766427993271e-06-3.9338487381751717e-22j)\n","eps 4.405007522449482e-11\n","base1 std tensor([8.9368, 9.0149], device='cuda:0')\n","min,max (tensor(-6.5235e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 831\n","nlml -435747.45435044105\n","err (6.536612050873031e-06-3.9371000725706457e-22j)\n","eps 4.4053447534203694e-11\n","base1 std tensor([8.9368, 9.0149], device='cuda:0')\n","min,max (tensor(-5.7678e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 832\n","nlml -435827.5528271845\n","err (6.53191406744281e-06-3.9317619980774123e-22j)\n","eps 4.405609277779311e-11\n","base1 std tensor([8.9369, 9.0149], device='cuda:0')\n","min,max (tensor(-5.4421e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 833\n","nlml -435804.4478322806\n","err (6.532653434027137e-06-3.9380001537512827e-22j)\n","eps 4.4058429921059627e-11\n","base1 std tensor([8.9369, 9.0149], device='cuda:0')\n","min,max (tensor(-5.5877e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 834\n","nlml -435822.51226552634\n","err (6.5320168216515405e-06-3.932531857674427e-22j)\n","eps 4.406013244515387e-11\n","base1 std tensor([8.9369, 9.0149], device='cuda:0')\n","min,max (tensor(-6.1483e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 835\n","nlml -435773.9490374959\n","err (6.534529033127122e-06-3.9404266085990037e-22j)\n","eps 4.406208282397982e-11\n","base1 std tensor([8.9369, 9.0149], device='cuda:0')\n","min,max (tensor(-6.5628e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 836\n","nlml -435763.9410669554\n","err (6.535322317824702e-06-3.9346531591891974e-22j)\n","eps 4.406462553327113e-11\n","base1 std tensor([8.9369, 9.0149], device='cuda:0')\n","min,max (tensor(-6.2096e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 837\n","nlml -435780.52244021324\n","err (6.53481324667954e-06-3.940610851913179e-22j)\n","eps 4.4067471881437357e-11\n","base1 std tensor([8.9369, 9.0149], device='cuda:0')\n","min,max (tensor(-5.5542e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 838\n","nlml -435809.2641298239\n","err (6.532860898419664e-06-3.933112590272343e-22j)\n","eps 4.40698491899617e-11\n","base1 std tensor([8.9369, 9.0150], device='cuda:0')\n","min,max (tensor(-5.4817e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 839\n","nlml -435819.2205640058\n","err (6.53300058044037e-06-3.9281258561005446e-22j)\n","eps 4.407159464730454e-11\n","base1 std tensor([8.9369, 9.0150], device='cuda:0')\n","min,max (tensor(-5.7148e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 840\n","nlml -435817.0733732033\n","err (6.532532540372864e-06-3.929892915061476e-22j)\n","eps 4.407267818193483e-11\n","base1 std tensor([8.9369, 9.0149], device='cuda:0')\n","min,max (tensor(-5.7961e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 841\n","nlml -435840.57767306763\n","err (6.531260468738073e-06-3.933176998661053e-22j)\n","eps 4.407275472483623e-11\n","base1 std tensor([8.9369, 9.0150], device='cuda:0')\n","min,max (tensor(-5.8821e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 842\n","nlml -435843.4962656108\n","err (6.531639640434596e-06-3.932854032082145e-22j)\n","eps 4.407195220592332e-11\n","base1 std tensor([8.9369, 9.0150], device='cuda:0')\n","min,max (tensor(-5.6772e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 843\n","nlml -435846.0567199249\n","err (6.531475135193472e-06-3.9322771943475394e-22j)\n","eps 4.4070400090769043e-11\n","base1 std tensor([8.9369, 9.0150], device='cuda:0')\n","min,max (tensor(-5.5931e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 844\n","nlml -435817.362252806\n","err (6.532899679157814e-06-3.938056344899551e-22j)\n","eps 4.406873671869028e-11\n","base1 std tensor([8.9369, 9.0150], device='cuda:0')\n","min,max (tensor(-6.9502e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 845\n","nlml -435677.7912802821\n","err (6.539292927675445e-06-3.9315983848852086e-22j)\n","eps 4.406912067114247e-11\n","base1 std tensor([8.9369, 9.0150], device='cuda:0')\n","min,max (tensor(-6.3230e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 846\n","nlml -435686.6259954811\n","err (6.540961043044469e-06-3.9408236293881914e-22j)\n","eps 4.4071951965407796e-11\n","base1 std tensor([8.9370, 9.0150], device='cuda:0')\n","min,max (tensor(-7.5449e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 847\n","nlml -435746.18658201187\n","err (6.536259379514744e-06-3.94776464622885e-22j)\n","eps 4.407553541002257e-11\n","base1 std tensor([8.9370, 9.0150], device='cuda:0')\n","min,max (tensor(-5.8377e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 848\n","nlml -435741.471457411\n","err (6.538664329443628e-06-3.9386449435185506e-22j)\n","eps 4.4080374953427704e-11\n","base1 std tensor([8.9370, 9.0150], device='cuda:0')\n","min,max (tensor(-7.0976e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 849\n","nlml -435753.32175081037\n","err (6.538070304150162e-06-3.9419922683763383e-22j)\n","eps 4.408604746423989e-11\n","base1 std tensor([8.9370, 9.0150], device='cuda:0')\n","min,max (tensor(-7.0736e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 850\n","nlml -435774.79862116434\n","err (6.536202714729058e-06-3.929078415816677e-22j)\n","eps 4.4091890254377896e-11\n","base1 std tensor([8.9370, 9.0150], device='cuda:0')\n","min,max (tensor(-5.5538e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 851\n","nlml -435815.56038872007\n","err (6.533890328094039e-06-3.9281325695649208e-22j)\n","eps 4.409682719116393e-11\n","base1 std tensor([8.9370, 9.0150], device='cuda:0')\n","min,max (tensor(-6.0433e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 852\n","nlml -435798.6571957286\n","err (6.535087073746957e-06-3.940657473078804e-22j)\n","eps 4.41012698873508e-11\n","base1 std tensor([8.9370, 9.0150], device='cuda:0')\n","min,max (tensor(-6.5775e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 853\n","nlml -435798.1853482398\n","err (6.535146848904949e-06-3.9402706934569436e-22j)\n","eps 4.410531000150095e-11\n","base1 std tensor([8.9370, 9.0150], device='cuda:0')\n","min,max (tensor(-6.4863e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 854\n","nlml -435802.5731295247\n","err (6.534525391932584e-06-3.929844239658976e-22j)\n","eps 4.4108832271820585e-11\n","base1 std tensor([8.9370, 9.0151], device='cuda:0')\n","min,max (tensor(-6.8072e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 855\n","nlml -435809.77871495055\n","err (6.534544324877404e-06-3.9335268228609747e-22j)\n","eps 4.41118080671977e-11\n","base1 std tensor([8.9370, 9.0151], device='cuda:0')\n","min,max (tensor(-6.4102e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 856\n","nlml -435837.03529440804\n","err (6.532936701164476e-06-3.9360869718243683e-22j)\n","eps 4.411353273389325e-11\n","base1 std tensor([8.9370, 9.0151], device='cuda:0')\n","min,max (tensor(-6.0168e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 857\n","nlml -435832.57284962176\n","err (6.533400682094843e-06-3.933235049774658e-22j)\n","eps 4.4114336804735654e-11\n","base1 std tensor([8.9370, 9.0151], device='cuda:0')\n","min,max (tensor(-5.9842e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 858\n","nlml -435846.91455036704\n","err (6.532336124253834e-06-3.930653313649608e-22j)\n","eps 4.411391496657707e-11\n","base1 std tensor([8.9370, 9.0151], device='cuda:0')\n","min,max (tensor(-6.1574e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 859\n","nlml -435850.693909959\n","err (6.532299143471617e-06-3.93468496351472e-22j)\n","eps 4.411236739787984e-11\n","base1 std tensor([8.9370, 9.0151], device='cuda:0')\n","min,max (tensor(-6.0508e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 860\n","nlml -435859.1557511122\n","err (6.5317352611239256e-06-3.9311361851661653e-22j)\n","eps 4.410961783477616e-11\n","base1 std tensor([8.9370, 9.0151], device='cuda:0')\n","min,max (tensor(-5.2669e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 861\n","nlml -435868.1539455115\n","err (6.531544564451346e-06-3.9328529291684414e-22j)\n","eps 4.410566631840957e-11\n","base1 std tensor([8.9370, 9.0151], device='cuda:0')\n","min,max (tensor(-5.9049e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 862\n","nlml -435866.26870603696\n","err (6.531576707085811e-06-3.938694282960864e-22j)\n","eps 4.410082748034257e-11\n","base1 std tensor([8.9370, 9.0151], device='cuda:0')\n","min,max (tensor(-6.0072e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 863\n","nlml -435877.5814220939\n","err (6.531474883358184e-06-3.938449458568185e-22j)\n","eps 4.4095079428589984e-11\n","base1 std tensor([8.9370, 9.0151], device='cuda:0')\n","min,max (tensor(-5.8299e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 864\n","nlml -435875.97426111373\n","err (6.531555720959068e-06-3.9336608038854743e-22j)\n","eps 4.408877063964653e-11\n","base1 std tensor([8.9370, 9.0152], device='cuda:0')\n","min,max (tensor(-6.0052e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 865\n","nlml -435876.4158933801\n","err (6.5314423098033785e-06-3.938387527836689e-22j)\n","eps 4.40819056270048e-11\n","base1 std tensor([8.9370, 9.0152], device='cuda:0')\n","min,max (tensor(-5.6222e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 866\n","nlml -435810.41256650747\n","err (6.533338203024854e-06-3.936993031960744e-22j)\n","eps 4.4075239722328616e-11\n","base1 std tensor([8.9370, 9.0152], device='cuda:0')\n","min,max (tensor(-5.8672e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 867\n","nlml -435852.12093488337\n","err (6.531580277694124e-06-3.9303959052556254e-22j)\n","eps 4.406843115344151e-11\n","base1 std tensor([8.9370, 9.0152], device='cuda:0')\n","min,max (tensor(-5.3899e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 868\n","nlml -435868.4344427369\n","err (6.53145626453048e-06-3.93816039292092e-22j)\n","eps 4.4061418351312426e-11\n","base1 std tensor([8.9370, 9.0152], device='cuda:0')\n","min,max (tensor(-5.6669e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 869\n","nlml -435873.3785316954\n","err (6.531897564527824e-06-3.935994005792483e-22j)\n","eps 4.4054370458758434e-11\n","base1 std tensor([8.9370, 9.0152], device='cuda:0')\n","min,max (tensor(-6.0559e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 870\n","nlml -435878.84506881033\n","err (6.53189931688073e-06-3.9300947288199856e-22j)\n","eps 4.404747336258489e-11\n","base1 std tensor([8.9370, 9.0152], device='cuda:0')\n","min,max (tensor(-5.7209e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 871\n","nlml -435874.50150140026\n","err (6.532511889120009e-06-3.933228181059264e-22j)\n","eps 4.404095024299244e-11\n","base1 std tensor([8.9370, 9.0152], device='cuda:0')\n","min,max (tensor(-5.8454e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 872\n","nlml -435856.3237535338\n","err (6.533490104484932e-06-3.936579200637368e-22j)\n","eps 4.403538904338441e-11\n","base1 std tensor([8.9370, 9.0152], device='cuda:0')\n","min,max (tensor(-5.1610e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 873\n","nlml -435830.4967546653\n","err (6.535704363996302e-06-3.9323636685490924e-22j)\n","eps 4.403157831126746e-11\n","base1 std tensor([8.9370, 9.0152], device='cuda:0')\n","min,max (tensor(-6.1133e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 874\n","nlml -435756.79310251545\n","err (6.540340288175993e-06-3.943279371426593e-22j)\n","eps 4.403110308188547e-11\n","base1 std tensor([8.9370, 9.0152], device='cuda:0')\n","min,max (tensor(-5.8533e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 875\n","nlml -435574.334293207\n","err (6.5498802402918275e-06-3.944619296987575e-22j)\n","eps 4.4037245497946615e-11\n","base1 std tensor([8.9370, 9.0152], device='cuda:0')\n","min,max (tensor(-6.5803e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 876\n","nlml -435578.8145736896\n","err (6.550791938745635e-06-3.9471977270431783e-22j)\n","eps 4.404965113790631e-11\n","base1 std tensor([8.9371, 9.0152], device='cuda:0')\n","min,max (tensor(-7.4707e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 877\n","nlml -435672.30654526164\n","err (6.546756155958173e-06-3.944193909386243e-22j)\n","eps 4.40656655480275e-11\n","base1 std tensor([8.9371, 9.0152], device='cuda:0')\n","min,max (tensor(-7.2446e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 878\n","nlml -435763.50634130253\n","err (6.5391983100379725e-06-3.931156073094386e-22j)\n","eps 4.408207083056628e-11\n","base1 std tensor([8.9371, 9.0152], device='cuda:0')\n","min,max (tensor(-6.4925e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 879\n","nlml -435791.85267248633\n","err (6.537270674603444e-06-3.936578736413208e-22j)\n","eps 4.4097942725962e-11\n","base1 std tensor([8.9371, 9.0152], device='cuda:0')\n","min,max (tensor(-5.2604e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 880\n","nlml -435771.225772173\n","err (6.539653994800684e-06-3.936487681899984e-22j)\n","eps 4.411413494724071e-11\n","base1 std tensor([8.9371, 9.0152], device='cuda:0')\n","min,max (tensor(-5.8259e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 881\n","nlml -435817.77712514205\n","err (6.535826758681762e-06-3.939009321869042e-22j)\n","eps 4.412889637270151e-11\n","base1 std tensor([8.9371, 9.0152], device='cuda:0')\n","min,max (tensor(-6.0109e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 882\n","nlml -435809.2617058043\n","err (6.535895908354982e-06-3.9445266426934646e-22j)\n","eps 4.414246202210955e-11\n","base1 std tensor([8.9372, 9.0152], device='cuda:0')\n","min,max (tensor(-5.8756e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 883\n","nlml -435797.72141233954\n","err (6.537419856505059e-06-3.932721174395112e-22j)\n","eps 4.415503509831547e-11\n","base1 std tensor([8.9372, 9.0152], device='cuda:0')\n","min,max (tensor(-6.1570e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 884\n","nlml -435855.71170626476\n","err (6.533378892920025e-06-3.9313710839194883e-22j)\n","eps 4.416492813723321e-11\n","base1 std tensor([8.9372, 9.0153], device='cuda:0')\n","min,max (tensor(-5.7193e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 885\n","nlml -435855.7069481188\n","err (6.533156147172466e-06-3.937216499033962e-22j)\n","eps 4.417242796612278e-11\n","base1 std tensor([8.9372, 9.0153], device='cuda:0')\n","min,max (tensor(-5.5086e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 886\n","nlml -435860.21271020017\n","err (6.5334975961617235e-06-3.934748960165635e-22j)\n","eps 4.41775167942958e-11\n","base1 std tensor([8.9372, 9.0153], device='cuda:0')\n","min,max (tensor(-5.9655e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 887\n","nlml -435863.66357867554\n","err (6.5328611019534245e-06-3.929875587212663e-22j)\n","eps 4.4180385837460915e-11\n","base1 std tensor([8.9372, 9.0153], device='cuda:0')\n","min,max (tensor(-5.3819e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 888\n","nlml -435860.7918715705\n","err (6.533061896819554e-06-3.932539951216306e-22j)\n","eps 4.418116708538908e-11\n","base1 std tensor([8.9372, 9.0153], device='cuda:0')\n","min,max (tensor(-5.6947e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 889\n","nlml -435865.3159109934\n","err (6.533239874934927e-06-3.937281795475112e-22j)\n","eps 4.418012003676143e-11\n","base1 std tensor([8.9372, 9.0153], device='cuda:0')\n","min,max (tensor(-6.0889e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 890\n","nlml -435869.2458560584\n","err (6.533285259495104e-06-3.9419486520116984e-22j)\n","eps 4.417735298691054e-11\n","base1 std tensor([8.9372, 9.0154], device='cuda:0')\n","min,max (tensor(-5.3181e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 891\n","nlml -435820.2752846572\n","err (6.535058470610755e-06-3.927467423738824e-22j)\n","eps 4.4173979591165534e-11\n","base1 std tensor([8.9373, 9.0154], device='cuda:0')\n","min,max (tensor(-6.3423e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 892\n","nlml -435836.73414932075\n","err (6.534545438604398e-06-3.9382256639270995e-22j)\n","eps 4.416989459801054e-11\n","base1 std tensor([8.9373, 9.0154], device='cuda:0')\n","min,max (tensor(-5.5107e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 893\n","nlml -435856.2229316383\n","err (6.533652204978839e-06-3.9345747511939335e-22j)\n","eps 4.4164691343126725e-11\n","base1 std tensor([8.9373, 9.0154], device='cuda:0')\n","min,max (tensor(-5.7982e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 894\n","nlml -435893.05440089095\n","err (6.531302432103234e-06-3.9325990155084615e-22j)\n","eps 4.4157776204760045e-11\n","base1 std tensor([8.9373, 9.0154], device='cuda:0')\n","min,max (tensor(-6.1190e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 895\n","nlml -435890.4181609523\n","err (6.531570231214815e-06-3.9326078924604305e-22j)\n","eps 4.4149427796620634e-11\n","base1 std tensor([8.9373, 9.0154], device='cuda:0')\n","min,max (tensor(-5.7287e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 896\n","nlml -435890.0902557723\n","err (6.5318844790873395e-06-3.938848536455718e-22j)\n","eps 4.4140067735717535e-11\n","base1 std tensor([8.9373, 9.0154], device='cuda:0')\n","min,max (tensor(-5.6104e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 897\n","nlml -435900.86665541877\n","err (6.531352324004614e-06-3.938882902886163e-22j)\n","eps 4.4129705346126216e-11\n","base1 std tensor([8.9373, 9.0154], device='cuda:0')\n","min,max (tensor(-5.8118e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 898\n","nlml -435902.2023523308\n","err (6.531476179448909e-06-3.933910259054486e-22j)\n","eps 4.41185999358053e-11\n","base1 std tensor([8.9373, 9.0154], device='cuda:0')\n","min,max (tensor(-5.5157e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 899\n","nlml -435907.1528478071\n","err (6.53100924769763e-06-3.9332644672641676e-22j)\n","eps 4.410695200628114e-11\n","base1 std tensor([8.9373, 9.0154], device='cuda:0')\n","min,max (tensor(-5.8314e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 900\n","nlml -435914.7532502401\n","err (6.53092911551329e-06-3.937092281092047e-22j)\n","eps 4.4094873326312575e-11\n","base1 std tensor([8.9373, 9.0154], device='cuda:0')\n","min,max (tensor(-6.0696e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 901\n","nlml -435914.3342433195\n","err (6.53108462335428e-06-3.934722361620961e-22j)\n","eps 4.408263849650417e-11\n","base1 std tensor([8.9373, 9.0154], device='cuda:0')\n","min,max (tensor(-5.5685e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 902\n","nlml -435921.9470585589\n","err (6.53080110302723e-06-3.9342520988268866e-22j)\n","eps 4.4070307768532485e-11\n","base1 std tensor([8.9374, 9.0154], device='cuda:0')\n","min,max (tensor(-5.5738e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 903\n","nlml -435924.8835048626\n","err (6.530965862828041e-06-3.9349109985523756e-22j)\n","eps 4.405809363113749e-11\n","base1 std tensor([8.9374, 9.0155], device='cuda:0')\n","min,max (tensor(-5.8880e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 904\n","nlml -435916.6500873447\n","err (6.5316479370479505e-06-3.9377089015924045e-22j)\n","eps 4.404640198459469e-11\n","base1 std tensor([8.9374, 9.0155], device='cuda:0')\n","min,max (tensor(-6.1556e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 905\n","nlml -435872.7647220746\n","err (6.534472513413277e-06-3.9308052788469486e-22j)\n","eps 4.403640335416309e-11\n","base1 std tensor([8.9374, 9.0154], device='cuda:0')\n","min,max (tensor(-5.4810e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 906\n","nlml -435833.4190293349\n","err (6.537906680871375e-06-3.9389333906015004e-22j)\n","eps 4.402927791505368e-11\n","base1 std tensor([8.9374, 9.0154], device='cuda:0')\n","min,max (tensor(-6.1771e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 907\n","nlml -435810.40613732697\n","err (6.538666291374887e-06-3.9358499621000653e-22j)\n","eps 4.4025249043369215e-11\n","base1 std tensor([8.9374, 9.0155], device='cuda:0')\n","min,max (tensor(-6.0570e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 908\n","nlml -435427.205963267\n","err (6.556887633688017e-06-3.941286551769252e-22j)\n","eps 4.403101767748716e-11\n","base1 std tensor([8.9374, 9.0155], device='cuda:0')\n","min,max (tensor(-6.1600e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 909\n","nlml -435621.5075601516\n","err (6.547692957846049e-06-3.956713750464021e-22j)\n","eps 4.404211612022362e-11\n","base1 std tensor([8.9374, 9.0155], device='cuda:0')\n","min,max (tensor(-6.3225e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 910\n","nlml -435776.48179580376\n","err (6.538623645024481e-06-3.94600215050052e-22j)\n","eps 4.4054487314302284e-11\n","base1 std tensor([8.9374, 9.0155], device='cuda:0')\n","min,max (tensor(-6.6228e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 911\n","nlml -435736.6816379727\n","err (6.540735750138791e-06-3.9322573733124147e-22j)\n","eps 4.4068605405500246e-11\n","base1 std tensor([8.9374, 9.0155], device='cuda:0')\n","min,max (tensor(-6.2055e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 912\n","nlml -435734.52656347584\n","err (6.540068022205344e-06-3.9386589252956735e-22j)\n","eps 4.408388527262362e-11\n","base1 std tensor([8.9374, 9.0155], device='cuda:0')\n","min,max (tensor(-6.0900e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 913\n","nlml -435694.05403807916\n","err (6.542194719486075e-06-3.948937965656746e-22j)\n","eps 4.4100946289483764e-11\n","base1 std tensor([8.9373, 9.0155], device='cuda:0')\n","min,max (tensor(-6.6438e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 914\n","nlml -435719.12725286424\n","err (6.539882537805981e-06-3.943320464687524e-22j)\n","eps 4.41187008137249e-11\n","base1 std tensor([8.9373, 9.0155], device='cuda:0')\n","min,max (tensor(-6.3937e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 915\n","nlml -435733.20843121107\n","err (6.540043519404475e-06-3.9327438210149466e-22j)\n","eps 4.41368264223458e-11\n","base1 std tensor([8.9373, 9.0155], device='cuda:0')\n","min,max (tensor(-6.7100e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 916\n","nlml -435780.6699335468\n","err (6.536923393379205e-06-3.936592260154141e-22j)\n","eps 4.415371557887415e-11\n","base1 std tensor([8.9373, 9.0155], device='cuda:0')\n","min,max (tensor(-6.2108e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 917\n","nlml -435773.4512074062\n","err (6.538376286976902e-06-3.9461324559274446e-22j)\n","eps 4.4169490860947325e-11\n","base1 std tensor([8.9373, 9.0155], device='cuda:0')\n","min,max (tensor(-6.1492e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 918\n","nlml -435796.3131176429\n","err (6.536935138954291e-06-3.939999135925554e-22j)\n","eps 4.4183285780660394e-11\n","base1 std tensor([8.9372, 9.0155], device='cuda:0')\n","min,max (tensor(-6.0131e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 919\n","nlml -435811.8674266378\n","err (6.535779062024994e-06-3.9294252546784463e-22j)\n","eps 4.4194805354075934e-11\n","base1 std tensor([8.9372, 9.0156], device='cuda:0')\n","min,max (tensor(-5.9697e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 920\n","nlml -435821.46944712766\n","err (6.535791280736856e-06-3.936187991668353e-22j)\n","eps 4.420411578538202e-11\n","base1 std tensor([8.9372, 9.0156], device='cuda:0')\n","min,max (tensor(-5.8279e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 921\n","nlml -435834.4964008542\n","err (6.53455697524941e-06-3.94296643977533e-22j)\n","eps 4.421091092755814e-11\n","base1 std tensor([8.9372, 9.0156], device='cuda:0')\n","min,max (tensor(-6.3580e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 922\n","nlml -435850.60543432244\n","err (6.534314922573972e-06-3.9292705049048796e-22j)\n","eps 4.4215150227735517e-11\n","base1 std tensor([8.9372, 9.0156], device='cuda:0')\n","min,max (tensor(-6.0147e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 923\n","nlml -435854.5071440861\n","err (6.5335662702036355e-06-3.92688293604698e-22j)\n","eps 4.421688395097482e-11\n","base1 std tensor([8.9372, 9.0156], device='cuda:0')\n","min,max (tensor(-6.1446e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 924\n","nlml -435873.78900059767\n","err (6.532881943287105e-06-3.934373307960419e-22j)\n","eps 4.421600685858182e-11\n","base1 std tensor([8.9372, 9.0156], device='cuda:0')\n","min,max (tensor(-6.0706e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 925\n","nlml -435880.06221435\n","err (6.532852706443126e-06-3.936371667029749e-22j)\n","eps 4.4212826185682956e-11\n","base1 std tensor([8.9372, 9.0156], device='cuda:0')\n","min,max (tensor(-5.5092e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 926\n","nlml -435901.8220638526\n","err (6.531777795192891e-06-3.933973956002542e-22j)\n","eps 4.420711745472076e-11\n","base1 std tensor([8.9372, 9.0156], device='cuda:0')\n","min,max (tensor(-5.6462e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 927\n","nlml -435901.5563229765\n","err (6.532090270404459e-06-3.931357991620348e-22j)\n","eps 4.419939241390785e-11\n","base1 std tensor([8.9372, 9.0156], device='cuda:0')\n","min,max (tensor(-5.9810e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 928\n","nlml -435908.83373188716\n","err (6.532049174745345e-06-3.927059953093065e-22j)\n","eps 4.418991936423123e-11\n","base1 std tensor([8.9372, 9.0156], device='cuda:0')\n","min,max (tensor(-5.5007e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 929\n","nlml -435918.47479846637\n","err (6.5319740306407215e-06-3.932394558476233e-22j)\n","eps 4.417885431160056e-11\n","base1 std tensor([8.9372, 9.0157], device='cuda:0')\n","min,max (tensor(-5.3115e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 930\n","nlml -435918.86546526983\n","err (6.531626726296626e-06-3.9340162191168863e-22j)\n","eps 4.416648810844369e-11\n","base1 std tensor([8.9372, 9.0157], device='cuda:0')\n","min,max (tensor(-5.6252e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 931\n","nlml -435934.87346124515\n","err (6.531282701398526e-06-3.93352456371433e-22j)\n","eps 4.415294144161385e-11\n","base1 std tensor([8.9372, 9.0157], device='cuda:0')\n","min,max (tensor(-6.2782e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 932\n","nlml -435944.4252126154\n","err (6.530826258559178e-06-3.9293931636498636e-22j)\n","eps 4.4138353627250956e-11\n","base1 std tensor([8.9372, 9.0157], device='cuda:0')\n","min,max (tensor(-5.9734e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 933\n","nlml -435952.03469540324\n","err (6.530454434610448e-06-3.9295239313203883e-22j)\n","eps 4.4122954274011046e-11\n","base1 std tensor([8.9372, 9.0157], device='cuda:0')\n","min,max (tensor(-5.5776e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 934\n","nlml -435951.8610605073\n","err (6.531041064387765e-06-3.934997414150451e-22j)\n","eps 4.410712685678774e-11\n","base1 std tensor([8.9372, 9.0157], device='cuda:0')\n","min,max (tensor(-5.8499e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 935\n","nlml -435955.5361156666\n","err (6.53060326965982e-06-3.9334321834991834e-22j)\n","eps 4.409100778346049e-11\n","base1 std tensor([8.9372, 9.0157], device='cuda:0')\n","min,max (tensor(-5.7518e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 936\n","nlml -435967.24211564375\n","err (6.530031493793226e-06-3.9293435634885606e-22j)\n","eps 4.4074712350653024e-11\n","base1 std tensor([8.9372, 9.0157], device='cuda:0')\n","min,max (tensor(-6.1983e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 937\n","nlml -435971.08980197157\n","err (6.5300069601698775e-06-3.931402897352136e-22j)\n","eps 4.405845858214257e-11\n","base1 std tensor([8.9372, 9.0157], device='cuda:0')\n","min,max (tensor(-6.1859e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 938\n","nlml -435977.0564431483\n","err (6.530085054801995e-06-3.933599796956612e-22j)\n","eps 4.404249088176885e-11\n","base1 std tensor([8.9372, 9.0158], device='cuda:0')\n","min,max (tensor(-5.3799e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 939\n","nlml -435979.4667830589\n","err (6.529987301500621e-06-3.9325561869315094e-22j)\n","eps 4.402702878948129e-11\n","base1 std tensor([8.9372, 9.0158], device='cuda:0')\n","min,max (tensor(-6.0804e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 940\n","nlml -435981.42210117885\n","err (6.530304922200511e-06-3.932918162293931e-22j)\n","eps 4.401231723246636e-11\n","base1 std tensor([8.9372, 9.0158], device='cuda:0')\n","min,max (tensor(-6.0451e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 941\n","nlml -435979.8914527629\n","err (6.530538938177886e-06-3.935680325889728e-22j)\n","eps 4.399852906674379e-11\n","base1 std tensor([8.9372, 9.0158], device='cuda:0')\n","min,max (tensor(-5.5302e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 942\n","nlml -435974.6028029161\n","err (6.531289290891408e-06-3.9354422419279777e-22j)\n","eps 4.3986040680945346e-11\n","base1 std tensor([8.9372, 9.0158], device='cuda:0')\n","min,max (tensor(-5.6030e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 943\n","nlml -435935.7271475584\n","err (6.532660623204439e-06-3.935648644122112e-22j)\n","eps 4.3975480323041495e-11\n","base1 std tensor([8.9372, 9.0158], device='cuda:0')\n","min,max (tensor(-5.8069e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 944\n","nlml -435915.9988351496\n","err (6.53353081523165e-06-3.9341501778141534e-22j)\n","eps 4.396722802744926e-11\n","base1 std tensor([8.9372, 9.0158], device='cuda:0')\n","min,max (tensor(-5.9324e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 945\n","nlml -435906.3202902891\n","err (6.533269256059406e-06-3.935277452888608e-22j)\n","eps 4.396098240219774e-11\n","base1 std tensor([8.9372, 9.0158], device='cuda:0')\n","min,max (tensor(-6.0546e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 946\n","nlml -435895.8281214963\n","err (6.534299844218381e-06-3.9361552680232026e-22j)\n","eps 4.3957158022341577e-11\n","base1 std tensor([8.9373, 9.0158], device='cuda:0')\n","min,max (tensor(-6.0011e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 947\n","nlml -435835.03965850367\n","err (6.536472221117979e-06-3.9463905545534547e-22j)\n","eps 4.3956450501844844e-11\n","base1 std tensor([8.9373, 9.0158], device='cuda:0')\n","min,max (tensor(-5.9512e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 948\n","nlml -435879.67887550115\n","err (6.535710146845702e-06-3.9301451494484063e-22j)\n","eps 4.3958316352046123e-11\n","base1 std tensor([8.9373, 9.0158], device='cuda:0')\n","min,max (tensor(-6.4665e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 949\n","nlml -435869.4380127922\n","err (6.537409736756395e-06-3.9419544298197183e-22j)\n","eps 4.3963027493138675e-11\n","base1 std tensor([8.9373, 9.0158], device='cuda:0')\n","min,max (tensor(-7.3071e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 950\n","nlml -435866.4968582306\n","err (6.537974246489661e-06-3.943156512840072e-22j)\n","eps 4.397059539211782e-11\n","base1 std tensor([8.9373, 9.0158], device='cuda:0')\n","min,max (tensor(-6.6972e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 951\n","nlml -435889.85903251555\n","err (6.536055921404287e-06-3.938991437698724e-22j)\n","eps 4.397966346594942e-11\n","base1 std tensor([8.9373, 9.0158], device='cuda:0')\n","min,max (tensor(-7.0769e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 952\n","nlml -435916.336272109\n","err (6.535393974197851e-06-3.9350438848518842e-22j)\n","eps 4.398958521484019e-11\n","base1 std tensor([8.9373, 9.0158], device='cuda:0')\n","min,max (tensor(-5.9134e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 953\n","nlml -435940.6940381655\n","err (6.533370135278353e-06-3.9370733008626287e-22j)\n","eps 4.3999416713582996e-11\n","base1 std tensor([8.9374, 9.0158], device='cuda:0')\n","min,max (tensor(-6.2017e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 954\n","nlml -435945.48704275745\n","err (6.533129647240893e-06-3.941514112558951e-22j)\n","eps 4.400898469587923e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-6.4834e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 955\n","nlml -435955.3558145504\n","err (6.532243590684619e-06-3.9352967394804e-22j)\n","eps 4.401793276166262e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-5.5633e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 956\n","nlml -435943.75742585596\n","err (6.533370513486195e-06-3.93469352531559e-22j)\n","eps 4.402666409610908e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-5.3496e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 957\n","nlml -435956.7747475493\n","err (6.532694326980178e-06-3.9341245564507874e-22j)\n","eps 4.403466782887443e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-6.3327e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 958\n","nlml -435971.6352766274\n","err (6.531747920271252e-06-3.9385238033112165e-22j)\n","eps 4.404154754733218e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-6.3987e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 959\n","nlml -435950.26777905115\n","err (6.5327812768236e-06-3.9415903250835206e-22j)\n","eps 4.4047775825859405e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-6.0325e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 960\n","nlml -435901.8105661769\n","err (6.535302352064223e-06-3.929137639515746e-22j)\n","eps 4.405425011870561e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-7.7816e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 961\n","nlml -435902.26381005405\n","err (6.536141404728449e-06-3.9423284608525587e-22j)\n","eps 4.4061132011543675e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-6.3396e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 962\n","nlml -435939.1014820687\n","err (6.534509772981229e-06-3.9390484755576654e-22j)\n","eps 4.4067692880969946e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6292e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 963\n","nlml -435950.6902137454\n","err (6.533527311999815e-06-3.936997151172528e-22j)\n","eps 4.407357377624865e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-5.4653e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 964\n","nlml -435948.2434008464\n","err (6.534129012368181e-06-3.934755007042704e-22j)\n","eps 4.4078848136407096e-11\n","base1 std tensor([8.9373, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7473e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 965\n","nlml -435932.09295476275\n","err (6.533772736809811e-06-3.9360672394089456e-22j)\n","eps 4.408346297480978e-11\n","base1 std tensor([8.9373, 9.0159], device='cuda:0')\n","min,max (tensor(-6.3179e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 966\n","nlml -435937.8006535864\n","err (6.533820236295816e-06-3.9318913297329236e-22j)\n","eps 4.408744476406263e-11\n","base1 std tensor([8.9373, 9.0159], device='cuda:0')\n","min,max (tensor(-6.0284e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 967\n","nlml -435807.5973637835\n","err (6.542392373361098e-06-3.9402964087433633e-22j)\n","eps 4.409381856657603e-11\n","base1 std tensor([8.9373, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6698e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 968\n","nlml -434600.5530407586\n","err (6.57422630021996e-06-3.9662724063818307e-22j)\n","eps 4.41127167508867e-11\n","base1 std tensor([8.9373, 9.0159], device='cuda:0')\n","min,max (tensor(-6.0943e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 969\n","nlml -435414.80465126265\n","err (6.555650752663539e-06-3.9403147625023337e-22j)\n","eps 4.4138599781504553e-11\n","base1 std tensor([8.9372, 9.0159], device='cuda:0')\n","min,max (tensor(-6.1684e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 970\n","nlml -435446.7624158729\n","err (6.559273273088487e-06-3.958141255396865e-22j)\n","eps 4.4170015682223876e-11\n","base1 std tensor([8.9372, 9.0159], device='cuda:0')\n","min,max (tensor(-7.0843e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 971\n","nlml -435621.5223080658\n","err (6.548792170225755e-06-3.9552923337904605e-22j)\n","eps 4.420227186705022e-11\n","base1 std tensor([8.9372, 9.0159], device='cuda:0')\n","min,max (tensor(-6.8873e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 972\n","nlml -435503.1934431254\n","err (6.555494924014591e-06-3.945611375253151e-22j)\n","eps 4.423782817231732e-11\n","base1 std tensor([8.9372, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7406e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 973\n","nlml -435608.9932148209\n","err (6.547367045547727e-06-3.9420627035987748e-22j)\n","eps 4.427245109234735e-11\n","base1 std tensor([8.9372, 9.0159], device='cuda:0')\n","min,max (tensor(-7.7973e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 974\n","nlml -435634.31944861845\n","err (6.543623155564159e-06-3.9357425356583955e-22j)\n","eps 4.430514871171285e-11\n","base1 std tensor([8.9371, 9.0159], device='cuda:0')\n","min,max (tensor(-6.0411e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 975\n","nlml -435669.78323007654\n","err (6.543553808476585e-06-3.933657482793485e-22j)\n","eps 4.4334753303778165e-11\n","base1 std tensor([8.9371, 9.0159], device='cuda:0')\n","min,max (tensor(-5.8485e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 976\n","nlml -435697.5312078465\n","err (6.5439052543261025e-06-3.9394393420488595e-22j)\n","eps 4.436128800583605e-11\n","base1 std tensor([8.9371, 9.0159], device='cuda:0')\n","min,max (tensor(-6.8779e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 977\n","nlml -435748.22270837147\n","err (6.541226007405448e-06-3.935965866053623e-22j)\n","eps 4.4383435775828495e-11\n","base1 std tensor([8.9371, 9.0159], device='cuda:0')\n","min,max (tensor(-6.5621e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 978\n","nlml -435778.7498087769\n","err (6.539941963125713e-06-3.934050823806065e-22j)\n","eps 4.44009785402798e-11\n","base1 std tensor([8.9371, 9.0159], device='cuda:0')\n","min,max (tensor(-6.2854e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 979\n","nlml -435810.7063811768\n","err (6.538180388623967e-06-3.934070579891244e-22j)\n","eps 4.441338987255858e-11\n","base1 std tensor([8.9371, 9.0159], device='cuda:0')\n","min,max (tensor(-6.2099e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 980\n","nlml -435830.0042729325\n","err (6.536997770454558e-06-3.93117602669974e-22j)\n","eps 4.4420885732723205e-11\n","base1 std tensor([8.9371, 9.0159], device='cuda:0')\n","min,max (tensor(-5.5981e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 981\n","nlml -435846.32839057257\n","err (6.536941354848142e-06-3.926610495584037e-22j)\n","eps 4.4423322233339875e-11\n","base1 std tensor([8.9371, 9.0159], device='cuda:0')\n","min,max (tensor(-7.0748e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 982\n","nlml -435866.4027339306\n","err (6.535721787547271e-06-3.935252161864037e-22j)\n","eps 4.442087723772158e-11\n","base1 std tensor([8.9371, 9.0159], device='cuda:0')\n","min,max (tensor(-5.9845e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 983\n","nlml -435869.6890583543\n","err (6.53560278936261e-06-3.94267737459184e-22j)\n","eps 4.441411572882393e-11\n","base1 std tensor([8.9371, 9.0159], device='cuda:0')\n","min,max (tensor(-6.1617e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 984\n","nlml -435901.604732511\n","err (6.533633928747808e-06-3.9343641536740473e-22j)\n","eps 4.440277873541338e-11\n","base1 std tensor([8.9371, 9.0159], device='cuda:0')\n","min,max (tensor(-6.5986e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 985\n","nlml -435902.0072499934\n","err (6.533631849206928e-06-3.929693990124301e-22j)\n","eps 4.4387670776598635e-11\n","base1 std tensor([8.9371, 9.0159], device='cuda:0')\n","min,max (tensor(-6.0442e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 986\n","nlml -435924.35536404495\n","err (6.5326759081157475e-06-3.933221216321301e-22j)\n","eps 4.436886965721048e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6389e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 987\n","nlml -435926.28187305\n","err (6.533178618950482e-06-3.9374342676338454e-22j)\n","eps 4.43471535801825e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.8640e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 988\n","nlml -435929.05666324403\n","err (6.532765539086631e-06-3.9345734737112384e-22j)\n","eps 4.432303340846078e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-6.4612e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 989\n","nlml -435943.88026717125\n","err (6.532441369670011e-06-3.931513655457921e-22j)\n","eps 4.429687025929767e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-6.1179e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 990\n","nlml -435946.03763563075\n","err (6.532506397200521e-06-3.9347206146915858e-22j)\n","eps 4.4269211134578075e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.5621e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 991\n","nlml -435954.0493602225\n","err (6.532044030681298e-06-3.9386161110494946e-22j)\n","eps 4.424055766363834e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.6870e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 992\n","nlml -435966.328201429\n","err (6.531426442782417e-06-3.9301037365945734e-22j)\n","eps 4.421118628554612e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-6.3673e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 993\n","nlml -435966.1476597053\n","err (6.531787923532209e-06-3.9282503722495164e-22j)\n","eps 4.418172309258502e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-6.0483e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 994\n","nlml -435973.85831321863\n","err (6.531368076869197e-06-3.936717176177007e-22j)\n","eps 4.41524436476574e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-6.1540e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 995\n","nlml -435972.6847905776\n","err (6.5313345168469515e-06-3.9397593564595415e-22j)\n","eps 4.4123860276920324e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.4638e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 996\n","nlml -435974.4824441667\n","err (6.531400639040916e-06-3.9331347050084574e-22j)\n","eps 4.40962629390161e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7477e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 997\n","nlml -435989.03424275375\n","err (6.530605719536373e-06-3.9331715494072755e-22j)\n","eps 4.406971783887566e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-6.0828e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 998\n","nlml -435994.0682713777\n","err (6.530550569118622e-06-3.937226639886123e-22j)\n","eps 4.404450917419453e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-6.0312e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 999\n","nlml -435999.5041456668\n","err (6.530517855179098e-06-3.9349819341997135e-22j)\n","eps 4.4020816836176544e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.5814e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 0\n","nlml -436005.077042532\n","err (6.530581117533867e-06-3.9349536741226328e-22j)\n","eps 4.397681802243783e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7286e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 1\n","nlml -435685.2058523547\n","err (6.554914703467969e-06-3.96053101928279e-22j)\n","eps 4.4007425648166306e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-8.2356e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 2\n","nlml -435981.67961983534\n","err (6.532154046507694e-06-3.934710465443381e-22j)\n","eps 4.403190204584622e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-6.5372e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 3\n","nlml -435926.5397762841\n","err (6.5368789575768835e-06-3.9309494421007773e-22j)\n","eps 4.4056025164077543e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-6.7809e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 4\n","nlml -435871.96427416406\n","err (6.541443680241912e-06-3.934500962067876e-22j)\n","eps 4.408240777696641e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-6.8712e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 5\n","nlml -435936.27493522415\n","err (6.5363517919883e-06-3.9358202089898344e-22j)\n","eps 4.410631522444379e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-6.0299e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 6\n","nlml -435996.28285943094\n","err (6.531696640812757e-06-3.9373505547075427e-22j)\n","eps 4.412361188247103e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7724e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 7\n","nlml -435996.93506054644\n","err (6.532126001393866e-06-3.940313581410368e-22j)\n","eps 4.413509818842361e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.6046e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 8\n","nlml -435975.19932312815\n","err (6.534405819038389e-06-3.94204484601978e-22j)\n","eps 4.4142906868443024e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.6895e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 9\n","nlml -435977.1845274219\n","err (6.534455453901027e-06-3.9403189173527454e-22j)\n","eps 4.414725006653041e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-6.2171e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 10\n","nlml -436000.27026931586\n","err (6.532428833304507e-06-3.93625830286105e-22j)\n","eps 4.414708389888509e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-6.6035e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 11\n","nlml -436020.2945015087\n","err (6.530744334414159e-06-3.932709324674831e-22j)\n","eps 4.414199100040818e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-6.6463e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 12\n","nlml -436024.2279527221\n","err (6.530633198153562e-06-3.931403720970999e-22j)\n","eps 4.413279489062098e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-6.3926e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 13\n","nlml -436020.51918099535\n","err (6.5313122780426705e-06-3.9320906819795e-22j)\n","eps 4.412067570373601e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.9533e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 14\n","nlml -436023.15346210304\n","err (6.531457800809982e-06-3.933442638380683e-22j)\n","eps 4.410631628416285e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7756e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 15\n","nlml -436033.48842715274\n","err (6.530810246007159e-06-3.934513952238742e-22j)\n","eps 4.4089928131516596e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.6889e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 16\n","nlml -436044.8009754129\n","err (6.530080866935825e-06-3.935115113306719e-22j)\n","eps 4.407169014920277e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.6156e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 17\n","nlml -436050.3865046277\n","err (6.529899854478912e-06-3.9353194329262714e-22j)\n","eps 4.405211624542386e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.5886e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 18\n","nlml -436051.65728366654\n","err (6.5302506791833906e-06-3.935083558032731e-22j)\n","eps 4.403193760259704e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.6313e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 19\n","nlml -436053.1175511176\n","err (6.530555323410235e-06-3.934959904755707e-22j)\n","eps 4.4011804960504814e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.6655e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 20\n","nlml -436059.8692796282\n","err (6.5303346289554276e-06-3.9340595362416874e-22j)\n","eps 4.399203250297437e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7620e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 21\n","nlml -436067.1591553148\n","err (6.529933684539649e-06-3.932818746801968e-22j)\n","eps 4.3972893419675674e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.8502e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 22\n","nlml -436070.585579236\n","err (6.529768224996595e-06-3.9318210968720705e-22j)\n","eps 4.395481118984241e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.8487e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 23\n","nlml -436073.8833520821\n","err (6.5296653655199715e-06-3.9312417457892055e-22j)\n","eps 4.393819492172102e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7495e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 24\n","nlml -436077.29417081823\n","err (6.529655382548591e-06-3.9310299937702925e-22j)\n","eps 4.392337358308915e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.6280e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 25\n","nlml -436080.8251747138\n","err (6.529606112055064e-06-3.9313832616415966e-22j)\n","eps 4.391055650759773e-11\n","base1 std tensor([8.9371, 9.0161], device='cuda:0')\n","min,max (tensor(-5.6329e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 26\n","nlml -436084.4389543567\n","err (6.5295371850478595e-06-3.93222298624704e-22j)\n","eps 4.3899897845515514e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.8585e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 27\n","nlml -436088.93002729915\n","err (6.529465330068294e-06-3.9336884209178463e-22j)\n","eps 4.389143628466704e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.9248e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 28\n","nlml -436093.09823659185\n","err (6.529405743255949e-06-3.9348490726627993e-22j)\n","eps 4.388515963412386e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7517e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 29\n","nlml -436097.61094506236\n","err (6.529386169186742e-06-3.934975631153507e-22j)\n","eps 4.3881003010753385e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6010e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 30\n","nlml -436101.009251661\n","err (6.529460023521608e-06-3.934505549131926e-22j)\n","eps 4.3878890726267964e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6323e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 31\n","nlml -436103.1503833401\n","err (6.529488701129874e-06-3.933486642191559e-22j)\n","eps 4.38787547942471e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7215e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 32\n","nlml -436107.02218659146\n","err (6.529481724585064e-06-3.9321116880376864e-22j)\n","eps 4.388035568741161e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7380e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 33\n","nlml -436111.1484990198\n","err (6.529392758546849e-06-3.9311119392335984e-22j)\n","eps 4.3883398343536223e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7084e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 34\n","nlml -436115.43858835555\n","err (6.529289058747711e-06-3.930821003095857e-22j)\n","eps 4.388755676656858e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6706e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 35\n","nlml -436118.54675019835\n","err (6.529232350376801e-06-3.9319449252977146e-22j)\n","eps 4.389257053107442e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5929e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 36\n","nlml -436121.25682238897\n","err (6.5292356712308084e-06-3.933251274820847e-22j)\n","eps 4.3898208904851e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5339e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 37\n","nlml -436124.70721094724\n","err (6.52925494701844e-06-3.9332723012302747e-22j)\n","eps 4.390418425820113e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5875e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 38\n","nlml -436129.00320805557\n","err (6.529191037939999e-06-3.932387553358417e-22j)\n","eps 4.391016464498342e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5146e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 39\n","nlml -436132.60917871\n","err (6.529184800485187e-06-3.932038929138136e-22j)\n","eps 4.3915881412580295e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5575e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 40\n","nlml -436136.3506815504\n","err (6.529161634398119e-06-3.9321109705858295e-22j)\n","eps 4.3921081789330255e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6799e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 41\n","nlml -436139.23418836505\n","err (6.529243611028797e-06-3.9328768960186567e-22j)\n","eps 4.392562205119564e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6798e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 42\n","nlml -436141.7751131615\n","err (6.5292582294992695e-06-3.932601802041198e-22j)\n","eps 4.392935143424049e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6826e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 43\n","nlml -436142.05040960474\n","err (6.529406859151285e-06-3.9322016997127536e-22j)\n","eps 4.393232479105724e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6568e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 44\n","nlml -436145.1518552184\n","err (6.529311672474533e-06-3.9326448861097167e-22j)\n","eps 4.3934366067472364e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7226e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 45\n","nlml -436148.68007495865\n","err (6.529268058279508e-06-3.932381492217464e-22j)\n","eps 4.3935443685017144e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5968e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 46\n","nlml -436150.9748531065\n","err (6.529290491510291e-06-3.932064434865644e-22j)\n","eps 4.393556478600723e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5291e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 47\n","nlml -436154.56828683603\n","err (6.529177798914682e-06-3.9319265219112126e-22j)\n","eps 4.3934715224028975e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6534e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 48\n","nlml -436157.2484563823\n","err (6.529166731285256e-06-3.9322119255839045e-22j)\n","eps 4.393296958547813e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7836e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 49\n","nlml -436160.44305979414\n","err (6.52916550068439e-06-3.9324629139304343e-22j)\n","eps 4.3930408690929535e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6893e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 50\n","nlml -436163.60595152\n","err (6.529150494087481e-06-3.932377785169267e-22j)\n","eps 4.392716983141841e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6335e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 51\n","nlml -436166.1629293585\n","err (6.529256320023401e-06-3.931660062642747e-22j)\n","eps 4.392341754254946e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6724e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 52\n","nlml -436170.28026459494\n","err (6.529189112084573e-06-3.9333308706144064e-22j)\n","eps 4.39192369449142e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5956e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 53\n","nlml -436172.7496930338\n","err (6.529258084220821e-06-3.932811311096948e-22j)\n","eps 4.3914895281810426e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.4964e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 54\n","nlml -436172.90430779854\n","err (6.529472962201137e-06-3.931610654798218e-22j)\n","eps 4.391069056242606e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6952e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 55\n","nlml -436178.1172742087\n","err (6.529302179680203e-06-3.9323371793347644e-22j)\n","eps 4.390657391249176e-11\n","base1 std tensor([8.9371, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5076e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 56\n","nlml -436178.89133283106\n","err (6.529332884140772e-06-3.931080204236239e-22j)\n","eps 4.390280001603582e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6101e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 57\n","nlml -436180.4669496795\n","err (6.529412046603416e-06-3.931819181278425e-22j)\n","eps 4.389951637160861e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.4328e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 58\n","nlml -436183.5792663273\n","err (6.5293455171987674e-06-3.9333925837770876e-22j)\n","eps 4.389676922497738e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6426e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 59\n","nlml -436187.96840157156\n","err (6.529248028869581e-06-3.9311755075834863e-22j)\n","eps 4.389444451410995e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5656e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 60\n","nlml -436190.932558769\n","err (6.529285269271469e-06-3.9316007480285345e-22j)\n","eps 4.3892573607273524e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7196e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 61\n","nlml -436191.30951275217\n","err (6.5294165283419365e-06-3.9340399020381932e-22j)\n","eps 4.389134148849764e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6762e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 62\n","nlml -436184.30817710096\n","err (6.529979486710365e-06-3.931185218649595e-22j)\n","eps 4.3891191748504575e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7228e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 63\n","nlml -436186.20017098635\n","err (6.5299648462794064e-06-3.9341021451011745e-22j)\n","eps 4.3892090627235905e-11\n","base1 std tensor([8.9372, 9.0159], device='cuda:0')\n","min,max (tensor(-5.8022e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 64\n","nlml -436193.1088446145\n","err (6.529827117099715e-06-3.9321071706740036e-22j)\n","eps 4.389376035025001e-11\n","base1 std tensor([8.9372, 9.0159], device='cuda:0')\n","min,max (tensor(-5.4530e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 65\n","nlml -436197.0947613427\n","err (6.529710847763786e-06-3.9330894312266286e-22j)\n","eps 4.389591430401895e-11\n","base1 std tensor([8.9372, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7065e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 66\n","nlml -436195.70634552365\n","err (6.5299338179325105e-06-3.933455615337774e-22j)\n","eps 4.3898598710710865e-11\n","base1 std tensor([8.9372, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6031e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 67\n","nlml -436194.9709388372\n","err (6.529947643785347e-06-3.93173750651373e-22j)\n","eps 4.3901767644177595e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5794e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 68\n","nlml -436202.8465420783\n","err (6.529801256031714e-06-3.932259571918221e-22j)\n","eps 4.390494952307177e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6056e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 69\n","nlml -436208.5918392667\n","err (6.5295334035688615e-06-3.9343541013689213e-22j)\n","eps 4.390770490283007e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7387e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 70\n","nlml -436210.15593324986\n","err (6.52965568739236e-06-3.9311563983481177e-22j)\n","eps 4.3910076267875616e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6473e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 71\n","nlml -436214.4373363216\n","err (6.529634493547901e-06-3.931463828470999e-22j)\n","eps 4.391180602758277e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.4704e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 72\n","nlml -436216.9396522092\n","err (6.5295683942734235e-06-3.935270774990503e-22j)\n","eps 4.3912859270468986e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5214e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 73\n","nlml -436220.2730248399\n","err (6.529531613347972e-06-3.9363144588331e-22j)\n","eps 4.391310988868415e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.8553e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 74\n","nlml -436220.7730192715\n","err (6.5295181455374805e-06-3.9314786129402405e-22j)\n","eps 4.391269987782904e-11\n","base1 std tensor([8.9372, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7980e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 75\n","nlml -436228.2777616351\n","err (6.529349700825504e-06-3.9313148732142514e-22j)\n","eps 4.3911349596098154e-11\n","base1 std tensor([8.9373, 9.0160], device='cuda:0')\n","min,max (tensor(-5.4898e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 76\n","nlml -436226.19011136336\n","err (6.529720205796019e-06-3.9331293347748282e-22j)\n","eps 4.390956711177416e-11\n","base1 std tensor([8.9373, 9.0159], device='cuda:0')\n","min,max (tensor(-5.8809e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 77\n","nlml -436231.50385451235\n","err (6.5295605382153555e-06-3.9343246732614237e-22j)\n","eps 4.390723461425968e-11\n","base1 std tensor([8.9373, 9.0159], device='cuda:0')\n","min,max (tensor(-5.5684e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 78\n","nlml -436232.16386695503\n","err (6.529652230626671e-06-3.9299197902191056e-22j)\n","eps 4.390456946955623e-11\n","base1 std tensor([8.9373, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7025e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 79\n","nlml -436213.3736435344\n","err (6.530709797216056e-06-3.936234771255015e-22j)\n","eps 4.3903022286051345e-11\n","base1 std tensor([8.9373, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7114e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 80\n","nlml -436177.0308890921\n","err (6.531915492099738e-06-3.9293254030150905e-22j)\n","eps 4.390451883162637e-11\n","base1 std tensor([8.9373, 9.0160], device='cuda:0')\n","min,max (tensor(-5.9374e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 81\n","nlml -436220.5866940131\n","err (6.530683649664063e-06-3.9339611026017307e-22j)\n","eps 4.390690161142695e-11\n","base1 std tensor([8.9373, 9.0160], device='cuda:0')\n","min,max (tensor(-5.3432e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 82\n","nlml -436226.33619909233\n","err (6.529908250882641e-06-3.939226199377524e-22j)\n","eps 4.390910416587739e-11\n","base1 std tensor([8.9373, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6001e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 83\n","nlml -436226.95893700863\n","err (6.530127032966935e-06-3.934138462481405e-22j)\n","eps 4.391126990395757e-11\n","base1 std tensor([8.9373, 9.0160], device='cuda:0')\n","min,max (tensor(-5.9909e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 84\n","nlml -436230.5890742715\n","err (6.529810632668663e-06-3.9273013106587977e-22j)\n","eps 4.3912974858312206e-11\n","base1 std tensor([8.9373, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6765e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 85\n","nlml -436235.1100856267\n","err (6.5298953523253005e-06-3.9323993986960236e-22j)\n","eps 4.391413898187305e-11\n","base1 std tensor([8.9373, 9.0159], device='cuda:0')\n","min,max (tensor(-5.3003e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 86\n","nlml -436237.0123119355\n","err (6.529800699019907e-06-3.9390540272182945e-22j)\n","eps 4.391460578497225e-11\n","base1 std tensor([8.9373, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6284e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 87\n","nlml -436239.1598953086\n","err (6.529926374709339e-06-3.9346698162681514e-22j)\n","eps 4.3914414605479415e-11\n","base1 std tensor([8.9373, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7672e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 88\n","nlml -436242.23521794874\n","err (6.529745221435748e-06-3.929159647476004e-22j)\n","eps 4.391353407067331e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-5.8086e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 89\n","nlml -436246.874243274\n","err (6.529732718655229e-06-3.9325775155978316e-22j)\n","eps 4.391187279024722e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-5.4775e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 90\n","nlml -436247.9921394005\n","err (6.5298724188662695e-06-3.9337335919330867e-22j)\n","eps 4.390964936069637e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-5.3865e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 91\n","nlml -436252.0609972489\n","err (6.529661433513423e-06-3.934682085683321e-22j)\n","eps 4.3906841721559754e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-5.9178e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 92\n","nlml -436251.3338679506\n","err (6.529791422802979e-06-3.9349192533507904e-22j)\n","eps 4.3903807899863834e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-5.5495e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 93\n","nlml -436245.9409599429\n","err (6.530331054466309e-06-3.9313893845417256e-22j)\n","eps 4.390151116945119e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6550e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 94\n","nlml -436237.7776332593\n","err (6.5311380151883085e-06-3.9380537795900166e-22j)\n","eps 4.390087201256321e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-5.5168e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 95\n","nlml -436239.0065369696\n","err (6.531129462097217e-06-3.9339469891966333e-22j)\n","eps 4.390169738747271e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-6.4596e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 96\n","nlml -436258.1387567242\n","err (6.529920849432188e-06-3.931780393521649e-22j)\n","eps 4.390228326756033e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-5.8002e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 97\n","nlml -436255.0206593842\n","err (6.530014575396285e-06-3.9337827512506857e-22j)\n","eps 4.390276847135296e-11\n","base1 std tensor([8.9374, 9.0159], device='cuda:0')\n","min,max (tensor(-5.8097e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 98\n","nlml -436250.391257567\n","err (6.53008388728112e-06-3.9313818278728937e-22j)\n","eps 4.3903078130493756e-11\n","base1 std tensor([8.9375, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6146e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 99\n","nlml -436256.6250688554\n","err (6.529851687616396e-06-3.9341083904631746e-22j)\n","eps 4.390318891630581e-11\n","base1 std tensor([8.9375, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7909e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 100\n","nlml -436258.5691623273\n","err (6.530026501005265e-06-3.9381428238151446e-22j)\n","eps 4.390307131923222e-11\n","base1 std tensor([8.9375, 9.0159], device='cuda:0')\n","min,max (tensor(-5.5269e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 101\n","nlml -436263.7320972823\n","err (6.529623312405829e-06-3.934343123994839e-22j)\n","eps 4.390228053233619e-11\n","base1 std tensor([8.9375, 9.0159], device='cuda:0')\n","min,max (tensor(-5.5981e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 102\n","nlml -436263.62342682696\n","err (6.529685937660088e-06-3.929216757048945e-22j)\n","eps 4.390109541529186e-11\n","base1 std tensor([8.9375, 9.0159], device='cuda:0')\n","min,max (tensor(-5.4976e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 103\n","nlml -436260.87905431306\n","err (6.529747870390663e-06-3.930463287705678e-22j)\n","eps 4.389966878118521e-11\n","base1 std tensor([8.9375, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6412e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 104\n","nlml -436256.849509695\n","err (6.529902500298996e-06-3.935624646597059e-22j)\n","eps 4.3898462638458466e-11\n","base1 std tensor([8.9375, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6352e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 105\n","nlml -436266.96526181255\n","err (6.529776411278969e-06-3.9358749531024204e-22j)\n","eps 4.389700308627584e-11\n","base1 std tensor([8.9375, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6350e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 106\n","nlml -436267.4650251992\n","err (6.529727829974725e-06-3.9319248016275467e-22j)\n","eps 4.3895276436060013e-11\n","base1 std tensor([8.9376, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6696e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 107\n","nlml -436268.469908327\n","err (6.52981388761759e-06-3.9316036888183515e-22j)\n","eps 4.389353311432317e-11\n","base1 std tensor([8.9376, 9.0159], device='cuda:0')\n","min,max (tensor(-5.5368e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 108\n","nlml -436271.99843339564\n","err (6.5297762481100905e-06-3.933731764260174e-22j)\n","eps 4.3891814611687646e-11\n","base1 std tensor([8.9376, 9.0159], device='cuda:0')\n","min,max (tensor(-5.4895e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 109\n","nlml -436270.9638368634\n","err (6.530028843051466e-06-3.934862786665884e-22j)\n","eps 4.38905457742362e-11\n","base1 std tensor([8.9376, 9.0159], device='cuda:0')\n","min,max (tensor(-5.4113e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 110\n","nlml -436264.62912181334\n","err (6.530482657016875e-06-3.935653111369749e-22j)\n","eps 4.3890438742278055e-11\n","base1 std tensor([8.9376, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6910e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 111\n","nlml -436262.7721393336\n","err (6.530601963594112e-06-3.931752864815529e-22j)\n","eps 4.389128858758261e-11\n","base1 std tensor([8.9376, 9.0159], device='cuda:0')\n","min,max (tensor(-5.5054e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 112\n","nlml -436276.3336692945\n","err (6.530184408288556e-06-3.935939185633335e-22j)\n","eps 4.3892384077622405e-11\n","base1 std tensor([8.9376, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6266e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 113\n","nlml -436256.6656492159\n","err (6.531273287826997e-06-3.933108807979117e-22j)\n","eps 4.3895500493079357e-11\n","base1 std tensor([8.9376, 9.0159], device='cuda:0')\n","min,max (tensor(-5.9848e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 114\n","nlml -436238.77384049626\n","err (6.5323941372547305e-06-3.9382420807899325e-22j)\n","eps 4.390198518127344e-11\n","base1 std tensor([8.9376, 9.0159], device='cuda:0')\n","min,max (tensor(-6.1868e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 115\n","nlml -436264.9193251209\n","err (6.530926127639282e-06-3.9335255079024204e-22j)\n","eps 4.390876523590122e-11\n","base1 std tensor([8.9376, 9.0159], device='cuda:0')\n","min,max (tensor(-6.1659e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 116\n","nlml -436271.0295235638\n","err (6.530321503205643e-06-3.932257746768938e-22j)\n","eps 4.391460200511767e-11\n","base1 std tensor([8.9377, 9.0159], device='cuda:0')\n","min,max (tensor(-5.3627e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 117\n","nlml -436278.4179122805\n","err (6.530228433609776e-06-3.9357258078838307e-22j)\n","eps 4.39189792661278e-11\n","base1 std tensor([8.9377, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7213e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 118\n","nlml -436281.8356729279\n","err (6.529874143396542e-06-3.935917179074071e-22j)\n","eps 4.392143299147547e-11\n","base1 std tensor([8.9377, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6383e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 119\n","nlml -436283.19847483066\n","err (6.529959760970999e-06-3.9340481531273027e-22j)\n","eps 4.392211827069253e-11\n","base1 std tensor([8.9377, 9.0159], device='cuda:0')\n","min,max (tensor(-6.0370e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 120\n","nlml -436282.62761647924\n","err (6.530003934213444e-06-3.9335789348468043e-22j)\n","eps 4.392132277249678e-11\n","base1 std tensor([8.9377, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7888e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 121\n","nlml -436285.99435965216\n","err (6.52986856185332e-06-3.9343678150798114e-22j)\n","eps 4.391885682685838e-11\n","base1 std tensor([8.9377, 9.0159], device='cuda:0')\n","min,max (tensor(-5.8957e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 122\n","nlml -436285.00831968803\n","err (6.5300205365107525e-06-3.937644206202503e-22j)\n","eps 4.3915337334921286e-11\n","base1 std tensor([8.9377, 9.0159], device='cuda:0')\n","min,max (tensor(-6.1268e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 123\n","nlml -436282.6007077898\n","err (6.53021925167877e-06-3.9354401761319175e-22j)\n","eps 4.3911254567840905e-11\n","base1 std tensor([8.9377, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7085e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 124\n","nlml -436290.3587908257\n","err (6.529803258613498e-06-3.9317570536798995e-22j)\n","eps 4.390628030227728e-11\n","base1 std tensor([8.9377, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7358e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 125\n","nlml -436294.4912183747\n","err (6.5297446472798565e-06-3.9319119642083236e-22j)\n","eps 4.390064278800659e-11\n","base1 std tensor([8.9378, 9.0159], device='cuda:0')\n","min,max (tensor(-6.0124e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 126\n","nlml -436298.63540476165\n","err (6.529705939851848e-06-3.9323540838359095e-22j)\n","eps 4.389454068023528e-11\n","base1 std tensor([8.9378, 9.0159], device='cuda:0')\n","min,max (tensor(-5.5844e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 127\n","nlml -436300.134050372\n","err (6.529885771770209e-06-3.932964150665072e-22j)\n","eps 4.388857732787069e-11\n","base1 std tensor([8.9378, 9.0159], device='cuda:0')\n","min,max (tensor(-5.2580e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 128\n","nlml -436304.3989709329\n","err (6.529680583997066e-06-3.9320641729673394e-22j)\n","eps 4.388264557388735e-11\n","base1 std tensor([8.9378, 9.0159], device='cuda:0')\n","min,max (tensor(-5.4927e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 129\n","nlml -436289.4847350586\n","err (6.5300200878395035e-06-3.932452733778251e-22j)\n","eps 4.3877750740602036e-11\n","base1 std tensor([8.9378, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7913e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 130\n","nlml -436291.41182857344\n","err (6.5305409413214335e-06-3.932895717155772e-22j)\n","eps 4.387466337201277e-11\n","base1 std tensor([8.9378, 9.0159], device='cuda:0')\n","min,max (tensor(-5.9092e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 131\n","nlml -436278.1050887331\n","err (6.531009143319703e-06-3.9340989582895584e-22j)\n","eps 4.387436460385911e-11\n","base1 std tensor([8.9378, 9.0159], device='cuda:0')\n","min,max (tensor(-5.6596e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 132\n","nlml -436242.503734869\n","err (6.53244330062197e-06-3.9384404626154367e-22j)\n","eps 4.3879794722326376e-11\n","base1 std tensor([8.9379, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7809e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 133\n","nlml -436252.5247211912\n","err (6.532474391807752e-06-3.932319191698392e-22j)\n","eps 4.388998166886437e-11\n","base1 std tensor([8.9379, 9.0159], device='cuda:0')\n","min,max (tensor(-5.7990e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 134\n","nlml -436275.06490243133\n","err (6.531077785162236e-06-3.934053117655573e-22j)\n","eps 4.3901290382338124e-11\n","base1 std tensor([8.9379, 9.0159], device='cuda:0')\n","min,max (tensor(-5.4028e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 135\n","nlml -436277.83798044146\n","err (6.530915950545857e-06-3.936777420293587e-22j)\n","eps 4.391259734264457e-11\n","base1 std tensor([8.9379, 9.0159], device='cuda:0')\n","min,max (tensor(-5.8577e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 136\n","nlml -436281.4751530885\n","err (6.530686357858365e-06-3.9346489077837417e-22j)\n","eps 4.392272752949917e-11\n","base1 std tensor([8.9379, 9.0159], device='cuda:0')\n","min,max (tensor(-5.8070e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 137\n","nlml -436285.42644706555\n","err (6.530559934937539e-06-3.93581611056508e-22j)\n","eps 4.39308846939156e-11\n","base1 std tensor([8.9380, 9.0160], device='cuda:0')\n","min,max (tensor(-5.4421e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 138\n","nlml -436284.7369675428\n","err (6.530567977634078e-06-3.936067067153374e-22j)\n","eps 4.393673818728972e-11\n","base1 std tensor([8.9380, 9.0160], device='cuda:0')\n","min,max (tensor(-5.4324e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 139\n","nlml -436291.2499154899\n","err (6.530144293289804e-06-3.930812037554871e-22j)\n","eps 4.393946706246277e-11\n","base1 std tensor([8.9380, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6536e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 140\n","nlml -436293.7398234653\n","err (6.530137049863697e-06-3.9300322211053226e-22j)\n","eps 4.393920163341781e-11\n","base1 std tensor([8.9380, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7243e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 141\n","nlml -436295.745227614\n","err (6.529958261922613e-06-3.9342708633945104e-22j)\n","eps 4.393606561987763e-11\n","base1 std tensor([8.9380, 9.0160], device='cuda:0')\n","min,max (tensor(-5.9948e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 142\n","nlml -436300.5176839303\n","err (6.530114341309683e-06-3.937040286587039e-22j)\n","eps 4.393037002842283e-11\n","base1 std tensor([8.9380, 9.0160], device='cuda:0')\n","min,max (tensor(-5.8941e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 143\n","nlml -436303.1094720832\n","err (6.5300192349461615e-06-3.933440570619674e-22j)\n","eps 4.392267836148937e-11\n","base1 std tensor([8.9380, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7530e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 144\n","nlml -436304.5653830457\n","err (6.5300662325184755e-06-3.933314354903025e-22j)\n","eps 4.391364155500538e-11\n","base1 std tensor([8.9381, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5530e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 145\n","nlml -436300.07751167857\n","err (6.530324352284241e-06-3.931151941991952e-22j)\n","eps 4.3904602055744314e-11\n","base1 std tensor([8.9381, 9.0160], device='cuda:0')\n","min,max (tensor(-5.8041e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 146\n","nlml -436284.5090441518\n","err (6.531080837489312e-06-3.936900804821273e-22j)\n","eps 4.3897305482509715e-11\n","base1 std tensor([8.9381, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6863e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 147\n","nlml -436282.5076314515\n","err (6.530921764647528e-06-3.933656793069711e-22j)\n","eps 4.3891626078076665e-11\n","base1 std tensor([8.9381, 9.0160], device='cuda:0')\n","min,max (tensor(-5.3798e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 148\n","nlml -436301.28336256096\n","err (6.530087381098415e-06-3.9347734755298837e-22j)\n","eps 4.3886404269387e-11\n","base1 std tensor([8.9381, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7055e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 149\n","nlml -436305.8873125163\n","err (6.530067110852288e-06-3.9342710555714546e-22j)\n","eps 4.388191805415417e-11\n","base1 std tensor([8.9381, 9.0160], device='cuda:0')\n","min,max (tensor(-5.9227e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 150\n","nlml -436308.3329126973\n","err (6.529867805276279e-06-3.934099072850565e-22j)\n","eps 4.3878154027224707e-11\n","base1 std tensor([8.9381, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7881e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 151\n","nlml -436307.37447517464\n","err (6.530026930627038e-06-3.933494994939558e-22j)\n","eps 4.387552679432435e-11\n","base1 std tensor([8.9382, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5693e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 152\n","nlml -436310.87317204854\n","err (6.529893840863179e-06-3.932811439450815e-22j)\n","eps 4.3873826796864745e-11\n","base1 std tensor([8.9382, 9.0160], device='cuda:0')\n","min,max (tensor(-5.4848e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 153\n","nlml -436315.9897837488\n","err (6.529654693161332e-06-3.934313788118944e-22j)\n","eps 4.387265672386513e-11\n","base1 std tensor([8.9382, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5990e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 154\n","nlml -436317.0613064942\n","err (6.529750757839615e-06-3.9360792702944493e-22j)\n","eps 4.387206048879258e-11\n","base1 std tensor([8.9382, 9.0160], device='cuda:0')\n","min,max (tensor(-5.8276e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 155\n","nlml -436319.14654005365\n","err (6.529698771811526e-06-3.9355305477217423e-22j)\n","eps 4.3871940060199686e-11\n","base1 std tensor([8.9382, 9.0160], device='cuda:0')\n","min,max (tensor(-5.9744e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 156\n","nlml -436324.0007582253\n","err (6.529605600445644e-06-3.9348184575725587e-22j)\n","eps 4.387199424620419e-11\n","base1 std tensor([8.9382, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7336e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 157\n","nlml -436324.7383065191\n","err (6.529720228865081e-06-3.936109315782026e-22j)\n","eps 4.387227794124682e-11\n","base1 std tensor([8.9382, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6570e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 158\n","nlml -436329.91157624306\n","err (6.529491612354088e-06-3.935101063379875e-22j)\n","eps 4.387245816830644e-11\n","base1 std tensor([8.9382, 9.0160], device='cuda:0')\n","min,max (tensor(-5.8086e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 159\n","nlml -436330.45392526005\n","err (6.529711994903865e-06-3.93126739237678e-22j)\n","eps 4.387263476889657e-11\n","base1 std tensor([8.9382, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5666e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 160\n","nlml -436308.4685747708\n","err (6.531333430392551e-06-3.9351450633898986e-22j)\n","eps 4.387518250291163e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5561e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 161\n","nlml -436259.7789106228\n","err (6.533448634740642e-06-3.935545512754922e-22j)\n","eps 4.38840425568452e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-6.1577e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 162\n","nlml -436260.4173824824\n","err (6.532542543386142e-06-3.9397724526025566e-22j)\n","eps 4.389686433949451e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.8852e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 163\n","nlml -436277.250897476\n","err (6.532102148081388e-06-3.9327555596171555e-22j)\n","eps 4.3911273386209295e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6345e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 164\n","nlml -436298.3305341389\n","err (6.5310973456367155e-06-3.934823764493026e-22j)\n","eps 4.3924491366041816e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.4933e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 165\n","nlml -436298.52960877906\n","err (6.531051689106394e-06-3.931255555289293e-22j)\n","eps 4.393567626016511e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7260e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 166\n","nlml -436303.13668740046\n","err (6.530600175870792e-06-3.9356316910656157e-22j)\n","eps 4.394363435621726e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-6.1051e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 167\n","nlml -436309.1159735301\n","err (6.5301790738279615e-06-3.93377824655603e-22j)\n","eps 4.394728688075322e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.8420e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 168\n","nlml -436306.8699120537\n","err (6.5303693912005535e-06-3.9333665041702647e-22j)\n","eps 4.3947151956991104e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.8101e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 169\n","nlml -436311.795210005\n","err (6.530082723582439e-06-3.9364270401008094e-22j)\n","eps 4.394309020566231e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6208e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 170\n","nlml -436314.231802438\n","err (6.530004737008886e-06-3.9327326578734486e-22j)\n","eps 4.3935493465181944e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6196e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 171\n","nlml -436315.5582129471\n","err (6.5300816247206495e-06-3.9290124479677747e-22j)\n","eps 4.392531093807759e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5364e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 172\n","nlml -436318.8591228541\n","err (6.5298053537913236e-06-3.9317420379874274e-22j)\n","eps 4.3913227103732464e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.5891e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 173\n","nlml -436313.8826246354\n","err (6.530118908834527e-06-3.937288623361477e-22j)\n","eps 4.390084261877502e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.7164e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 174\n","nlml -436287.0140411272\n","err (6.5313149430981865e-06-3.937029784076569e-22j)\n","eps 4.389121704711324e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6032e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 175\n","nlml -436311.72690224304\n","err (6.53015455422456e-06-3.933480752640156e-22j)\n","eps 4.388256292257088e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.8165e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 176\n","nlml -436314.9730431086\n","err (6.530164205648568e-06-3.932827594163421e-22j)\n","eps 4.3875139785902813e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.6760e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 177\n","nlml -436316.41661345074\n","err (6.5303253831147825e-06-3.936074230219553e-22j)\n","eps 4.386947396742186e-11\n","base1 std tensor([8.9383, 9.0160], device='cuda:0')\n","min,max (tensor(-5.3940e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 178\n","nlml -436320.6605082695\n","err (6.53015823026063e-06-3.936200240429164e-22j)\n","eps 4.3865348957673746e-11\n","base1 std tensor([8.9383, 9.0161], device='cuda:0')\n","min,max (tensor(-5.5734e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 179\n","nlml -436323.49665846815\n","err (6.53005473779012e-06-3.9347917417315945e-22j)\n","eps 4.386291313031097e-11\n","base1 std tensor([8.9383, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7409e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 180\n","nlml -436325.5606372275\n","err (6.529900322023096e-06-3.9314186964258036e-22j)\n","eps 4.386198698967891e-11\n","base1 std tensor([8.9384, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7708e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 181\n","nlml -436327.6943969551\n","err (6.529973734432694e-06-3.935181573305717e-22j)\n","eps 4.386232332738108e-11\n","base1 std tensor([8.9384, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7015e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 182\n","nlml -436329.89518699585\n","err (6.529855206919262e-06-3.935348583313617e-22j)\n","eps 4.38636169752642e-11\n","base1 std tensor([8.9384, 9.0161], device='cuda:0')\n","min,max (tensor(-5.9098e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 183\n","nlml -436333.40923822456\n","err (6.529733704188475e-06-3.9337824272371722e-22j)\n","eps 4.3865432294966544e-11\n","base1 std tensor([8.9384, 9.0161], device='cuda:0')\n","min,max (tensor(-5.9428e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 184\n","nlml -436332.52519735845\n","err (6.5298744756132415e-06-3.9332848302863026e-22j)\n","eps 4.3867681649886945e-11\n","base1 std tensor([8.9384, 9.0161], device='cuda:0')\n","min,max (tensor(-5.8529e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 185\n","nlml -436325.41839857824\n","err (6.530390122588871e-06-3.935935370590871e-22j)\n","eps 4.387102703968109e-11\n","base1 std tensor([8.9384, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7775e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 186\n","nlml -436308.1388957392\n","err (6.531447936459963e-06-3.9337324544345436e-22j)\n","eps 4.3877137024375025e-11\n","base1 std tensor([8.9384, 9.0161], device='cuda:0')\n","min,max (tensor(-5.8480e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 187\n","nlml -436282.9804926439\n","err (6.532664073895471e-06-3.9395469751199884e-22j)\n","eps 4.38872512949614e-11\n","base1 std tensor([8.9384, 9.0161], device='cuda:0')\n","min,max (tensor(-5.6325e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 188\n","nlml -436307.18517086044\n","err (6.531289523235926e-06-3.934216076200168e-22j)\n","eps 4.3898113876975006e-11\n","base1 std tensor([8.9384, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7029e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 189\n","nlml -436316.7300022475\n","err (6.530523609185626e-06-3.934945822550322e-22j)\n","eps 4.390792381840812e-11\n","base1 std tensor([8.9384, 9.0161], device='cuda:0')\n","min,max (tensor(-5.5525e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 190\n","nlml -436325.3400740831\n","err (6.53018014928159e-06-3.9291958620252953e-22j)\n","eps 4.39152144204109e-11\n","base1 std tensor([8.9385, 9.0161], device='cuda:0')\n","min,max (tensor(-5.9004e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 191\n","nlml -436322.2405417929\n","err (6.530222822382185e-06-3.9309076556425724e-22j)\n","eps 4.392015973621098e-11\n","base1 std tensor([8.9385, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7569e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 192\n","nlml -436330.12332806987\n","err (6.5298763237075585e-06-3.937299466168512e-22j)\n","eps 4.392168345009594e-11\n","base1 std tensor([8.9385, 9.0161], device='cuda:0')\n","min,max (tensor(-5.5997e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 193\n","nlml -436328.6921445343\n","err (6.530121174518664e-06-3.9355650466352718e-22j)\n","eps 4.392027036163877e-11\n","base1 std tensor([8.9385, 9.0161], device='cuda:0')\n","min,max (tensor(-6.1360e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 194\n","nlml -436330.61191455944\n","err (6.529890719726981e-06-3.93184619518753e-22j)\n","eps 4.391608308229597e-11\n","base1 std tensor([8.9385, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7144e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 195\n","nlml -436330.59928520385\n","err (6.52983506893603e-06-3.933398539379932e-22j)\n","eps 4.390956174611417e-11\n","base1 std tensor([8.9385, 9.0161], device='cuda:0')\n","min,max (tensor(-5.5297e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 196\n","nlml -436331.36482343404\n","err (6.529950924754232e-06-3.9363234292900386e-22j)\n","eps 4.390153696194114e-11\n","base1 std tensor([8.9385, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7277e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 197\n","nlml -436339.02646789385\n","err (6.529680977940896e-06-3.93340477955726e-22j)\n","eps 4.389213513000259e-11\n","base1 std tensor([8.9386, 9.0161], device='cuda:0')\n","min,max (tensor(-5.8640e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 198\n","nlml -436339.6513353371\n","err (6.52967544899807e-06-3.933632283616932e-22j)\n","eps 4.38822178707063e-11\n","base1 std tensor([8.9386, 9.0161], device='cuda:0')\n","min,max (tensor(-5.8866e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 199\n","nlml -436342.69794826955\n","err (6.5296507280500185e-06-3.934426634975151e-22j)\n","eps 4.387238649299137e-11\n","base1 std tensor([8.9386, 9.0161], device='cuda:0')\n","min,max (tensor(-5.7217e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 200\n","nlml -436343.2522513681\n","err (6.529624793686284e-06-3.9327039114218646e-22j)\n","eps 4.38634050806117e-11\n","base1 std tensor([8.9386, 9.0162], device='cuda:0')\n","min,max (tensor(-5.5398e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 201\n","nlml -436346.8180500389\n","err (6.529482890711213e-06-3.933593267476839e-22j)\n","eps 4.3855601023600876e-11\n","base1 std tensor([8.9386, 9.0162], device='cuda:0')\n","min,max (tensor(-5.5145e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 202\n","nlml -436347.492447469\n","err (6.529553122338898e-06-3.9340669560279214e-22j)\n","eps 4.3849507029966727e-11\n","base1 std tensor([8.9386, 9.0162], device='cuda:0')\n","min,max (tensor(-5.6054e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 203\n","nlml -436351.16992896365\n","err (6.529638095733471e-06-3.9317422158075405e-22j)\n","eps 4.384521842315931e-11\n","base1 std tensor([8.9386, 9.0162], device='cuda:0')\n","min,max (tensor(-5.6662e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 204\n","nlml -436355.82961730874\n","err (6.529414406601884e-06-3.9332581304699397e-22j)\n","eps 4.384257847046196e-11\n","base1 std tensor([8.9386, 9.0162], device='cuda:0')\n","min,max (tensor(-5.6923e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 205\n","nlml -436358.21046356077\n","err (6.529434245773224e-06-3.9330574684723073e-22j)\n","eps 4.38415857095045e-11\n","base1 std tensor([8.9386, 9.0162], device='cuda:0')\n","min,max (tensor(-5.6773e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 206\n","nlml -436359.9756254063\n","err (6.529538169429907e-06-3.931675336393819e-22j)\n","eps 4.384220369121238e-11\n","base1 std tensor([8.9387, 9.0162], device='cuda:0')\n","min,max (tensor(-5.6579e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 207\n","nlml -436355.6042964555\n","err (6.529820646484661e-06-3.935241011050314e-22j)\n","eps 4.384480535678594e-11\n","base1 std tensor([8.9387, 9.0162], device='cuda:0')\n","min,max (tensor(-5.5550e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 208\n","nlml -436338.1526865549\n","err (6.530769020069006e-06-3.9302380639677954e-22j)\n","eps 4.3850834494178816e-11\n","base1 std tensor([8.9387, 9.0162], device='cuda:0')\n","min,max (tensor(-5.7634e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 209\n","nlml -436330.13848892605\n","err (6.530986418924154e-06-3.9419006509678562e-22j)\n","eps 4.386003223756065e-11\n","base1 std tensor([8.9387, 9.0162], device='cuda:0')\n","min,max (tensor(-5.6409e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 210\n","nlml -436347.0539987724\n","err (6.530317643950323e-06-3.932927570864348e-22j)\n","eps 4.386995012494387e-11\n","base1 std tensor([8.9387, 9.0162], device='cuda:0')\n","min,max (tensor(-5.9019e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 211\n","nlml -436338.9603214349\n","err (6.530557972172128e-06-3.9302557307597345e-22j)\n","eps 4.3880854122210413e-11\n","base1 std tensor([8.9387, 9.0162], device='cuda:0')\n","min,max (tensor(-5.8657e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 212\n","nlml -436340.10340373\n","err (6.530750539276247e-06-3.9337565376715486e-22j)\n","eps 4.389161809970792e-11\n","base1 std tensor([8.9387, 9.0163], device='cuda:0')\n","min,max (tensor(-5.9510e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 213\n","nlml -436349.75085521786\n","err (6.529913485689031e-06-3.9371167876134942e-22j)\n","eps 4.390010150580229e-11\n","base1 std tensor([8.9387, 9.0163], device='cuda:0')\n","min,max (tensor(-5.9047e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 214\n","nlml -436351.650069696\n","err (6.5298852242065605e-06-3.935221417099315e-22j)\n","eps 4.390581859794866e-11\n","base1 std tensor([8.9387, 9.0163], device='cuda:0')\n","min,max (tensor(-5.8747e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 215\n","nlml -436354.07431669324\n","err (6.529825226057197e-06-3.933155073565612e-22j)\n","eps 4.390833805244222e-11\n","base1 std tensor([8.9387, 9.0163], device='cuda:0')\n","min,max (tensor(-5.6180e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 216\n","nlml -436352.57369569544\n","err (6.529989345758285e-06-3.935506582302134e-22j)\n","eps 4.3908163476095046e-11\n","base1 std tensor([8.9387, 9.0163], device='cuda:0')\n","min,max (tensor(-5.4613e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 217\n","nlml -436356.8362950716\n","err (6.529890957448119e-06-3.933149559075544e-22j)\n","eps 4.39051176625161e-11\n","base1 std tensor([8.9387, 9.0163], device='cuda:0')\n","min,max (tensor(-5.9906e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 218\n","nlml -436360.4276411301\n","err (6.52958772943907e-06-3.9287778719607334e-22j)\n","eps 4.389938722657563e-11\n","base1 std tensor([8.9387, 9.0163], device='cuda:0')\n","min,max (tensor(-5.8157e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 219\n","nlml -436364.0933319499\n","err (6.529578337758994e-06-3.933291364564613e-22j)\n","eps 4.389146035707642e-11\n","base1 std tensor([8.9387, 9.0163], device='cuda:0')\n","min,max (tensor(-5.3803e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 220\n","nlml -436365.1340838778\n","err (6.529707514738325e-06-3.9367565868372583e-22j)\n","eps 4.388226543451162e-11\n","base1 std tensor([8.9388, 9.0163], device='cuda:0')\n","min,max (tensor(-5.6602e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 221\n","nlml -436367.7765127149\n","err (6.52960781565047e-06-3.932407998753446e-22j)\n","eps 4.387244907771197e-11\n","base1 std tensor([8.9388, 9.0163], device='cuda:0')\n","min,max (tensor(-5.6443e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 222\n","nlml -436370.67515858554\n","err (6.529590657213572e-06-3.9331914493927103e-22j)\n","eps 4.3862567870844504e-11\n","base1 std tensor([8.9388, 9.0163], device='cuda:0')\n","min,max (tensor(-5.5657e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 223\n","nlml -436366.27671393054\n","err (6.5299548562498365e-06-3.931375279236144e-22j)\n","eps 4.385408512434498e-11\n","base1 std tensor([8.9388, 9.0163], device='cuda:0')\n","min,max (tensor(-5.5850e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 224\n","nlml -436195.32806205394\n","err (6.534989603174919e-06-3.9388962265305197e-22j)\n","eps 4.3859728443216435e-11\n","base1 std tensor([8.9388, 9.0163], device='cuda:0')\n","min,max (tensor(-5.6747e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 225\n","nlml -436185.4683941559\n","err (6.537894723379074e-06-3.9388583741859805e-22j)\n","eps 4.388042231523282e-11\n","base1 std tensor([8.9388, 9.0163], device='cuda:0')\n","min,max (tensor(-7.3476e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 226\n","nlml -436200.8000770466\n","err (6.5354586034074315e-06-3.933176677145882e-22j)\n","eps 4.3909629781556114e-11\n","base1 std tensor([8.9388, 9.0163], device='cuda:0')\n","min,max (tensor(-6.0911e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 227\n","nlml -436201.343667608\n","err (6.534871872981018e-06-3.9360840526463094e-22j)\n","eps 4.3943738834082845e-11\n","base1 std tensor([8.9388, 9.0163], device='cuda:0')\n","min,max (tensor(-6.3359e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 228\n","nlml -436275.35810829944\n","err (6.531649139798591e-06-3.94044704563431e-22j)\n","eps 4.397358620003197e-11\n","base1 std tensor([8.9388, 9.0163], device='cuda:0')\n","min,max (tensor(-6.0180e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 229\n","nlml -436277.97490027954\n","err (6.532043200037097e-06-3.9384342525842363e-22j)\n","eps 4.3998434555876794e-11\n","base1 std tensor([8.9388, 9.0163], device='cuda:0')\n","min,max (tensor(-6.2276e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 230\n","nlml -436290.2055841753\n","err (6.531744564976455e-06-3.934960183712987e-22j)\n","eps 4.4015874822479645e-11\n","base1 std tensor([8.9388, 9.0164], device='cuda:0')\n","min,max (tensor(-5.8826e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 231\n","nlml -436307.57335972454\n","err (6.530948526893754e-06-3.930830375134695e-22j)\n","eps 4.4024010604761157e-11\n","base1 std tensor([8.9388, 9.0164], device='cuda:0')\n","min,max (tensor(-5.9595e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 232\n","nlml -436305.1637368165\n","err (6.530924176372666e-06-3.927652962357571e-22j)\n","eps 4.4024043113550464e-11\n","base1 std tensor([8.9388, 9.0164], device='cuda:0')\n","min,max (tensor(-5.7061e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 233\n","nlml -436311.7283971092\n","err (6.530696889495682e-06-3.929240350948441e-22j)\n","eps 4.4015884389928717e-11\n","base1 std tensor([8.9388, 9.0164], device='cuda:0')\n","min,max (tensor(-5.3481e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 234\n","nlml -436319.2789095052\n","err (6.530637581998725e-06-3.9341959220048817e-22j)\n","eps 4.4000572245064493e-11\n","base1 std tensor([8.9388, 9.0164], device='cuda:0')\n","min,max (tensor(-5.2566e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 235\n","nlml -436321.81820514705\n","err (6.530448824740835e-06-3.9356936301577577e-22j)\n","eps 4.3979662324247276e-11\n","base1 std tensor([8.9388, 9.0164], device='cuda:0')\n","min,max (tensor(-5.7079e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 236\n","nlml -436321.20297206077\n","err (6.530511880567239e-06-3.935326321980119e-22j)\n","eps 4.3955334229402106e-11\n","base1 std tensor([8.9388, 9.0164], device='cuda:0')\n","min,max (tensor(-5.8874e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 237\n","nlml -436326.7738746634\n","err (6.530107722955446e-06-3.935665914764626e-22j)\n","eps 4.3929053174481226e-11\n","base1 std tensor([8.9388, 9.0164], device='cuda:0')\n","min,max (tensor(-5.8061e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 238\n","nlml -436328.07877414534\n","err (6.530455213502687e-06-3.935512082216482e-22j)\n","eps 4.3903032705338457e-11\n","base1 std tensor([8.9388, 9.0164], device='cuda:0')\n","min,max (tensor(-6.0215e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 239\n","nlml -436331.9649495444\n","err (6.530152695391321e-06-3.934728579482591e-22j)\n","eps 4.387858846939104e-11\n","base1 std tensor([8.9388, 9.0164], device='cuda:0')\n","min,max (tensor(-5.9536e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 240\n","nlml -436335.6424160611\n","err (6.529867022564025e-06-3.9344105654675916e-22j)\n","eps 4.38569443882865e-11\n","base1 std tensor([8.9389, 9.0164], device='cuda:0')\n","min,max (tensor(-5.8744e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 241\n","nlml -436336.42051791993\n","err (6.529971333870108e-06-3.9321701247893987e-22j)\n","eps 4.383946423769418e-11\n","base1 std tensor([8.9389, 9.0164], device='cuda:0')\n","min,max (tensor(-5.8591e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 242\n","nlml -436340.3250856545\n","err (6.529828155315365e-06-3.9302691023485427e-22j)\n","eps 4.382671430803657e-11\n","base1 std tensor([8.9389, 9.0164], device='cuda:0')\n","min,max (tensor(-5.6318e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 243\n","nlml -436341.8972889356\n","err (6.529971590787322e-06-3.9317472426866086e-22j)\n","eps 4.3819155449109785e-11\n","base1 std tensor([8.9389, 9.0164], device='cuda:0')\n","min,max (tensor(-5.5235e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 244\n","nlml -436346.3682380691\n","err (6.529780849163653e-06-3.934592971070842e-22j)\n","eps 4.381645868362897e-11\n","base1 std tensor([8.9389, 9.0164], device='cuda:0')\n","min,max (tensor(-5.6028e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 245\n","nlml -436349.74074426043\n","err (6.529687012582897e-06-3.9344932770951773e-22j)\n","eps 4.381817724551388e-11\n","base1 std tensor([8.9389, 9.0164], device='cuda:0')\n","min,max (tensor(-5.5534e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 246\n","nlml -436348.03377985366\n","err (6.529922035064809e-06-3.9330894027019604e-22j)\n","eps 4.382411061739318e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.4257e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 247\n","nlml -436346.82031448407\n","err (6.5300310556620366e-06-3.933588343984892e-22j)\n","eps 4.3833544726331815e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.4077e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 248\n","nlml -436343.18382878084\n","err (6.530428884766297e-06-3.9351770661280687e-22j)\n","eps 4.384581154320833e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.5372e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 249\n","nlml -436344.0533636019\n","err (6.53036833616907e-06-3.931278189011428e-22j)\n","eps 4.385974542745723e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.3960e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 250\n","nlml -436352.3365382829\n","err (6.530007957031916e-06-3.9324042723279428e-22j)\n","eps 4.387370354704565e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.8257e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 251\n","nlml -436353.13036442385\n","err (6.529877079143779e-06-3.9343361695434214e-22j)\n","eps 4.388641762033219e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.7600e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 252\n","nlml -436358.6763394587\n","err (6.52965165146012e-06-3.9339475493046024e-22j)\n","eps 4.389653076523602e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.9533e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 253\n","nlml -436359.65235785936\n","err (6.529736510259641e-06-3.931143143768442e-22j)\n","eps 4.390364461941342e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.5691e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 254\n","nlml -436363.32086202805\n","err (6.529631704230491e-06-3.9322491088891147e-22j)\n","eps 4.3907260625582805e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.5951e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 255\n","nlml -436363.040545852\n","err (6.529777094707097e-06-3.932625507067861e-22j)\n","eps 4.3907810941078817e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.8304e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 256\n","nlml -436368.1695044072\n","err (6.5295236750503344e-06-3.9324267145010586e-22j)\n","eps 4.390497039882697e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.8975e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 257\n","nlml -436361.2571258236\n","err (6.5299000926985945e-06-3.9339749502790363e-22j)\n","eps 4.389965201050135e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.5659e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 258\n","nlml -436338.29254890326\n","err (6.530020986239751e-06-3.931667151726257e-22j)\n","eps 4.3892692228968466e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.9349e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 259\n","nlml -436367.8464670912\n","err (6.529942408870517e-06-3.9301778361080428e-22j)\n","eps 4.388454529140009e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.8891e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 260\n","nlml -436364.06475159654\n","err (6.529966504224295e-06-3.9347949354106113e-22j)\n","eps 4.387583483728541e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.5638e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 261\n","nlml -436358.9969869211\n","err (6.530200427777321e-06-3.9344185090522977e-22j)\n","eps 4.386790349229394e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.7922e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 262\n","nlml -436365.3573038871\n","err (6.52993701973873e-06-3.9336711113902165e-22j)\n","eps 4.386076586494237e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.4992e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 263\n","nlml -436370.5091893054\n","err (6.5298118202839685e-06-3.9329622857707072e-22j)\n","eps 4.3854514701715897e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.8347e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 264\n","nlml -436373.1292000375\n","err (6.5298006737803595e-06-3.9314434944850357e-22j)\n","eps 4.384950654830273e-11\n","base1 std tensor([8.9389, 9.0165], device='cuda:0')\n","min,max (tensor(-5.4848e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 265\n","nlml -436374.8598804331\n","err (6.529862929821344e-06-3.9322508813687105e-22j)\n","eps 4.3846067586960804e-11\n","base1 std tensor([8.9389, 9.0166], device='cuda:0')\n","min,max (tensor(-5.6478e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 266\n","nlml -436375.85483119957\n","err (6.529982217986164e-06-3.9350410834807665e-22j)\n","eps 4.384451394055453e-11\n","base1 std tensor([8.9389, 9.0166], device='cuda:0')\n","min,max (tensor(-5.8609e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 267\n","nlml -436367.90004997834\n","err (6.530649817074784e-06-3.9352919644836997e-22j)\n","eps 4.3845895910076916e-11\n","base1 std tensor([8.9390, 9.0166], device='cuda:0')\n","min,max (tensor(-5.8330e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 268\n","nlml -436339.6659381906\n","err (6.531467664275375e-06-3.9352726430316147e-22j)\n","eps 4.3852213784262735e-11\n","base1 std tensor([8.9390, 9.0166], device='cuda:0')\n","min,max (tensor(-5.7341e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 269\n","nlml -436335.1550502945\n","err (6.531726989407019e-06-3.9342520673689984e-22j)\n","eps 4.3862456689788647e-11\n","base1 std tensor([8.9390, 9.0166], device='cuda:0')\n","min,max (tensor(-5.5386e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 270\n","nlml -436345.8961076942\n","err (6.531018313158367e-06-3.9327029467340954e-22j)\n","eps 4.3874325694373885e-11\n","base1 std tensor([8.9390, 9.0166], device='cuda:0')\n","min,max (tensor(-5.6317e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 271\n","nlml -436362.4240768827\n","err (6.529972481960125e-06-3.932223400168989e-22j)\n","eps 4.3884951012560863e-11\n","base1 std tensor([8.9390, 9.0166], device='cuda:0')\n","min,max (tensor(-5.6645e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 272\n","nlml -436357.21320763667\n","err (6.5302998288228465e-06-3.9355636770381277e-22j)\n","eps 4.38944909113398e-11\n","base1 std tensor([8.9390, 9.0166], device='cuda:0')\n","min,max (tensor(-5.7679e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 273\n","nlml -436362.37941382796\n","err (6.529952166501243e-06-3.935104444222587e-22j)\n","eps 4.390150284473608e-11\n","base1 std tensor([8.9390, 9.0166], device='cuda:0')\n","min,max (tensor(-5.8394e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 274\n","nlml -436362.6534407045\n","err (6.530046992042973e-06-3.9324356123366435e-22j)\n","eps 4.3905988352330264e-11\n","base1 std tensor([8.9390, 9.0166], device='cuda:0')\n","min,max (tensor(-5.8730e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 275\n","nlml -436367.2298464512\n","err (6.529950236653611e-06-3.9331104139316294e-22j)\n","eps 4.3907326979711445e-11\n","base1 std tensor([8.9390, 9.0166], device='cuda:0')\n","min,max (tensor(-5.8993e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 276\n","nlml -436367.23461445514\n","err (6.529871915341232e-06-3.93421442907716e-22j)\n","eps 4.390581429731903e-11\n","base1 std tensor([8.9390, 9.0166], device='cuda:0')\n","min,max (tensor(-5.5316e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 277\n","nlml -436370.4724012323\n","err (6.52967613034417e-06-3.9309287368025907e-22j)\n","eps 4.3901564737431894e-11\n","base1 std tensor([8.9390, 9.0166], device='cuda:0')\n","min,max (tensor(-5.7520e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 278\n","nlml -436373.95027576917\n","err (6.529665347476234e-06-3.9331094670189894e-22j)\n","eps 4.3895000430196636e-11\n","base1 std tensor([8.9391, 9.0166], device='cuda:0')\n","min,max (tensor(-5.5429e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 279\n","nlml -436374.95669580845\n","err (6.529683484241883e-06-3.934886960145145e-22j)\n","eps 4.388673486623489e-11\n","base1 std tensor([8.9391, 9.0167], device='cuda:0')\n","min,max (tensor(-5.5678e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 280\n","nlml -436377.7310783918\n","err (6.529719321113302e-06-3.9314932984959103e-22j)\n","eps 4.387748557275914e-11\n","base1 std tensor([8.9391, 9.0167], device='cuda:0')\n","min,max (tensor(-5.8149e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 281\n","nlml -436382.1345706547\n","err (6.529484929045008e-06-3.9339331297511707e-22j)\n","eps 4.386763784048687e-11\n","base1 std tensor([8.9391, 9.0167], device='cuda:0')\n","min,max (tensor(-5.6254e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 282\n","nlml -436382.81287885644\n","err (6.529605085510044e-06-3.935084180932574e-22j)\n","eps 4.3858139171818605e-11\n","base1 std tensor([8.9391, 9.0167], device='cuda:0')\n","min,max (tensor(-5.7013e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 283\n","nlml -436386.5219638972\n","err (6.529539074253124e-06-3.9325803886669793e-22j)\n","eps 4.3849427491133326e-11\n","base1 std tensor([8.9391, 9.0167], device='cuda:0')\n","min,max (tensor(-5.5698e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 284\n","nlml -436387.9327323119\n","err (6.529482802549303e-06-3.9307849228261403e-22j)\n","eps 4.384203598570287e-11\n","base1 std tensor([8.9391, 9.0167], device='cuda:0')\n","min,max (tensor(-5.5493e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 285\n","nlml -436387.1691685767\n","err (6.529778281023625e-06-3.932085202315871e-22j)\n","eps 4.3836754320818796e-11\n","base1 std tensor([8.9391, 9.0167], device='cuda:0')\n","min,max (tensor(-5.8893e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 286\n","nlml -436364.01118648663\n","err (6.530757882370611e-06-3.93602171356215e-22j)\n","eps 4.383589906392559e-11\n","base1 std tensor([8.9391, 9.0167], device='cuda:0')\n","min,max (tensor(-5.9155e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 287\n","nlml -436344.3729236874\n","err (6.5317240840747254e-06-3.934951333584328e-22j)\n","eps 4.3840795016302483e-11\n","base1 std tensor([8.9391, 9.0167], device='cuda:0')\n","min,max (tensor(-6.0953e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 288\n","nlml -436370.96048600983\n","err (6.530467967123405e-06-3.9356283315954e-22j)\n","eps 4.3848420794194215e-11\n","base1 std tensor([8.9391, 9.0167], device='cuda:0')\n","min,max (tensor(-5.5572e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 289\n","nlml -436369.1369101773\n","err (6.530641366345201e-06-3.935797270324876e-22j)\n","eps 4.3858142499917335e-11\n","base1 std tensor([8.9391, 9.0167], device='cuda:0')\n","min,max (tensor(-5.7396e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 290\n","nlml -436372.4068974029\n","err (6.530445277811143e-06-3.928765605999759e-22j)\n","eps 4.386890166080588e-11\n","base1 std tensor([8.9391, 9.0167], device='cuda:0')\n","min,max (tensor(-6.1848e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 291\n","nlml -436376.0455219826\n","err (6.530078481148444e-06-3.93180704649289e-22j)\n","eps 4.38789998552115e-11\n","base1 std tensor([8.9391, 9.0168], device='cuda:0')\n","min,max (tensor(-5.4836e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 292\n","nlml -436368.36912359856\n","err (6.530290802915479e-06-3.9366631478949855e-22j)\n","eps 4.388802732142495e-11\n","base1 std tensor([8.9391, 9.0168], device='cuda:0')\n","min,max (tensor(-5.6143e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 293\n","nlml -436365.47956153826\n","err (6.5300899444831945e-06-3.9329915319269814e-22j)\n","eps 4.389499691257833e-11\n","base1 std tensor([8.9391, 9.0168], device='cuda:0')\n","min,max (tensor(-5.7520e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 294\n","nlml -436371.38364834397\n","err (6.529948581672782e-06-3.935390873518233e-22j)\n","eps 4.389929559287729e-11\n","base1 std tensor([8.9392, 9.0168], device='cuda:0')\n","min,max (tensor(-5.7857e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 295\n","nlml -436378.3460994882\n","err (6.529833751033986e-06-3.934846901218385e-22j)\n","eps 4.390047742160927e-11\n","base1 std tensor([8.9392, 9.0168], device='cuda:0')\n","min,max (tensor(-5.5296e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 296\n","nlml -436378.9363490873\n","err (6.52994703982291e-06-3.9314690182121983e-22j)\n","eps 4.3899156727657145e-11\n","base1 std tensor([8.9392, 9.0168], device='cuda:0')\n","min,max (tensor(-5.6068e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 297\n","nlml -436380.2088351848\n","err (6.529883864805549e-06-3.9335512828858957e-22j)\n","eps 4.389553453288397e-11\n","base1 std tensor([8.9392, 9.0168], device='cuda:0')\n","min,max (tensor(-5.4825e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 298\n","nlml -436379.93562493153\n","err (6.53010903913548e-06-3.934614768862173e-22j)\n","eps 4.3890541039602324e-11\n","base1 std tensor([8.9392, 9.0168], device='cuda:0')\n","min,max (tensor(-5.7907e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 38881])\n","torch.Size([38881, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 299\n","nlml -436384.7697762511\n","err (6.529922434937581e-06-3.9345275584765736e-22j)\n","eps 4.38841276692267e-11\n","base1 std tensor([8.9392, 9.0168], device='cuda:0')\n","min,max (tensor(-5.8984e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n"]}],"source":["time_start = t.time()\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': [S_diag, eps], 'lr': 1e-2}])\n","train(1000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-3},\n","    {'params': [S_diag, eps], 'lr': 1e-3}])\n","train(300)\n","torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")\n","time_end = t.time()"]},{"cell_type":"code","source":["torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")"],"metadata":{"id":"9_EodRBD6JmE"},"id":"9_EodRBD6JmE","execution_count":null,"outputs":[]},{"cell_type":"code","source":["#MC_base1"],"metadata":{"id":"XzqIkBZ7DDKG"},"id":"XzqIkBZ7DDKG","execution_count":null,"outputs":[]},{"cell_type":"code","source":["#MC_base1=torch.tensor([[ 0.3,  0.2],\n","#        [-1., -2.],\n","#        [-3., 2.],\n","#        [-1.,  3.],\n","#        [ 1.,  2.]], requires_grad=True)"],"metadata":{"id":"5o7BG_DdDNqe"},"id":"5o7BG_DdDNqe","execution_count":null,"outputs":[]},{"cell_type":"code","execution_count":null,"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","metadata":{"id":"afb3c4a4-300f-474d-be4b-54306ca163c4"},"outputs":[],"source":["#torch.save({\n","#            'MC_base1': MC_base1.cpu(),\n","#            'MC_base2': MC_base2.cpu(),\n","#            'S_diag': S_diag.cpu(),\n","#            'eps': eps.cpu(),\n","#    }, \"state.pt\")\n","\n","\n","st = torch.load(\"state.pt\")\n","MC_base1 = st['MC_base1']\n","S_diag = st['S_diag']\n","eps = st['eps']\n","\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)\n","#Phi_ = Phi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#Phi_ = torch.cat((Phi_,dtPhi_,dxPhi_,dyPhi_),1)\n","#Phi_ = torch.cat((Phi_,dtPhi_),1)\n","#Y = torch.cat((Y,dtY),0)\n","PhiX = Phi(MC_base1 * 1.j, X.to(\"cpu\"))\n","#dtPhiX = dtPhi(MC_base1 * 1.j, dtX.to(\"cpu\"))\n","#dxPhiX = dxPhi(MC_base * 1.j, dxX.to(\"cpu\"))\n","#dyPhiX = dyPhi(MC_base * 1.j, dyX.to(\"cpu\"))\n","#PhiX = torch.cat((PhiX,dxPhiX,dyPhiX),1)\n","#PhiX = torch.cat((PhiX,dtPhiX),1)\n","A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","LA = torch.linalg.cholesky(A)\n","alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(\"cpu\").to(torch.complex128), upper=False)\n","Phi_ = Phi(MC_base1 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","predwave = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","predwave = predwave.real\n","predwave.detach().cpu().numpy().tofile(\"nheat.dat\")\n","del Phi_, predwave\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddt = dtPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddt = preddt.real\n","#preddt.detach().cpu().numpy().tofile(\"preddt.dat\")\n","#del dtPhi_, preddt\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddx = dxPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddx = preddx.real\n","#preddx.detach().cpu().numpy().tofile(\"preddx.dat\")\n","#del dxPhi_, preddx\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddy = dyPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddy = preddy.real\n","#preddy.detach().cpu().numpy().tofile(\"preddy.dat\")\n","#del dyPhi_, preddy\n","\n","axis.cpu().numpy().tofile(\"axis.dat\")\n","time.cpu().numpy().tofile(\"time.dat\")\n"]},{"cell_type":"code","execution_count":null,"id":"-5qUr2RGgTf_","metadata":{"id":"-5qUr2RGgTf_"},"outputs":[],"source":["import locale\n","def getpreferredencoding(do_setlocale = True):\n","    return \"UTF-8\"\n","locale.getpreferredencoding = getpreferredencoding\n","!cp nheat.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddt.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddx.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddy.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp axis.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp time.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp state.pt \"/content/drive/MyDrive/Colab Notebooks\""]},{"cell_type":"code","execution_count":null,"id":"_nQ83U-3DLSk","metadata":{"id":"_nQ83U-3DLSk","colab":{"base_uri":"https://localhost:8080/","height":452},"executionInfo":{"status":"ok","timestamp":1758662712123,"user_tz":240,"elapsed":1493,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"9100d07c-e913-41d3-be54-4c983a5be5ad"},"outputs":[{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 1 Axes>"],"image/png":"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\n"},"metadata":{}}],"source":["plt.ion()\n","f, ax = plt.subplots()\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], fill=True)\n","sn.scatterplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], s=10)\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], bw_adjust=0.5, fill=True)\n","plt.title(\"Positive t\")\n","plt.show()"]},{"cell_type":"code","source":["from google.colab import runtime\n","runtime.unassign()"],"metadata":{"id":"zZ-vd7SSFCI7"},"id":"zZ-vd7SSFCI7","execution_count":null,"outputs":[]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[]},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}

==> anc/Codes/2D_heat/2dheat_Neumann_boundary.ipynb <==
{"cells":[{"cell_type":"code","execution_count":null,"id":"9xiwqzGPuvGx","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9xiwqzGPuvGx","outputId":"5fa90a08-da57-4f3f-cfde-783fbc506b66"},"outputs":[{"name":"stdout","output_type":"stream","text":["\n","\n"]}],"source":["%reset"]},{"cell_type":"markdown","id":"idlhUjsSJxql","metadata":{"id":"idlhUjsSJxql"},"source":["# 新段落"]},{"cell_type":"code","execution_count":7,"id":"skJrn1mzghZU","metadata":{"id":"skJrn1mzghZU","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1728224940918,"user_tz":240,"elapsed":940,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"22cdb2b1-c4fa-4efc-c13f-d31962242936"},"outputs":[{"output_type":"stream","name":"stdout","text":["Drive already mounted at /content/drive; to attempt to forcibly remount, call drive.mount(\"/content/drive\", force_remount=True).\n"]}],"source":["from google.colab import drive\n","drive.mount('/content/drive')"]},{"cell_type":"code","execution_count":8,"id":"34ac382d-c496-43de-97e2-a77b399039db","metadata":{"id":"34ac382d-c496-43de-97e2-a77b399039db","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1728224940919,"user_tz":240,"elapsed":4,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"c22f5260-0f4a-47b2-e796-02e7ebb8c707"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","import scipy\n","import time as t\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","torch.manual_seed(13)\n","\n","\n","\n","# Sampling parameters etc\n","#n_axis = 51\n","n_axis = 41\n","#n_time = 131\n","n_time = 81\n","\n","axis = torch.linspace(0,4,n_axis, device=device)\n","time = torch.linspace(0,4,n_time, device=device)\n","Ps = torch.cartesian_prod(axis,axis,time)\n","# Number of points\n","lP = Ps.shape[0]\n","\n","\n","# Initial dataset\n","data_axis = torch.linspace(0,8, 121, device=device)\n","data_time = torch.linspace(0,0,1, device=device)\n","data_Ps = torch.cartesian_prod(data_axis,data_axis,time)\n","#data_Ps = torch.cartesian_prod(axis,axis,time)\n","\n","mask = data_Ps[:,2] == 0.\n","X = data_Ps[mask]\n","dtX = data_Ps[mask]\n","\n","#mask1 = abs(data_Ps[:,0]) == 2.\n","#dyX = data_Ps[mask1]\n","\n","#mask2 = abs(data_Ps[:,1]) == 2.\n","#dxX = data_Ps[mask2]\n","\n","#Y = torch.exp(-(X[:,0]-2)**2*5)+torch.exp(-(X[:,1]+X[:,0]-4)**2*5)\n","#Y = 10*(scipy.special.jv(0,(10*((X[:,0]-2)**2+(X[:,1]-2)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(10*((X[:,0]+2)**2+(X[:,1]-2)**2)**0.5).to(\"cpu\"))).to(device)\n","#Y += 5*(scipy.special.jv(0,(5*((X[:,0]-1)**2+(X[:,1]-1)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(5*((X[:,0]+1)**2+(X[:,1]-1)**2)**0.5).to(\"cpu\"))).to(device)\n","#Y += 5*(scipy.special.jv(0,(5*((X[:,0]-3)**2+(X[:,1]-3)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(5*((X[:,0]+3)**2+(X[:,1]-3)**2)**0.5).to(\"cpu\"))).to(device)\n","Y = 5*torch.exp(-((X[:,0]-1)**2+(X[:,1]-1)**2)*5)\n","#Y = torch.cos((X[:,0]-1)*5)+torch.cos((X[:,1]-1)*5)\n","Y = Y.view(-1,1)\n","\n","#dtY = torch.where( ((dtX[:,0]-1).abs() < 1e-1) & (dtX[:,1].abs() < 1), 0., 0. )\n","#dtY = -2*5*(X[:,0]-2)*torch.exp(-(X[:,0]-2)**2*5)-2*5*(X[:,1]+X[:,0]-4)*torch.exp(-(X[:,1]+X[:,0]-4)**2*5)\n","#dtY = -5*(torch.sin((X[:,0]-1)*5)+torch.sin((X[:,1]-1)*5))\n","#dtY = dtY.view(-1,1)\n","\n","#dxY = torch.where( ((dxX[:,0]-1).abs() < 1e-1) & (dxX[:,1].abs() < 1), 0., 0. )\n","#dxY = dxY.view(-1,1)\n","\n","#dyY = torch.where( ((dyX[:,0]-1).abs() < 1e-1) & (dyX[:,1].abs() < 1), 0., 0. )\n","#dyY = dyY.view(-1,1)\n","\n","#dtX = dtX.to(torch.complex128)\n","#dxX = dxX.to(torch.complex128)\n","#dyX = dyX.to(torch.complex128)\n","#dtY = dtY.to(torch.complex128)\n","#dxY = dxY.to(torch.complex128)\n","#dyY = dyY.to(torch.complex128)\n","X = X.to(torch.complex128)\n","Y = Y.to(torch.complex128)\n","#Y = torch.cat((Y,dtY),0)"]},{"cell_type":"code","source":["Y"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"-cvHnHvViSex","executionInfo":{"status":"ok","timestamp":1728224940919,"user_tz":240,"elapsed":3,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"b0170c4c-1979-4680-dd3c-6c23c9b31e98"},"id":"-cvHnHvViSex","execution_count":9,"outputs":[{"output_type":"execute_result","data":{"text/plain":["tensor([[ 2.2700e-04+0.j],\n","        [ 4.3242e-04+0.j],\n","        [ 7.8792e-04+0.j],\n","        ...,\n","        [8.1187e-209+0.j],\n","        [8.1608e-211+0.j],\n","        [7.8465e-213+0.j]], device='cuda:0')"]},"metadata":{},"execution_count":9}]},{"cell_type":"code","execution_count":10,"id":"21503eb5-201e-43de-b8e8-78dd2617680b","metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b","executionInfo":{"status":"ok","timestamp":1728224940919,"user_tz":240,"elapsed":2,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["def getVarietyPoints(base):\n","    x1,y1 = base.unbind(1)\n","    #x2,y2 = base2.unbind(1)\n","    t1 = x1.square() + y1.square()\n","    #t2 = torch.sqrt(x2.square() + y2.square())\n","\n","    return torch.stack([ torch.stack([x1,y1,t1],1), torch.stack([-x1,y1,t1],1), torch.stack([x1,-y1,t1],1),  torch.stack([-x1,-y1,t1],1) ])\n","\n","def Phi(base, X):\n","    pts = getVarietyPoints(base)\n","    # return (pts.inner(X) * 1.j).exp().mean(0)\n","    return (pts.inner(X)).exp().mean(0)\n","\n","def dtPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,2].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dxPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,0].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dyPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,1].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def randomMask(n_pts=2000):\n","    mask = torch.zeros(X.shape[0]).bool()\n","    mask[torch.randperm(X.shape[0])[:n_pts]] = True\n","    return mask\n","\n","\n","def train(N):\n","    for epoch in range(N):\n","        PhiX = Phi(MC_base1 * 1.j, X)\n","        #dtPhiX = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, dtX)\n","        #dxPhiX = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, dxX)\n","        #dyPhiX = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, dyX)\n","        #PhiX = torch.cat((PhiX,dtPhiX),1)\n","        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","        LA = torch.linalg.cholesky(A)\n","        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)\n","        print(PhiX.shape)\n","        print(Y.shape)\n","        print(A.shape)\n","\n","\n","        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())\n","        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps\n","        nlml += LA.diag().real.log().sum()\n","        nlml += 0.5*S_diag.sum()\n","\n","        opt.zero_grad()\n","        nlml.backward()\n","        opt.step()\n","\n","        with torch.no_grad():\n","            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","            err = (train_pred.real - Y).square().mean().sqrt()\n","            print(26*\"~\" + f'\\nepoch {epoch}\\n\\\n","nlml {nlml}\\n\\\n","err {err}\\n\\\n","eps {eps.exp()}\\n\\\n","base1 std {MC_base1.std(0)}\\n\\\n","min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')"]},{"cell_type":"code","execution_count":11,"id":"qTn_iWiBboK6","metadata":{"id":"qTn_iWiBboK6","executionInfo":{"status":"ok","timestamp":1728224940919,"user_tz":240,"elapsed":2,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["n_MC = 1000\n","# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30\n","MC_base1 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","#MC_base2 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()\n","S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=True, device=device)\n","# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)\n","eps = torch.tensor(np.log(1e-2), requires_grad=True, device=device)"]},{"cell_type":"code","execution_count":12,"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","executionInfo":{"status":"ok","timestamp":1728225781622,"user_tz":240,"elapsed":840705,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"ac239b08-daed-49de-c8f4-9916dc0a0696"},"outputs":[{"output_type":"stream","name":"stdout","text":["\u001b[1;30;43m流式输出内容被截断，只能显示最后 5000 行内容。\u001b[0m\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 800\n","nlml -103884.28344136385\n","err (0.0003807299755244478-2.0945191435117262e-20j)\n","eps 1.5092279440753977e-07\n","base1 std tensor([6.7403, 7.0677], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 801\n","nlml -103884.97857638783\n","err (0.00038035891155726513-2.0958814310910512e-20j)\n","eps 1.5113874233176047e-07\n","base1 std tensor([6.7404, 7.0678], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 802\n","nlml -103921.02043900933\n","err (0.00037977310422894175-2.082352864498187e-20j)\n","eps 1.513468891841148e-07\n","base1 std tensor([6.7405, 7.0679], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 803\n","nlml -103915.51009293867\n","err (0.0003801101953579487-2.0844766692543935e-20j)\n","eps 1.5154967922267178e-07\n","base1 std tensor([6.7405, 7.0680], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 804\n","nlml -103947.78851824302\n","err (0.00037938600537785035-2.079981625856829e-20j)\n","eps 1.5173170586925704e-07\n","base1 std tensor([6.7405, 7.0680], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 805\n","nlml -103944.93192905182\n","err (0.00037955585266762613-2.0817884312126084e-20j)\n","eps 1.518935585181487e-07\n","base1 std tensor([6.7405, 7.0681], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 806\n","nlml -103963.38534751073\n","err (0.00037909603214716827-2.0810941773105248e-20j)\n","eps 1.5202653670694609e-07\n","base1 std tensor([6.7405, 7.0681], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 807\n","nlml -103981.11474501855\n","err (0.00037872528466062163-2.0753640520926963e-20j)\n","eps 1.521243825317921e-07\n","base1 std tensor([6.7405, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 808\n","nlml -103976.19136368608\n","err (0.0003789197606303401-2.0732058083559595e-20j)\n","eps 1.521918272976002e-07\n","base1 std tensor([6.7405, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 809\n","nlml -103992.95513801742\n","err (0.0003784880253772559-2.0738974429433288e-20j)\n","eps 1.5222304900666437e-07\n","base1 std tensor([6.7405, 7.0683], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 810\n","nlml -103937.10470249201\n","err (0.00037913289729204607-2.079383660807476e-20j)\n","eps 1.522318029570264e-07\n","base1 std tensor([6.7405, 7.0683], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 811\n","nlml -103970.44831824984\n","err (0.00037879391753011107-2.070285391410786e-20j)\n","eps 1.5221466716058741e-07\n","base1 std tensor([6.7405, 7.0684], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 812\n","nlml -103803.48215582382\n","err (0.00038189258627784685-2.1102229962600317e-20j)\n","eps 1.5222588735716988e-07\n","base1 std tensor([6.7406, 7.0684], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 813\n","nlml -103602.57921969029\n","err (0.00038383910061567575-2.1045363165989456e-20j)\n","eps 1.5229483680871663e-07\n","base1 std tensor([6.7406, 7.0685], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 814\n","nlml -103620.8360922461\n","err (0.0003850916793855285-2.1191664101625827e-20j)\n","eps 1.524356367432864e-07\n","base1 std tensor([6.7406, 7.0686], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 815\n","nlml -103775.80717733942\n","err (0.00038227781077457805-2.09304557014869e-20j)\n","eps 1.5259127060655097e-07\n","base1 std tensor([6.7405, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 816\n","nlml -103871.7185172067\n","err (0.000380226875620543-2.0802590170244512e-20j)\n","eps 1.5272333496714535e-07\n","base1 std tensor([6.7404, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 817\n","nlml -103860.24188375195\n","err (0.00038046691813185655-2.0914268012459926e-20j)\n","eps 1.5283551328978425e-07\n","base1 std tensor([6.7404, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 818\n","nlml -103847.62242351154\n","err (0.00038077079473607-2.0946742283520465e-20j)\n","eps 1.5293268547921872e-07\n","base1 std tensor([6.7403, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 819\n","nlml -103859.40224167857\n","err (0.0003800962595780691-2.0899631911934647e-20j)\n","eps 1.5300318386385093e-07\n","base1 std tensor([6.7403, 7.0691], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 820\n","nlml -103914.7867919168\n","err (0.0003793268436110155-2.0863988209121055e-20j)\n","eps 1.5303566932503522e-07\n","base1 std tensor([6.7403, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 821\n","nlml -103903.79624392065\n","err (0.00037964164415820194-2.0836026526864797e-20j)\n","eps 1.530386456934297e-07\n","base1 std tensor([6.7402, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 822\n","nlml -103938.376454161\n","err (0.0003789996888767059-2.0755605056581487e-20j)\n","eps 1.5300379425657947e-07\n","base1 std tensor([6.7402, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 823\n","nlml -103924.54192785261\n","err (0.00037898225103600056-2.080009221614202e-20j)\n","eps 1.5293556403777634e-07\n","base1 std tensor([6.7401, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 824\n","nlml -103958.54147650657\n","err (0.0003787222841261602-2.077422125643693e-20j)\n","eps 1.5283467221858898e-07\n","base1 std tensor([6.7401, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 825\n","nlml -103976.7532651345\n","err (0.00037829716244509463-2.0758736301373856e-20j)\n","eps 1.5269960885985646e-07\n","base1 std tensor([6.7401, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 826\n","nlml -103989.36819706326\n","err (0.0003783106035084318-2.076471775390277e-20j)\n","eps 1.5253649948399838e-07\n","base1 std tensor([6.7400, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 827\n","nlml -104000.4830796594\n","err (0.0003780676215533563-2.0736452481290135e-20j)\n","eps 1.5234757176408774e-07\n","base1 std tensor([6.7400, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 828\n","nlml -104021.3182741102\n","err (0.0003779374182619026-2.0700625659267453e-20j)\n","eps 1.5213690754790195e-07\n","base1 std tensor([6.7399, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 829\n","nlml -104027.16470427203\n","err (0.00037800836848343966-2.0710411920136155e-20j)\n","eps 1.5191152663620067e-07\n","base1 std tensor([6.7399, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 830\n","nlml -104036.10059650856\n","err (0.00037799913545401585-2.0754091002934858e-20j)\n","eps 1.5167726937364882e-07\n","base1 std tensor([6.7398, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 831\n","nlml -104037.95194921811\n","err (0.0003778530848979746-2.075498720513417e-20j)\n","eps 1.5143700305625447e-07\n","base1 std tensor([6.7398, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 832\n","nlml -104051.90814882095\n","err (0.0003779762172938955-2.0766534281977895e-20j)\n","eps 1.5119855998562913e-07\n","base1 std tensor([6.7398, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 833\n","nlml -104072.15220209818\n","err (0.00037789652742690403-2.0739677339498717e-20j)\n","eps 1.5096512049197742e-07\n","base1 std tensor([6.7398, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 834\n","nlml -104074.64820612944\n","err (0.0003779580888472452-2.079170507723601e-20j)\n","eps 1.507411899975293e-07\n","base1 std tensor([6.7399, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 835\n","nlml -104014.07212465498\n","err (0.0003786229205214663-2.07734079892724e-20j)\n","eps 1.505419448056554e-07\n","base1 std tensor([6.7399, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 836\n","nlml -104025.73518141909\n","err (0.00037867245205041325-2.085955576744592e-20j)\n","eps 1.5037028429354767e-07\n","base1 std tensor([6.7398, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 837\n","nlml -104032.56349360067\n","err (0.0003786932202405491-2.0685497421843798e-20j)\n","eps 1.5022728238743962e-07\n","base1 std tensor([6.7398, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 838\n","nlml -104038.02261407112\n","err (0.00037841647183563015-2.0785125947994727e-20j)\n","eps 1.5010831120233907e-07\n","base1 std tensor([6.7398, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 839\n","nlml -103981.37747392115\n","err (0.0003791032840816539-2.082693194354779e-20j)\n","eps 1.500249896280785e-07\n","base1 std tensor([6.7397, 7.0691], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 840\n","nlml -103897.49915057376\n","err (0.00038089950168781843-2.0912166970794262e-20j)\n","eps 1.5000600048999948e-07\n","base1 std tensor([6.7396, 7.0691], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 841\n","nlml -104018.44039213582\n","err (0.000379118005144659-2.075198801425117e-20j)\n","eps 1.5001523688821687e-07\n","base1 std tensor([6.7395, 7.0691], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 842\n","nlml -104046.02329881629\n","err (0.00037865404525650554-2.0773282728911617e-20j)\n","eps 1.500418970002733e-07\n","base1 std tensor([6.7394, 7.0691], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 843\n","nlml -104043.36674366987\n","err (0.00037882325312147704-2.0896166208489946e-20j)\n","eps 1.5008640494435719e-07\n","base1 std tensor([6.7394, 7.0691], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 844\n","nlml -104071.22687858976\n","err (0.00037825094299587947-2.081057366922303e-20j)\n","eps 1.5013599694868265e-07\n","base1 std tensor([6.7394, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 845\n","nlml -104065.59215136673\n","err (0.00037855845174445855-2.076719689781158e-20j)\n","eps 1.501945192628996e-07\n","base1 std tensor([6.7394, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 846\n","nlml -104088.70728150442\n","err (0.0003780588703525985-2.0649488355996322e-20j)\n","eps 1.5025135488918022e-07\n","base1 std tensor([6.7394, 7.0691], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 847\n","nlml -104021.5230163226\n","err (0.0003798376908643305-2.0813222311500103e-20j)\n","eps 1.5033499044977181e-07\n","base1 std tensor([6.7394, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 848\n","nlml -104088.14796496635\n","err (0.0003784851351501222-2.081232331004671e-20j)\n","eps 1.5041784768170405e-07\n","base1 std tensor([6.7394, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 849\n","nlml -104078.59595142194\n","err (0.00037854430534461285-2.0771499812911082e-20j)\n","eps 1.5049925715138462e-07\n","base1 std tensor([6.7395, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 850\n","nlml -104075.71595593516\n","err (0.00037858761384850577-2.0808524503383207e-20j)\n","eps 1.5057794857275466e-07\n","base1 std tensor([6.7395, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 851\n","nlml -104075.62981656844\n","err (0.0003788369417291576-2.0842509190124808e-20j)\n","eps 1.5065673846258653e-07\n","base1 std tensor([6.7396, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 852\n","nlml -104079.9268583069\n","err (0.00037863361654995575-2.0742182907157278e-20j)\n","eps 1.507304037752594e-07\n","base1 std tensor([6.7397, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 853\n","nlml -104079.7905219364\n","err (0.00037875527539817365-2.068743255786909e-20j)\n","eps 1.5080008955002297e-07\n","base1 std tensor([6.7398, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 854\n","nlml -104107.9368323989\n","err (0.000378368815037015-2.070579618656842e-20j)\n","eps 1.5085770388870053e-07\n","base1 std tensor([6.7398, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 855\n","nlml -104118.60867875614\n","err (0.00037835192940555916-2.0783151515762593e-20j)\n","eps 1.5090268800754698e-07\n","base1 std tensor([6.7398, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 856\n","nlml -104020.80959639026\n","err (0.00037950112740676995-2.0702764840403058e-20j)\n","eps 1.509547667195733e-07\n","base1 std tensor([6.7399, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 857\n","nlml -103919.07421573348\n","err (0.00038076039857466156-2.111845512912467e-20j)\n","eps 1.5103384170524125e-07\n","base1 std tensor([6.7400, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 858\n","nlml -103961.13713875214\n","err (0.0003813307434272026-2.1012282657732403e-20j)\n","eps 1.5114583736964612e-07\n","base1 std tensor([6.7400, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 859\n","nlml -103726.34917156423\n","err (0.00038343670333806603-2.1063538622142916e-20j)\n","eps 1.5132243565906787e-07\n","base1 std tensor([6.7401, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 860\n","nlml -103874.79289783254\n","err (0.00038141815807460734-2.0926144626818264e-20j)\n","eps 1.5151881828662676e-07\n","base1 std tensor([6.7402, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 861\n","nlml -103876.52405488593\n","err (0.00038181942649738714-2.1034008335375983e-20j)\n","eps 1.5173635953198805e-07\n","base1 std tensor([6.7403, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 862\n","nlml -103934.41067133399\n","err (0.0003809628889677229-2.0986230460891395e-20j)\n","eps 1.519533801129304e-07\n","base1 std tensor([6.7403, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 863\n","nlml -103953.80190126112\n","err (0.00038071240201546737-2.0932909840231966e-20j)\n","eps 1.5216149371565554e-07\n","base1 std tensor([6.7403, 7.0688], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 864\n","nlml -103995.9815296834\n","err (0.0003797461934634053-2.087613003158806e-20j)\n","eps 1.52340663884886e-07\n","base1 std tensor([6.7403, 7.0688], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 865\n","nlml -104001.41504891825\n","err (0.0003794795238863972-2.0831705127869474e-20j)\n","eps 1.5248551571943524e-07\n","base1 std tensor([6.7402, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 866\n","nlml -104013.07456724724\n","err (0.00037914075511711487-2.0724468096344017e-20j)\n","eps 1.5259010305628541e-07\n","base1 std tensor([6.7401, 7.0686], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 867\n","nlml -104014.8746347143\n","err (0.0003789785386532426-2.0727431495476688e-20j)\n","eps 1.5265376379824327e-07\n","base1 std tensor([6.7401, 7.0686], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 868\n","nlml -104017.6955940003\n","err (0.0003791342999715287-2.0738644077772365e-20j)\n","eps 1.5268190645797247e-07\n","base1 std tensor([6.7400, 7.0685], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 869\n","nlml -104045.74176142187\n","err (0.00037853481356192744-2.0781690065232562e-20j)\n","eps 1.526669272636201e-07\n","base1 std tensor([6.7399, 7.0685], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 870\n","nlml -104063.41683185667\n","err (0.00037843253069587846-2.0693612199643207e-20j)\n","eps 1.5261140124545928e-07\n","base1 std tensor([6.7398, 7.0685], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 871\n","nlml -104077.11681914405\n","err (0.0003783412694260125-2.073281374767276e-20j)\n","eps 1.5251863370833052e-07\n","base1 std tensor([6.7398, 7.0684], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 872\n","nlml -104084.50256399496\n","err (0.00037819821330731696-2.0801515449437645e-20j)\n","eps 1.5239206057443817e-07\n","base1 std tensor([6.7398, 7.0684], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 873\n","nlml -104090.8112978176\n","err (0.0003781956441878395-2.075758462488274e-20j)\n","eps 1.5223753184827727e-07\n","base1 std tensor([6.7398, 7.0684], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 874\n","nlml -104111.2118477513\n","err (0.00037796499359688153-2.0720275634695388e-20j)\n","eps 1.5205677501613423e-07\n","base1 std tensor([6.7398, 7.0683], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 875\n","nlml -104117.67809975205\n","err (0.00037800968269236917-2.0718461233542638e-20j)\n","eps 1.51856709797884e-07\n","base1 std tensor([6.7398, 7.0683], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 876\n","nlml -104129.439970109\n","err (0.00037804142080770066-2.0706666726077587e-20j)\n","eps 1.516436342628112e-07\n","base1 std tensor([6.7398, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 877\n","nlml -104145.0522453613\n","err (0.00037780409149539696-2.0748687859323608e-20j)\n","eps 1.5141960881544041e-07\n","base1 std tensor([6.7399, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 878\n","nlml -104110.66486133524\n","err (0.0003788960490138733-2.0875800058528952e-20j)\n","eps 1.512093699019918e-07\n","base1 std tensor([6.7399, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 879\n","nlml -102989.5175814699\n","err (0.0004049918635357761-2.2193705156099037e-20j)\n","eps 1.5148531057497732e-07\n","base1 std tensor([6.7400, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 880\n","nlml -103740.37241783505\n","err (0.00038882044807694556-2.115828538700094e-20j)\n","eps 1.5189801637697517e-07\n","base1 std tensor([6.7401, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 881\n","nlml -103759.79874624494\n","err (0.0003870568283905981-2.133102545304305e-20j)\n","eps 1.523936985324251e-07\n","base1 std tensor([6.7401, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 882\n","nlml -103715.65110034648\n","err (0.0003881443298816019-2.1492563812478158e-20j)\n","eps 1.5297325393665488e-07\n","base1 std tensor([6.7401, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 883\n","nlml -103743.97132667874\n","err (0.0003877566577979847-2.134188210261201e-20j)\n","eps 1.5360975688309905e-07\n","base1 std tensor([6.7402, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 884\n","nlml -103901.58923548406\n","err (0.000383084611832357-2.1022213235847687e-20j)\n","eps 1.5420157383005738e-07\n","base1 std tensor([6.7402, 7.0681], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 885\n","nlml -103818.87138007962\n","err (0.0003842293902908435-2.098289865936893e-20j)\n","eps 1.547604975632645e-07\n","base1 std tensor([6.7402, 7.0681], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 886\n","nlml -103806.72116917676\n","err (0.00038591726885378645-2.1228127001021285e-20j)\n","eps 1.553075007840158e-07\n","base1 std tensor([6.7401, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 887\n","nlml -103939.19041526088\n","err (0.0003823074350837362-2.1092040948218752e-20j)\n","eps 1.5576813666841224e-07\n","base1 std tensor([6.7400, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 888\n","nlml -103908.61873961332\n","err (0.0003827747832834817-2.1155241797779755e-20j)\n","eps 1.561486459303631e-07\n","base1 std tensor([6.7400, 7.0681], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 889\n","nlml -103974.4570503589\n","err (0.0003813319067512819-2.0879546414578363e-20j)\n","eps 1.5642310455036154e-07\n","base1 std tensor([6.7400, 7.0681], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 890\n","nlml -104016.69866879423\n","err (0.0003804097836740001-2.0659806376885075e-20j)\n","eps 1.5657927600269604e-07\n","base1 std tensor([6.7400, 7.0681], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 891\n","nlml -103987.22744046836\n","err (0.00038142073840805897-2.0719021930958488e-20j)\n","eps 1.5664318494119012e-07\n","base1 std tensor([6.7399, 7.0681], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 892\n","nlml -104064.94749244039\n","err (0.0003795870863450366-2.0810359129356428e-20j)\n","eps 1.5659016519798272e-07\n","base1 std tensor([6.7398, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 893\n","nlml -104039.5854863273\n","err (0.0003802202996241157-2.09331964947643e-20j)\n","eps 1.564440138709603e-07\n","base1 std tensor([6.7397, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 894\n","nlml -104004.83403022317\n","err (0.0003805388500726347-2.0878307107393766e-20j)\n","eps 1.5622265753723132e-07\n","base1 std tensor([6.7395, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 895\n","nlml -104043.53368547776\n","err (0.00037987705317163483-2.077002170152176e-20j)\n","eps 1.5592725188104145e-07\n","base1 std tensor([6.7394, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 896\n","nlml -104042.4543648558\n","err (0.00037996424634354246-2.0717671198646757e-20j)\n","eps 1.5557341034443575e-07\n","base1 std tensor([6.7392, 7.0682], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 897\n","nlml -104094.78703248793\n","err (0.0003790188775881999-2.076864181427598e-20j)\n","eps 1.5515835147272472e-07\n","base1 std tensor([6.7391, 7.0683], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 898\n","nlml -104100.30149616874\n","err (0.00037888936949632425-2.0805031877840858e-20j)\n","eps 1.546953256749139e-07\n","base1 std tensor([6.7390, 7.0683], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 899\n","nlml -104101.09367146788\n","err (0.0003790553017083538-2.075301634886328e-20j)\n","eps 1.5420183991869775e-07\n","base1 std tensor([6.7388, 7.0684], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 900\n","nlml -104111.30225615458\n","err (0.00037884699783973587-2.065445757651897e-20j)\n","eps 1.5368789093773892e-07\n","base1 std tensor([6.7387, 7.0684], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 901\n","nlml -104028.2277767357\n","err (0.00038040182571615413-2.0746633408703372e-20j)\n","eps 1.5319384415035764e-07\n","base1 std tensor([6.7386, 7.0684], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 902\n","nlml -103926.60505171244\n","err (0.00038177356316015416-2.087489106122743e-20j)\n","eps 1.5275280747739926e-07\n","base1 std tensor([6.7384, 7.0684], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 903\n","nlml -104053.51257174168\n","err (0.0003803739550725927-2.0837700137462274e-20j)\n","eps 1.5234472475108977e-07\n","base1 std tensor([6.7383, 7.0684], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 904\n","nlml -104059.39210087035\n","err (0.00037957810386726797-2.081721791508928e-20j)\n","eps 1.5196087352032078e-07\n","base1 std tensor([6.7383, 7.0684], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 905\n","nlml -104056.3364440606\n","err (0.0003800708107582455-2.081140250280384e-20j)\n","eps 1.5161610898354358e-07\n","base1 std tensor([6.7382, 7.0684], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 906\n","nlml -104097.76492708866\n","err (0.0003790269849339943-2.075324230564698e-20j)\n","eps 1.5129552040211707e-07\n","base1 std tensor([6.7382, 7.0685], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 907\n","nlml -104083.4580372485\n","err (0.0003792860811859242-2.0763440392770062e-20j)\n","eps 1.5100798947145733e-07\n","base1 std tensor([6.7382, 7.0685], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 908\n","nlml -104077.92629994947\n","err (0.000378836075803422-2.0843944771923484e-20j)\n","eps 1.5074883262978516e-07\n","base1 std tensor([6.7382, 7.0686], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 909\n","nlml -104087.3786036444\n","err (0.0003791627340841465-2.0733560194345825e-20j)\n","eps 1.5052675638350782e-07\n","base1 std tensor([6.7381, 7.0686], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 910\n","nlml -104113.74487093725\n","err (0.0003787642339039313-2.06977713580477e-20j)\n","eps 1.5033636930329613e-07\n","base1 std tensor([6.7381, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 911\n","nlml -104115.67277261075\n","err (0.0003787334537893376-2.0744977430623012e-20j)\n","eps 1.5017815887941144e-07\n","base1 std tensor([6.7381, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 912\n","nlml -104148.00818775069\n","err (0.00037823787213933646-2.0716746090327507e-20j)\n","eps 1.5004344965491603e-07\n","base1 std tensor([6.7381, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 913\n","nlml -104145.84937029713\n","err (0.0003783425884633014-2.0679273114458796e-20j)\n","eps 1.4993484536394294e-07\n","base1 std tensor([6.7381, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 914\n","nlml -104154.03352710651\n","err (0.0003782734659630571-2.0712584710152753e-20j)\n","eps 1.4985080943027437e-07\n","base1 std tensor([6.7381, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 915\n","nlml -104159.97600184672\n","err (0.0003783518952445668-2.0723748412132022e-20j)\n","eps 1.4979147354671635e-07\n","base1 std tensor([6.7381, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 916\n","nlml -104015.24565210714\n","err (0.0003795031448891172-2.0699861656284248e-20j)\n","eps 1.497764310737569e-07\n","base1 std tensor([6.7381, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 917\n","nlml -103984.37495711693\n","err (0.0003796711198793556-2.0721897704745836e-20j)\n","eps 1.4980428524756765e-07\n","base1 std tensor([6.7381, 7.0688], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 918\n","nlml -104111.20236538922\n","err (0.00037935183231759326-2.083504951704224e-20j)\n","eps 1.4986449667062309e-07\n","base1 std tensor([6.7381, 7.0688], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 919\n","nlml -104004.43358819053\n","err (0.00038029496032697586-2.0805341461766927e-20j)\n","eps 1.4996980046771015e-07\n","base1 std tensor([6.7380, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 920\n","nlml -104102.76211514615\n","err (0.00037910690833885415-2.071181456360072e-20j)\n","eps 1.500922717768903e-07\n","base1 std tensor([6.7380, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 921\n","nlml -104100.83750783087\n","err (0.000378962690725357-2.0759616736233807e-20j)\n","eps 1.502244741923964e-07\n","base1 std tensor([6.7380, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 922\n","nlml -104133.97990950367\n","err (0.00037883058497752267-2.080930402162141e-20j)\n","eps 1.5036047522141108e-07\n","base1 std tensor([6.7380, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 923\n","nlml -104126.55765406958\n","err (0.00037878637013602745-2.076088635070712e-20j)\n","eps 1.504960805083885e-07\n","base1 std tensor([6.7380, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 924\n","nlml -104134.18242318199\n","err (0.00037880560078663704-2.066966522954042e-20j)\n","eps 1.506286334203685e-07\n","base1 std tensor([6.7380, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 925\n","nlml -104110.48889106885\n","err (0.0003792351080260755-2.0771858437281727e-20j)\n","eps 1.507633653826935e-07\n","base1 std tensor([6.7380, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 926\n","nlml -104159.17023523457\n","err (0.00037856202290452516-2.0753732310782018e-20j)\n","eps 1.508847868601021e-07\n","base1 std tensor([6.7380, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 927\n","nlml -104162.96904161037\n","err (0.00037856665181435173-2.0735907824769427e-20j)\n","eps 1.5099166048024358e-07\n","base1 std tensor([6.7381, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 928\n","nlml -104180.2930638733\n","err (0.0003781974578903911-2.0681261007123307e-20j)\n","eps 1.5107600725606692e-07\n","base1 std tensor([6.7382, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 929\n","nlml -104190.79437304715\n","err (0.0003781562295731673-2.0693615900861736e-20j)\n","eps 1.511369748605193e-07\n","base1 std tensor([6.7383, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 930\n","nlml -104191.31285867447\n","err (0.0003781955266903821-2.069561672519896e-20j)\n","eps 1.5117639323862856e-07\n","base1 std tensor([6.7384, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 931\n","nlml -104214.38774612366\n","err (0.00037778425491704265-2.0686344182290268e-20j)\n","eps 1.5118790818767135e-07\n","base1 std tensor([6.7384, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 932\n","nlml -104216.58469749485\n","err (0.00037791620081196797-2.0710028068304368e-20j)\n","eps 1.511761730791627e-07\n","base1 std tensor([6.7386, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 933\n","nlml -104225.02274009043\n","err (0.0003778896284764816-2.0681777765774968e-20j)\n","eps 1.5114274831676632e-07\n","base1 std tensor([6.7387, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 934\n","nlml -104246.34412404378\n","err (0.00037755557085907416-2.0684658474117903e-20j)\n","eps 1.5108448771313758e-07\n","base1 std tensor([6.7388, 7.0688], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 935\n","nlml -104247.24293800865\n","err (0.00037771415143925016-2.0654429307890626e-20j)\n","eps 1.5100774163033504e-07\n","base1 std tensor([6.7390, 7.0688], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 936\n","nlml -104262.88464025626\n","err (0.00037765769631994126-2.0649487431652372e-20j)\n","eps 1.5091411383816108e-07\n","base1 std tensor([6.7391, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 937\n","nlml -104266.37641583198\n","err (0.0003778020071739559-2.0662509628225012e-20j)\n","eps 1.5080996745337314e-07\n","base1 std tensor([6.7392, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 938\n","nlml -104273.63454703792\n","err (0.0003778393769650979-2.0744692906927604e-20j)\n","eps 1.506987483569933e-07\n","base1 std tensor([6.7393, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 939\n","nlml -104268.59229113685\n","err (0.0003780700060148354-2.06690851306186e-20j)\n","eps 1.505875885096297e-07\n","base1 std tensor([6.7394, 7.0686], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 940\n","nlml -104230.50108750998\n","err (0.00037899299459426164-2.076265916388513e-20j)\n","eps 1.5049534553154066e-07\n","base1 std tensor([6.7394, 7.0686], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 941\n","nlml -104174.85156565375\n","err (0.0003801517883959171-2.0816717507387446e-20j)\n","eps 1.504429280417111e-07\n","base1 std tensor([6.7395, 7.0686], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 942\n","nlml -104233.28303750961\n","err (0.0003790480259977665-2.0817607165402328e-20j)\n","eps 1.504078676741367e-07\n","base1 std tensor([6.7395, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 943\n","nlml -104274.36260641279\n","err (0.0003780591162853984-2.0639881054475283e-20j)\n","eps 1.503712130731477e-07\n","base1 std tensor([6.7396, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 944\n","nlml -104253.60883169335\n","err (0.00037855649854895396-2.0805570292063235e-20j)\n","eps 1.503431675121242e-07\n","base1 std tensor([6.7395, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 945\n","nlml -104245.54609511458\n","err (0.00037825798267863937-2.073232021755103e-20j)\n","eps 1.503180471070323e-07\n","base1 std tensor([6.7395, 7.0686], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 946\n","nlml -104277.86056970926\n","err (0.00037817915529952706-2.0661528976231562e-20j)\n","eps 1.5029481409045422e-07\n","base1 std tensor([6.7394, 7.0686], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 947\n","nlml -104279.2122875793\n","err (0.00037809615183522334-2.071301345351514e-20j)\n","eps 1.502726219270299e-07\n","base1 std tensor([6.7394, 7.0686], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 948\n","nlml -104285.81009688691\n","err (0.0003779571918983593-2.0704968843676144e-20j)\n","eps 1.502496898169115e-07\n","base1 std tensor([6.7394, 7.0685], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 949\n","nlml -104299.63546197832\n","err (0.0003777526199647864-2.064921611310999e-20j)\n","eps 1.5022266380487353e-07\n","base1 std tensor([6.7395, 7.0685], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 950\n","nlml -104298.31392285113\n","err (0.00037787156202029744-2.0638065337006456e-20j)\n","eps 1.5019447699506866e-07\n","base1 std tensor([6.7394, 7.0685], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 951\n","nlml -104315.4003622812\n","err (0.00037765454473338297-2.0659857474062103e-20j)\n","eps 1.5016175243514268e-07\n","base1 std tensor([6.7394, 7.0685], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 952\n","nlml -104318.64289133644\n","err (0.0003777327627207471-2.0714300489999482e-20j)\n","eps 1.5012633693282344e-07\n","base1 std tensor([6.7394, 7.0685], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 953\n","nlml -104315.78367445606\n","err (0.00037794751931305676-2.0687626186595868e-20j)\n","eps 1.500935170759522e-07\n","base1 std tensor([6.7394, 7.0685], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 954\n","nlml -104294.64124062494\n","err (0.00037825482172006164-2.069091552717098e-20j)\n","eps 1.5006931368847734e-07\n","base1 std tensor([6.7394, 7.0685], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 955\n","nlml -104300.14901132039\n","err (0.00037837658677078554-2.073826680885225e-20j)\n","eps 1.5005531271960735e-07\n","base1 std tensor([6.7394, 7.0686], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 956\n","nlml -104305.22309753703\n","err (0.00037838321596163284-2.079006747205264e-20j)\n","eps 1.5005091578417022e-07\n","base1 std tensor([6.7394, 7.0687], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 957\n","nlml -104295.35552001865\n","err (0.00037865850241150154-2.0687213482881758e-20j)\n","eps 1.5005995644640307e-07\n","base1 std tensor([6.7394, 7.0688], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 958\n","nlml -104302.23827317468\n","err (0.0003786622874663829-2.0755380046942948e-20j)\n","eps 1.5008099971077055e-07\n","base1 std tensor([6.7394, 7.0688], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 959\n","nlml -104278.29009267106\n","err (0.0003790467497536229-2.071425914976013e-20j)\n","eps 1.5011936625814396e-07\n","base1 std tensor([6.7394, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 960\n","nlml -104241.98670865124\n","err (0.0003797189120945344-2.0908944790666626e-20j)\n","eps 1.5018485826277715e-07\n","base1 std tensor([6.7395, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 961\n","nlml -104171.57854594175\n","err (0.0003803608372738332-2.066231588497361e-20j)\n","eps 1.502852569160568e-07\n","base1 std tensor([6.7395, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 962\n","nlml -104262.29372405363\n","err (0.0003790048644808047-2.077823738103576e-20j)\n","eps 1.503903950507943e-07\n","base1 std tensor([6.7395, 7.0689], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 963\n","nlml -104285.54643210095\n","err (0.0003783300858296195-2.071168840929833e-20j)\n","eps 1.5048539950245413e-07\n","base1 std tensor([6.7396, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 964\n","nlml -104286.6357595123\n","err (0.000378540072971223-2.0714464078855727e-20j)\n","eps 1.5057290503337075e-07\n","base1 std tensor([6.7396, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 965\n","nlml -104290.2641386953\n","err (0.0003783794930573506-2.0745158350323734e-20j)\n","eps 1.5064858447237062e-07\n","base1 std tensor([6.7397, 7.0690], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 966\n","nlml -104305.51721442658\n","err (0.0003782882869892582-2.070449420562745e-20j)\n","eps 1.5070997944061294e-07\n","base1 std tensor([6.7397, 7.0691], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 967\n","nlml -104315.82992764376\n","err (0.00037806447857563637-2.069994770418417e-20j)\n","eps 1.507526525943118e-07\n","base1 std tensor([6.7398, 7.0691], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 968\n","nlml -104304.1157036265\n","err (0.0003783794590521507-2.080176554449841e-20j)\n","eps 1.5078357478664815e-07\n","base1 std tensor([6.7398, 7.0691], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 969\n","nlml -104293.2561622396\n","err (0.00037864016724024305-2.0777291832155297e-20j)\n","eps 1.5080803154146419e-07\n","base1 std tensor([6.7398, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 970\n","nlml -104291.80321916578\n","err (0.0003786405559769994-2.0756371750357282e-20j)\n","eps 1.5082584252191382e-07\n","base1 std tensor([6.7398, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 971\n","nlml -104255.95730140431\n","err (0.000379026520451248-2.0634664861007584e-20j)\n","eps 1.5084430849922367e-07\n","base1 std tensor([6.7398, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 972\n","nlml -104225.41750147978\n","err (0.0003792340443927612-2.0958946808237476e-20j)\n","eps 1.5086678596619122e-07\n","base1 std tensor([6.7399, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 973\n","nlml -104305.09502157198\n","err (0.0003783227745565418-2.071084018119838e-20j)\n","eps 1.5087556785259422e-07\n","base1 std tensor([6.7399, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 974\n","nlml -104310.20902015798\n","err (0.00037815445692014816-2.065443934280491e-20j)\n","eps 1.5086863009743926e-07\n","base1 std tensor([6.7400, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 975\n","nlml -104319.09552406843\n","err (0.00037818972811670345-2.069870645115827e-20j)\n","eps 1.5084824553455515e-07\n","base1 std tensor([6.7401, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 976\n","nlml -104343.76293988347\n","err (0.00037782370963731354-2.068777602465831e-20j)\n","eps 1.5080902737235018e-07\n","base1 std tensor([6.7402, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 977\n","nlml -104349.47092560085\n","err (0.00037788863578105557-2.0729356394154518e-20j)\n","eps 1.5075475367799114e-07\n","base1 std tensor([6.7403, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 978\n","nlml -104357.74168078235\n","err (0.00037785917063055187-2.0753690435821387e-20j)\n","eps 1.5068730710232532e-07\n","base1 std tensor([6.7404, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 979\n","nlml -104369.14850482845\n","err (0.000377822397744748-2.0704694309403486e-20j)\n","eps 1.5060857286083977e-07\n","base1 std tensor([6.7404, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 980\n","nlml -104364.40372407735\n","err (0.0003779289710570624-2.0683541829877304e-20j)\n","eps 1.5052348176321115e-07\n","base1 std tensor([6.7405, 7.0700], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 981\n","nlml -103915.11602812252\n","err (0.00038101054061966247-2.103498758004261e-20j)\n","eps 1.5049198213584612e-07\n","base1 std tensor([6.7405, 7.0700], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 982\n","nlml -104255.69703036455\n","err (0.00037965219604304656-2.0685236667243932e-20j)\n","eps 1.504846157951914e-07\n","base1 std tensor([6.7405, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 983\n","nlml -104274.99645855627\n","err (0.00037900117217640585-2.0777860671041072e-20j)\n","eps 1.5048702638329046e-07\n","base1 std tensor([6.7405, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 984\n","nlml -104246.58009882573\n","err (0.0003789885865552059-2.08438882626518e-20j)\n","eps 1.5049824294479376e-07\n","base1 std tensor([6.7404, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 985\n","nlml -104265.1556625241\n","err (0.0003783963593063661-2.0782285242995968e-20j)\n","eps 1.505066491098593e-07\n","base1 std tensor([6.7405, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 986\n","nlml -104236.36040419829\n","err (0.0003788209114875773-2.0800194876027068e-20j)\n","eps 1.5052011759553762e-07\n","base1 std tensor([6.7405, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 987\n","nlml -104260.64315733359\n","err (0.00037842705343911313-2.073913952670804e-20j)\n","eps 1.5053058208087302e-07\n","base1 std tensor([6.7406, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 988\n","nlml -104265.27807032238\n","err (0.0003784204088333304-2.07427529697186e-20j)\n","eps 1.505380135409663e-07\n","base1 std tensor([6.7406, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 989\n","nlml -104272.95407879235\n","err (0.0003782924386985789-2.074001058729175e-20j)\n","eps 1.5054010016040614e-07\n","base1 std tensor([6.7406, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 990\n","nlml -104293.35898725362\n","err (0.0003781281662418378-2.0659944755855207e-20j)\n","eps 1.505335577353712e-07\n","base1 std tensor([6.7406, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 991\n","nlml -104297.81505405398\n","err (0.000378132766829967-2.0699206341478214e-20j)\n","eps 1.5051968476083977e-07\n","base1 std tensor([6.7406, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 992\n","nlml -104283.1584122109\n","err (0.00037842908386178357-2.0723342842561662e-20j)\n","eps 1.5050478310742743e-07\n","base1 std tensor([6.7406, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 993\n","nlml -104207.24938341473\n","err (0.00037985421311270186-2.0911283829816225e-20j)\n","eps 1.5051629074038675e-07\n","base1 std tensor([6.7407, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 994\n","nlml -104044.42789259904\n","err (0.0003822569162295784-2.107673481762317e-20j)\n","eps 1.5059696238133535e-07\n","base1 std tensor([6.7407, 7.0700], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 995\n","nlml -103181.31163594783\n","err (0.0003931108128094773-2.157923515106708e-20j)\n","eps 1.5094807631040263e-07\n","base1 std tensor([6.7407, 7.0700], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 996\n","nlml -103559.89066822776\n","err (0.00038750804912456786-2.1480214232327277e-20j)\n","eps 1.5142674728092124e-07\n","base1 std tensor([6.7407, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 997\n","nlml -103285.57008518942\n","err (0.0003885060936273856-2.1229762830165233e-20j)\n","eps 1.5202953280146116e-07\n","base1 std tensor([6.7406, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 998\n","nlml -103095.81344888976\n","err (0.00038916489795968534-2.152739444313061e-20j)\n","eps 1.5274356263317908e-07\n","base1 std tensor([6.7404, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 999\n","nlml -103008.70680061282\n","err (0.0003876936105122764-2.1450275222300173e-20j)\n","eps 1.5351408434659066e-07\n","base1 std tensor([6.7403, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 0\n","nlml -103450.9196730394\n","err (0.00038528023980328877-2.1153286579735584e-20j)\n","eps 1.536676752135583e-07\n","base1 std tensor([6.7402, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 1\n","nlml -103659.60491974548\n","err (0.0003822499307132442-2.0887428059534462e-20j)\n","eps 1.5377033351692988e-07\n","base1 std tensor([6.7402, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 2\n","nlml -103740.16753815624\n","err (0.00038144274665545785-2.085407330338011e-20j)\n","eps 1.5381565895927695e-07\n","base1 std tensor([6.7402, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 3\n","nlml -103797.38858113518\n","err (0.00038090821476567476-2.0861617365471098e-20j)\n","eps 1.538096161348081e-07\n","base1 std tensor([6.7402, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 4\n","nlml -103851.52277433668\n","err (0.0003804496182477017-2.086012506517536e-20j)\n","eps 1.5376400348884377e-07\n","base1 std tensor([6.7402, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 5\n","nlml -103912.32444472084\n","err (0.0003798018877924551-2.082742981630102e-20j)\n","eps 1.536877568370858e-07\n","base1 std tensor([6.7402, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 6\n","nlml -103961.19705231718\n","err (0.00037928006617944714-2.080000900505886e-20j)\n","eps 1.5359002458393636e-07\n","base1 std tensor([6.7402, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 7\n","nlml -103989.17142225004\n","err (0.00037911963201272837-2.0789436987911953e-20j)\n","eps 1.5347806341419007e-07\n","base1 std tensor([6.7402, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 8\n","nlml -104011.77168479856\n","err (0.00037904133241337823-2.0772259759743107e-20j)\n","eps 1.5335632673336722e-07\n","base1 std tensor([6.7402, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 9\n","nlml -104041.14399119571\n","err (0.0003787917610241726-2.0745082697723386e-20j)\n","eps 1.5322709461193334e-07\n","base1 std tensor([6.7402, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 10\n","nlml -104075.43290433139\n","err (0.0003784336175316535-2.071564050476392e-20j)\n","eps 1.530916423283845e-07\n","base1 std tensor([6.7402, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 11\n","nlml -104105.56539076024\n","err (0.0003781591006990606-2.0694219504762933e-20j)\n","eps 1.529511334095355e-07\n","base1 std tensor([6.7402, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 12\n","nlml -104127.45359484538\n","err (0.0003780450163928611-2.0681962034533102e-20j)\n","eps 1.5280679734261303e-07\n","base1 std tensor([6.7402, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 13\n","nlml -104145.17800245779\n","err (0.0003780066398611391-2.067273285736857e-20j)\n","eps 1.5265973433046568e-07\n","base1 std tensor([6.7402, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 14\n","nlml -104162.78939068642\n","err (0.0003779605571979954-2.0663875622494818e-20j)\n","eps 1.525107774669427e-07\n","base1 std tensor([6.7402, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 15\n","nlml -104181.00414505931\n","err (0.0003778842155914178-2.0658567224439827e-20j)\n","eps 1.523605210178567e-07\n","base1 std tensor([6.7402, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 16\n","nlml -104199.06102867401\n","err (0.0003777920074107893-2.0658245686449114e-20j)\n","eps 1.522094448717748e-07\n","base1 std tensor([6.7402, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 17\n","nlml -104216.90369302136\n","err (0.0003776991476921616-2.0657287838994176e-20j)\n","eps 1.5205796466052635e-07\n","base1 std tensor([6.7402, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 18\n","nlml -104233.46306063831\n","err (0.00037763446128435214-2.065152232445964e-20j)\n","eps 1.519064943169446e-07\n","base1 std tensor([6.7402, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 19\n","nlml -104246.46919810335\n","err (0.0003776187409916378-2.064287336532299e-20j)\n","eps 1.5175557780107056e-07\n","base1 std tensor([6.7401, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 20\n","nlml -104258.62599797032\n","err (0.00037761946091806315-2.063344987758347e-20j)\n","eps 1.5160576353723086e-07\n","base1 std tensor([6.7401, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 21\n","nlml -104272.26782514225\n","err (0.00037759335506091444-2.062389801221169e-20j)\n","eps 1.514574080547153e-07\n","base1 std tensor([6.7401, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 22\n","nlml -104285.90520148585\n","err (0.00037754736555549863-2.0621190892632047e-20j)\n","eps 1.5131075619730805e-07\n","base1 std tensor([6.7401, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 23\n","nlml -104298.96834323113\n","err (0.0003774938464323999-2.0620046107902317e-20j)\n","eps 1.51166034310538e-07\n","base1 std tensor([6.7401, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 24\n","nlml -104310.72726308758\n","err (0.00037746606783208323-2.0624906719382963e-20j)\n","eps 1.5102355918590328e-07\n","base1 std tensor([6.7401, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 25\n","nlml -104321.81491530908\n","err (0.0003774404421996891-2.0641354944984156e-20j)\n","eps 1.5088362899852812e-07\n","base1 std tensor([6.7401, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 26\n","nlml -104333.1430325587\n","err (0.00037740728926149845-2.0653672052787056e-20j)\n","eps 1.5074648555167034e-07\n","base1 std tensor([6.7401, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 27\n","nlml -104344.20033271021\n","err (0.0003773765184673669-2.0654028839704085e-20j)\n","eps 1.5061235131766708e-07\n","base1 std tensor([6.7401, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 28\n","nlml -104353.47506722827\n","err (0.0003773628070435322-2.0651867918120464e-20j)\n","eps 1.5048156110821826e-07\n","base1 std tensor([6.7400, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 29\n","nlml -104363.01304754968\n","err (0.0003773550452681346-2.065432691172516e-20j)\n","eps 1.5035443163206033e-07\n","base1 std tensor([6.7400, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 30\n","nlml -104373.87874191238\n","err (0.0003773380308037417-2.0656634224065318e-20j)\n","eps 1.502311304444101e-07\n","base1 std tensor([6.7400, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 31\n","nlml -104383.38106704802\n","err (0.00037733444908511475-2.065516850244379e-20j)\n","eps 1.5011189044068913e-07\n","base1 std tensor([6.7400, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 32\n","nlml -104392.34569772218\n","err (0.0003773260785894512-2.0653808535699585e-20j)\n","eps 1.4999697419753671e-07\n","base1 std tensor([6.7400, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 33\n","nlml -104401.43827485268\n","err (0.0003773177806696473-2.0655703441480706e-20j)\n","eps 1.4988659324402175e-07\n","base1 std tensor([6.7400, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 34\n","nlml -104409.81028763323\n","err (0.0003773044865860324-2.064907835295706e-20j)\n","eps 1.4978091576672156e-07\n","base1 std tensor([6.7400, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 35\n","nlml -104419.7616247255\n","err (0.0003772901385821785-2.064805347102956e-20j)\n","eps 1.496799608601775e-07\n","base1 std tensor([6.7400, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 36\n","nlml -104428.5526826131\n","err (0.00037728655395357816-2.0653725860251388e-20j)\n","eps 1.495838236029295e-07\n","base1 std tensor([6.7400, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 37\n","nlml -104423.51474005272\n","err (0.00037757272456066544-2.0654323096363605e-20j)\n","eps 1.4949441423112924e-07\n","base1 std tensor([6.7400, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 38\n","nlml -104427.94211145378\n","err (0.00037759362821825407-2.067756524848211e-20j)\n","eps 1.4941191665865534e-07\n","base1 std tensor([6.7400, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 39\n","nlml -104446.26651819756\n","err (0.0003773277716646056-2.06504440627728e-20j)\n","eps 1.4933461437206693e-07\n","base1 std tensor([6.7400, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 40\n","nlml -104451.49337171175\n","err (0.00037734818477193387-2.0642217162658733e-20j)\n","eps 1.4926271735158938e-07\n","base1 std tensor([6.7400, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 41\n","nlml -104457.5738119044\n","err (0.00037732679311849887-2.064815053318744e-20j)\n","eps 1.4919605019277057e-07\n","base1 std tensor([6.7400, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 42\n","nlml -104466.32101544806\n","err (0.00037728941171103793-2.0651085224690158e-20j)\n","eps 1.4913433012701357e-07\n","base1 std tensor([6.7401, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 43\n","nlml -104473.1137303961\n","err (0.00037729656262469667-2.064983016645044e-20j)\n","eps 1.4907753438901765e-07\n","base1 std tensor([6.7401, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 44\n","nlml -104479.41732157572\n","err (0.0003772904442686907-2.0654540231872564e-20j)\n","eps 1.4902564505050017e-07\n","base1 std tensor([6.7401, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 45\n","nlml -104486.46397562383\n","err (0.0003772736693548884-2.0642316351034402e-20j)\n","eps 1.4897843372466825e-07\n","base1 std tensor([6.7401, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 46\n","nlml -104492.82269376317\n","err (0.0003772729622216191-2.063341364159474e-20j)\n","eps 1.4893573543131621e-07\n","base1 std tensor([6.7401, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 47\n","nlml -104499.59896035226\n","err (0.0003772514758765681-2.0644464025881836e-20j)\n","eps 1.4889732022685793e-07\n","base1 std tensor([6.7401, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 48\n","nlml -104507.11090341759\n","err (0.00037725604273863356-2.0644694063873594e-20j)\n","eps 1.488630430043131e-07\n","base1 std tensor([6.7401, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 49\n","nlml -104511.98706910292\n","err (0.000377285434005019-2.0677270978808837e-20j)\n","eps 1.4883291165827792e-07\n","base1 std tensor([6.7402, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 50\n","nlml -104514.87527061411\n","err (0.0003773385618094708-2.0629521083851766e-20j)\n","eps 1.488071367275968e-07\n","base1 std tensor([6.7402, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 51\n","nlml -104521.22921396949\n","err (0.0003773095619357551-2.0681325811974096e-20j)\n","eps 1.487852697454308e-07\n","base1 std tensor([6.7402, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 52\n","nlml -104528.85238309862\n","err (0.00037728378833312275-2.0664598044785156e-20j)\n","eps 1.487669049794111e-07\n","base1 std tensor([6.7402, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 53\n","nlml -104533.6296306856\n","err (0.0003772719620315595-2.0622068232391825e-20j)\n","eps 1.4875165383195499e-07\n","base1 std tensor([6.7402, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 54\n","nlml -104538.67156014731\n","err (0.0003772947040908092-2.062496379190453e-20j)\n","eps 1.4873941618397084e-07\n","base1 std tensor([6.7402, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 55\n","nlml -104537.91898908252\n","err (0.0003773988327539569-2.066441243446159e-20j)\n","eps 1.4873068311637036e-07\n","base1 std tensor([6.7402, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 56\n","nlml -104550.050760028\n","err (0.00037730739150841424-2.0651660763989597e-20j)\n","eps 1.487244429639635e-07\n","base1 std tensor([6.7402, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 57\n","nlml -104554.30765309281\n","err (0.00037731908368413746-2.065258913072591e-20j)\n","eps 1.4872059542360116e-07\n","base1 std tensor([6.7403, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 58\n","nlml -104559.58371775539\n","err (0.0003772884511268012-2.066562672981659e-20j)\n","eps 1.4871873414068853e-07\n","base1 std tensor([6.7403, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 59\n","nlml -104565.77051527634\n","err (0.0003772446321775219-2.0650347048372157e-20j)\n","eps 1.4871833861272222e-07\n","base1 std tensor([6.7403, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 60\n","nlml -104567.26032526119\n","err (0.00037728960906881085-2.0629002109332993e-20j)\n","eps 1.4871949972652873e-07\n","base1 std tensor([6.7403, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 61\n","nlml -104578.0204854072\n","err (0.00037722426143694865-2.0631053196691903e-20j)\n","eps 1.4872144359679233e-07\n","base1 std tensor([6.7403, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 62\n","nlml -104579.16466766033\n","err (0.0003772622957961523-2.065008142158175e-20j)\n","eps 1.4872428056163688e-07\n","base1 std tensor([6.7403, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 63\n","nlml -104586.38729006819\n","err (0.00037722115524437135-2.064579246594192e-20j)\n","eps 1.487274702321403e-07\n","base1 std tensor([6.7404, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 64\n","nlml -104592.33170424913\n","err (0.00037722222526624243-2.06523676209891e-20j)\n","eps 1.487307515264236e-07\n","base1 std tensor([6.7404, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 65\n","nlml -104597.65227070858\n","err (0.0003772255838729416-2.0648692916099566e-20j)\n","eps 1.4873389895028808e-07\n","base1 std tensor([6.7404, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 66\n","nlml -104601.35814799741\n","err (0.0003772420712996387-2.063865560180345e-20j)\n","eps 1.487369316095399e-07\n","base1 std tensor([6.7404, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 67\n","nlml -104601.28124053\n","err (0.0003773167771372363-2.0636433692665577e-20j)\n","eps 1.4874023460125807e-07\n","base1 std tensor([6.7404, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 68\n","nlml -104587.42409892267\n","err (0.00037764351551909935-2.0707379929120193e-20j)\n","eps 1.4874641211741678e-07\n","base1 std tensor([6.7404, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 69\n","nlml -104572.76946756493\n","err (0.00037779047988081377-2.060888378626695e-20j)\n","eps 1.487564040150445e-07\n","base1 std tensor([6.7405, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 70\n","nlml -104586.8281246723\n","err (0.00037767332364498134-2.076780905675568e-20j)\n","eps 1.4876882107431768e-07\n","base1 std tensor([6.7405, 7.0692], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 71\n","nlml -104600.71273839292\n","err (0.00037744604127615234-2.0676878163832294e-20j)\n","eps 1.487814937126062e-07\n","base1 std tensor([6.7405, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 72\n","nlml -104603.94171227944\n","err (0.0003774549586702165-2.061259893909114e-20j)\n","eps 1.4879445654598308e-07\n","base1 std tensor([6.7405, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 73\n","nlml -104606.07750209184\n","err (0.0003774459986912189-2.062494384547663e-20j)\n","eps 1.4880748277672216e-07\n","base1 std tensor([6.7405, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 74\n","nlml -104610.15326240417\n","err (0.00037737790200560126-2.0665314446747453e-20j)\n","eps 1.4881975926395204e-07\n","base1 std tensor([6.7405, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 75\n","nlml -104621.08083053335\n","err (0.0003773319218879998-2.068179726119216e-20j)\n","eps 1.488307288892073e-07\n","base1 std tensor([6.7405, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 76\n","nlml -104623.5319877059\n","err (0.00037725434274677843-2.063519412280592e-20j)\n","eps 1.4883966875490264e-07\n","base1 std tensor([6.7405, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 77\n","nlml -104624.81587431923\n","err (0.0003773202804827636-2.0627497120750192e-20j)\n","eps 1.4884718235007203e-07\n","base1 std tensor([6.7406, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 78\n","nlml -104632.90372722899\n","err (0.0003772407970670584-2.064978073957493e-20j)\n","eps 1.4885246592092194e-07\n","base1 std tensor([6.7406, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 79\n","nlml -104633.09442518571\n","err (0.00037728692735910694-2.0662906252673844e-20j)\n","eps 1.4885603549354922e-07\n","base1 std tensor([6.7406, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 80\n","nlml -104603.71245225145\n","err (0.0003779655280671045-2.0724947177030824e-20j)\n","eps 1.4886410001215664e-07\n","base1 std tensor([6.7406, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 81\n","nlml -104626.95222375906\n","err (0.0003773985316003848-2.0638585105958268e-20j)\n","eps 1.4887087905111512e-07\n","base1 std tensor([6.7406, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 82\n","nlml -104626.26491508837\n","err (0.0003773552950466796-2.067511192162782e-20j)\n","eps 1.4887582367728432e-07\n","base1 std tensor([6.7406, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 83\n","nlml -104635.58362544345\n","err (0.00037728115595092474-2.068089815371869e-20j)\n","eps 1.4887820850201494e-07\n","base1 std tensor([6.7406, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 84\n","nlml -104644.53553679261\n","err (0.00037731435092511564-2.0679321305960418e-20j)\n","eps 1.4887842195050065e-07\n","base1 std tensor([6.7407, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 85\n","nlml -104648.82910992572\n","err (0.00037734412566918404-2.0641013218818113e-20j)\n","eps 1.488767614197152e-07\n","base1 std tensor([6.7407, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 86\n","nlml -104659.37325487522\n","err (0.00037724774591258066-2.0623324948678603e-20j)\n","eps 1.4887230906336992e-07\n","base1 std tensor([6.7407, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 87\n","nlml -104664.44487838382\n","err (0.00037728122219594977-2.0641422919529298e-20j)\n","eps 1.4886555100873997e-07\n","base1 std tensor([6.7407, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 88\n","nlml -104667.30578317729\n","err (0.0003773094662652862-2.0651544157962083e-20j)\n","eps 1.488569406205674e-07\n","base1 std tensor([6.7407, 7.0693], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 89\n","nlml -104661.87741162139\n","err (0.00037745178309584967-2.0660734541050608e-20j)\n","eps 1.48848020151616e-07\n","base1 std tensor([6.7407, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 90\n","nlml -104667.51709535594\n","err (0.00037747240702770457-2.0690730645440104e-20j)\n","eps 1.4883907120189225e-07\n","base1 std tensor([6.7407, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 91\n","nlml -104668.13357883737\n","err (0.00037757594643642863-2.06847345922629e-20j)\n","eps 1.488310287112868e-07\n","base1 std tensor([6.7408, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 92\n","nlml -104680.43095872639\n","err (0.0003773362798184643-2.0646308328670815e-20j)\n","eps 1.4882151737679186e-07\n","base1 std tensor([6.7408, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 93\n","nlml -104686.12111689165\n","err (0.00037730484981532945-2.0656460670372787e-20j)\n","eps 1.4881038133958758e-07\n","base1 std tensor([6.7408, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 94\n","nlml -104688.10536038982\n","err (0.000377343350425862-2.066004546675467e-20j)\n","eps 1.487981775097457e-07\n","base1 std tensor([6.7408, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 95\n","nlml -104689.42129110068\n","err (0.0003773431923442868-2.0731663413725023e-20j)\n","eps 1.4878516334013897e-07\n","base1 std tensor([6.7408, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 96\n","nlml -104681.163062524\n","err (0.00037750587911479245-2.0451107503620708e-20j)\n","eps 1.4877312351598865e-07\n","base1 std tensor([6.7408, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 97\n","nlml -104689.47665564448\n","err (0.0003773875350345449-2.0770749174221677e-20j)\n","eps 1.4876101072925474e-07\n","base1 std tensor([6.7408, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 98\n","nlml -104700.71353821026\n","err (0.00037730567634010597-2.0730767350479367e-20j)\n","eps 1.487479779396524e-07\n","base1 std tensor([6.7408, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 99\n","nlml -104702.53979334928\n","err (0.00037730732633495955-2.06409493762569e-20j)\n","eps 1.487341950767132e-07\n","base1 std tensor([6.7409, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 100\n","nlml -104707.12710809952\n","err (0.0003772949907480998-2.0644923902706214e-20j)\n","eps 1.4871974255200387e-07\n","base1 std tensor([6.7409, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 101\n","nlml -104687.81672622784\n","err (0.00037764960949020915-2.0687147605329147e-20j)\n","eps 1.4870850208777025e-07\n","base1 std tensor([6.7409, 7.0694], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 102\n","nlml -104656.92864462701\n","err (0.0003783881542991157-2.071731716207105e-20j)\n","eps 1.4870802218294142e-07\n","base1 std tensor([6.7409, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 103\n","nlml -104706.28705282678\n","err (0.00037742772012106245-2.0624327676053728e-20j)\n","eps 1.487075261730245e-07\n","base1 std tensor([6.7410, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 104\n","nlml -104694.59288136434\n","err (0.00037765959649788616-2.0676687192769346e-20j)\n","eps 1.4870953445453195e-07\n","base1 std tensor([6.7410, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 105\n","nlml -104705.08379697513\n","err (0.0003774519204848922-2.0682714762762108e-20j)\n","eps 1.4871150666292308e-07\n","base1 std tensor([6.7410, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 106\n","nlml -104717.71330760076\n","err (0.0003772601255170203-2.0656201864707027e-20j)\n","eps 1.4871148764506205e-07\n","base1 std tensor([6.7410, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 107\n","nlml -104704.14208157879\n","err (0.0003776833639464444-2.0680969902773775e-20j)\n","eps 1.4871396269677334e-07\n","base1 std tensor([6.7410, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 108\n","nlml -104651.94890710691\n","err (0.0003791095563466588-2.0806034310001445e-20j)\n","eps 1.4873356080310908e-07\n","base1 std tensor([6.7410, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 109\n","nlml -104718.82320863809\n","err (0.0003774153059045146-2.068733718898003e-20j)\n","eps 1.487505532447833e-07\n","base1 std tensor([6.7410, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 110\n","nlml -104708.980454026\n","err (0.00037765001964044345-2.0646587176025824e-20j)\n","eps 1.4876749724558902e-07\n","base1 std tensor([6.7410, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 111\n","nlml -104713.32991119703\n","err (0.0003774563990643111-2.062829548550823e-20j)\n","eps 1.4878208274786532e-07\n","base1 std tensor([6.7411, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 112\n","nlml -104712.03287715097\n","err (0.0003776002607149945-2.0683634518431733e-20j)\n","eps 1.487957958700734e-07\n","base1 std tensor([6.7411, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 113\n","nlml -104720.28567344617\n","err (0.00037749708659255205-2.0689139298807767e-20j)\n","eps 1.4880737446360053e-07\n","base1 std tensor([6.7411, 7.0695], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 114\n","nlml -104733.28219298652\n","err (0.00037728062146542287-2.0688229888076846e-20j)\n","eps 1.4881446608828097e-07\n","base1 std tensor([6.7411, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 115\n","nlml -104731.68946037846\n","err (0.0003773373628224426-2.06628976209335e-20j)\n","eps 1.4881793347018878e-07\n","base1 std tensor([6.7411, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 116\n","nlml -104736.9809856877\n","err (0.00037729700209838176-2.0667703936323224e-20j)\n","eps 1.4881761604914616e-07\n","base1 std tensor([6.7412, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 117\n","nlml -104738.26189628421\n","err (0.00037731464487294233-2.067268903635781e-20j)\n","eps 1.4881394600713534e-07\n","base1 std tensor([6.7412, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 118\n","nlml -104743.31747088688\n","err (0.0003773117515281033-2.068171746548594e-20j)\n","eps 1.4880709667272447e-07\n","base1 std tensor([6.7412, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 119\n","nlml -104736.17495931427\n","err (0.00037742475054325494-2.0752669583629343e-20j)\n","eps 1.4879854015716713e-07\n","base1 std tensor([6.7412, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 120\n","nlml -104728.37701374046\n","err (0.0003775606398829597-2.0656069628502198e-20j)\n","eps 1.4879011041857912e-07\n","base1 std tensor([6.7412, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 121\n","nlml -104746.94170054024\n","err (0.0003773786374381047-2.0651256151990336e-20j)\n","eps 1.4877986442624717e-07\n","base1 std tensor([6.7412, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 122\n","nlml -104751.59192620103\n","err (0.00037730914407167233-2.059789617944279e-20j)\n","eps 1.4876730499265995e-07\n","base1 std tensor([6.7412, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 123\n","nlml -104755.35611977777\n","err (0.00037729043737070065-2.065876307040823e-20j)\n","eps 1.4875246738347678e-07\n","base1 std tensor([6.7412, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 124\n","nlml -104754.96636999874\n","err (0.0003774244177727047-2.0707309781537835e-20j)\n","eps 1.4873709706895486e-07\n","base1 std tensor([6.7413, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 125\n","nlml -104746.99694396237\n","err (0.0003775960830881556-2.075590518416362e-20j)\n","eps 1.4872337126979352e-07\n","base1 std tensor([6.7413, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 126\n","nlml -104759.99697833242\n","err (0.0003773780663787662-2.063382155527016e-20j)\n","eps 1.4870874736369723e-07\n","base1 std tensor([6.7413, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 127\n","nlml -104767.47625744627\n","err (0.0003772534559068411-2.0584721088541487e-20j)\n","eps 1.4869202349938616e-07\n","base1 std tensor([6.7413, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 128\n","nlml -104769.15317615063\n","err (0.00037731927030136884-2.0644945115429615e-20j)\n","eps 1.4867419459620483e-07\n","base1 std tensor([6.7413, 7.0696], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 129\n","nlml -104772.96488072895\n","err (0.0003773138026948357-2.0683705594150983e-20j)\n","eps 1.486554386073413e-07\n","base1 std tensor([6.7413, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 130\n","nlml -104758.68271081893\n","err (0.00037743245413728174-2.0638923913469747e-20j)\n","eps 1.4863750260529629e-07\n","base1 std tensor([6.7413, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 131\n","nlml -104762.59132451122\n","err (0.0003774502309971356-2.069295663664858e-20j)\n","eps 1.486208103324546e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 132\n","nlml -104759.56574285243\n","err (0.00037752947456544205-2.0738587553656844e-20j)\n","eps 1.4860642651124758e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 133\n","nlml -104755.9239730532\n","err (0.0003775258145606854-2.0678112149716207e-20j)\n","eps 1.4859450226607394e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 134\n","nlml -104766.0488187409\n","err (0.00037730235116197443-2.06644745702855e-20j)\n","eps 1.4858238168561894e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 135\n","nlml -104773.75211949198\n","err (0.0003773156123966964-2.0676890160305762e-20j)\n","eps 1.485704692456754e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 136\n","nlml -104776.901952834\n","err (0.0003772369117215837-2.0696400180769746e-20j)\n","eps 1.485579051499527e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 137\n","nlml -104779.53167235653\n","err (0.0003772777989113351-2.066121150323633e-20j)\n","eps 1.4854514431220187e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 138\n","nlml -104779.55463658503\n","err (0.0003772969640466468-2.0647587131914387e-20j)\n","eps 1.485325575760991e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 139\n","nlml -104780.92057921518\n","err (0.00037732811458862983-2.063476076487661e-20j)\n","eps 1.4852052156493944e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 140\n","nlml -104780.29754008044\n","err (0.00037733966676334075-2.0703140176374107e-20j)\n","eps 1.4850932721760175e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 141\n","nlml -104788.35492072608\n","err (0.0003772440380904249-2.0697204425922988e-20j)\n","eps 1.4849787977339222e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 142\n","nlml -104784.4514435749\n","err (0.0003773015676855744-2.0705428430778577e-20j)\n","eps 1.4848706837207138e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 143\n","nlml -104773.20874859138\n","err (0.00037744604515200706-2.0642748404288598e-20j)\n","eps 1.4847877348609735e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 144\n","nlml -104780.14165643606\n","err (0.00037745548149264123-2.0617533121430753e-20j)\n","eps 1.48473113899254e-07\n","base1 std tensor([6.7414, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 145\n","nlml -104783.94879573821\n","err (0.0003773585502795787-2.0639409471789086e-20j)\n","eps 1.4846872783075201e-07\n","base1 std tensor([6.7415, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 146\n","nlml -104785.27044202137\n","err (0.00037728934837512584-2.0627662082098673e-20j)\n","eps 1.4846474901037543e-07\n","base1 std tensor([6.7415, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 147\n","nlml -104789.4293295693\n","err (0.0003772300092019254-2.0723831378319377e-20j)\n","eps 1.4846042084070718e-07\n","base1 std tensor([6.7415, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 148\n","nlml -104797.43448020107\n","err (0.0003772323319640675-2.0676480216970674e-20j)\n","eps 1.4845563005708687e-07\n","base1 std tensor([6.7415, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 149\n","nlml -104805.01288890217\n","err (0.000377174226270209-2.0657008956657114e-20j)\n","eps 1.4844952285495768e-07\n","base1 std tensor([6.7415, 7.0697], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 150\n","nlml -104808.56868649495\n","err (0.00037720036455913554-2.067889976047229e-20j)\n","eps 1.4844239326247817e-07\n","base1 std tensor([6.7415, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 151\n","nlml -104810.55637636819\n","err (0.0003772168213969155-2.067620706091286e-20j)\n","eps 1.484343950695597e-07\n","base1 std tensor([6.7415, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 152\n","nlml -104803.29172985493\n","err (0.0003773483198585172-2.0703630682251774e-20j)\n","eps 1.4842741295311228e-07\n","base1 std tensor([6.7415, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 153\n","nlml -104798.02159112295\n","err (0.00037738913757608453-2.060708591771892e-20j)\n","eps 1.4842187747412072e-07\n","base1 std tensor([6.7415, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 154\n","nlml -104815.03625431951\n","err (0.0003772364882016787-2.0694672311234248e-20j)\n","eps 1.4841572696625216e-07\n","base1 std tensor([6.7415, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 155\n","nlml -104817.48604758111\n","err (0.00037720779577413215-2.066561518092478e-20j)\n","eps 1.484086606026726e-07\n","base1 std tensor([6.7415, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 156\n","nlml -104819.57107750955\n","err (0.000377228805120696-2.067703192601551e-20j)\n","eps 1.4840107690355486e-07\n","base1 std tensor([6.7415, 7.0698], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 157\n","nlml -104823.73141130409\n","err (0.00037718658712261133-2.0656870694545303e-20j)\n","eps 1.483925471814885e-07\n","base1 std tensor([6.7415, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 158\n","nlml -104824.79275945382\n","err (0.0003772034182786706-2.0672908438276946e-20j)\n","eps 1.4838340301168116e-07\n","base1 std tensor([6.7415, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 159\n","nlml -104829.04827535524\n","err (0.00037718057403936944-2.0633138112650496e-20j)\n","eps 1.483734382453827e-07\n","base1 std tensor([6.7415, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 160\n","nlml -104827.75902993836\n","err (0.00037726710975147167-2.067739681164149e-20j)\n","eps 1.4836404533243417e-07\n","base1 std tensor([6.7415, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 161\n","nlml -104828.71105068436\n","err (0.0003772851538758859-2.0671714286385056e-20j)\n","eps 1.4835555530399735e-07\n","base1 std tensor([6.7415, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 162\n","nlml -104830.53425803116\n","err (0.00037726838429984547-2.0662220236884038e-20j)\n","eps 1.483477633848107e-07\n","base1 std tensor([6.7415, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 163\n","nlml -104817.41628780923\n","err (0.0003775255477239619-2.056888304187772e-20j)\n","eps 1.4834409515801868e-07\n","base1 std tensor([6.7415, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 164\n","nlml -104779.95167872183\n","err (0.0003779028696670718-2.0892349996623177e-20j)\n","eps 1.4834921223975617e-07\n","base1 std tensor([6.7414, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 165\n","nlml -104814.27117280608\n","err (0.0003774172834618348-2.0645171443403264e-20j)\n","eps 1.4835607794709064e-07\n","base1 std tensor([6.7414, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 166\n","nlml -104818.05295275843\n","err (0.0003774014395720604-2.0691262622502975e-20j)\n","eps 1.483642568683052e-07\n","base1 std tensor([6.7414, 7.0699], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 167\n","nlml -104820.95578122447\n","err (0.00037734498399055337-2.0680481652247107e-20j)\n","eps 1.4837274918323267e-07\n","base1 std tensor([6.7414, 7.0700], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 168\n","nlml -104818.84106425397\n","err (0.0003773234676117139-2.0630384256644234e-20j)\n","eps 1.483811492045253e-07\n","base1 std tensor([6.7414, 7.0700], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 169\n","nlml -104801.98422899528\n","err (0.00037761888751983733-2.0664309019244648e-20j)\n","eps 1.4839325662291976e-07\n","base1 std tensor([6.7414, 7.0700], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 170\n","nlml -104816.60355532519\n","err (0.0003774520811193005-2.063775838883572e-20j)\n","eps 1.4840663758983546e-07\n","base1 std tensor([6.7415, 7.0700], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 171\n","nlml -104822.93025291697\n","err (0.00037732919951850543-2.0674851065902052e-20j)\n","eps 1.4841935786368752e-07\n","base1 std tensor([6.7415, 7.0700], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 172\n","nlml -104826.28698950844\n","err (0.0003772731602042384-2.0675001521773856e-20j)\n","eps 1.4843047550590527e-07\n","base1 std tensor([6.7415, 7.0700], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 173\n","nlml -104822.18243585087\n","err (0.00037735797923446764-2.06983756870371e-20j)\n","eps 1.4844118495882113e-07\n","base1 std tensor([6.7415, 7.0700], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 174\n","nlml -104821.48184103897\n","err (0.0003773219713626807-2.073348527966576e-20j)\n","eps 1.4845074393214462e-07\n","base1 std tensor([6.7415, 7.0700], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 175\n","nlml -104826.46980585992\n","err (0.00037732342209229275-2.06341930319808e-20j)\n","eps 1.484590686697802e-07\n","base1 std tensor([6.7415, 7.0701], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 176\n","nlml -104833.2364791547\n","err (0.00037721527507526695-2.0612101006637236e-20j)\n","eps 1.4846456225158448e-07\n","base1 std tensor([6.7415, 7.0701], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 177\n","nlml -104834.10201032554\n","err (0.00037724501372794105-2.0673546838875422e-20j)\n","eps 1.4846767659655283e-07\n","base1 std tensor([6.7415, 7.0701], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 178\n","nlml -104831.08308376835\n","err (0.00037728388749894447-2.067423275616988e-20j)\n","eps 1.4846895638236063e-07\n","base1 std tensor([6.7416, 7.0701], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 179\n","nlml -104841.34561514732\n","err (0.00037724330471633184-2.0678453453279167e-20j)\n","eps 1.4846800103188317e-07\n","base1 std tensor([6.7416, 7.0701], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 180\n","nlml -104847.53854144203\n","err (0.0003771669551137877-2.062551873611311e-20j)\n","eps 1.4846370253124567e-07\n","base1 std tensor([6.7416, 7.0701], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 181\n","nlml -104849.94203245781\n","err (0.0003772378515001921-2.0662676943977922e-20j)\n","eps 1.4845705363025262e-07\n","base1 std tensor([6.7416, 7.0702], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 182\n","nlml -104799.51914084207\n","err (0.0003775500612948878-2.064116848177637e-20j)\n","eps 1.4845259371271845e-07\n","base1 std tensor([6.7416, 7.0702], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 183\n","nlml -104821.8590468967\n","err (0.0003776558432652812-2.0620632232546603e-20j)\n","eps 1.4845179879293014e-07\n","base1 std tensor([6.7416, 7.0702], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 184\n","nlml -104824.2824938094\n","err (0.0003775635075966714-2.0734661393486082e-20j)\n","eps 1.4845314699494964e-07\n","base1 std tensor([6.7416, 7.0702], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 185\n","nlml -104836.74769085631\n","err (0.00037734232505804186-2.0650543937564297e-20j)\n","eps 1.4845341682116645e-07\n","base1 std tensor([6.7416, 7.0702], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 186\n","nlml -104838.81182142637\n","err (0.0003773159190895103-2.068758873283442e-20j)\n","eps 1.484523498571035e-07\n","base1 std tensor([6.7416, 7.0702], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 187\n","nlml -104836.86556728\n","err (0.0003773706331030401-2.0682667008936704e-20j)\n","eps 1.4845072801555338e-07\n","base1 std tensor([6.7416, 7.0702], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 188\n","nlml -104847.74746908268\n","err (0.0003772356591204717-2.0637959884383098e-20j)\n","eps 1.484465176122197e-07\n","base1 std tensor([6.7416, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 189\n","nlml -104848.63580767013\n","err (0.00037727661004115183-2.0679632780023854e-20j)\n","eps 1.4844039280617882e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 190\n","nlml -104851.81513963125\n","err (0.0003772683213823647-2.0717995337896925e-20j)\n","eps 1.4843257361079514e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 191\n","nlml -104851.41044092618\n","err (0.00037727194682392963-2.0713254543858208e-20j)\n","eps 1.4842346100721956e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 192\n","nlml -104849.64743426311\n","err (0.00037734583477991036-2.0655823094846452e-20j)\n","eps 1.4841421520462668e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 193\n","nlml -104864.55379750054\n","err (0.0003771897610639055-2.056678092535032e-20j)\n","eps 1.484024748355256e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 194\n","nlml -104864.24057698033\n","err (0.00037723575240633696-2.064408651249858e-20j)\n","eps 1.4838909237427287e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 195\n","nlml -104866.15997535827\n","err (0.00037727053887006426-2.069746353264847e-20j)\n","eps 1.4837478568179637e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 196\n","nlml -104871.21144433765\n","err (0.0003772523568094119-2.070136107982947e-20j)\n","eps 1.4835928408385458e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 197\n","nlml -104871.05109399518\n","err (0.00037729510742184316-2.0638608532641728e-20j)\n","eps 1.483435396802263e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 198\n","nlml -104866.25316334442\n","err (0.00037744315918044675-2.0679878987210653e-20j)\n","eps 1.4832998344484635e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 199\n","nlml -104869.78603511138\n","err (0.0003773893361860487-2.0672423521125465e-20j)\n","eps 1.4831769849317817e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 200\n","nlml -104872.98247779423\n","err (0.00037733772632248864-2.071068462631814e-20j)\n","eps 1.4830618367510004e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 201\n","nlml -104849.25691187236\n","err (0.000377713969187667-2.0584364909398115e-20j)\n","eps 1.4830120585351172e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 202\n","nlml -104838.49092445878\n","err (0.00037786092809496095-2.0934684372103488e-20j)\n","eps 1.483044137609251e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 203\n","nlml -104821.03770906525\n","err (0.00037804251547491664-2.0544263984193385e-20j)\n","eps 1.4831778533757964e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 204\n","nlml -104861.59957273757\n","err (0.00037756433581186263-2.0520508853178653e-20j)\n","eps 1.4833322117411333e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 205\n","nlml -104868.11287281595\n","err (0.0003773889052478377-2.067598467914781e-20j)\n","eps 1.4834809587517241e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 206\n","nlml -104854.2165071141\n","err (0.000377600150368636-2.0787668275351887e-20j)\n","eps 1.4836552178928804e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 207\n","nlml -104858.2297999131\n","err (0.0003774905199181569-2.0733235869744195e-20j)\n","eps 1.4838353011047525e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 208\n","nlml -104863.10111925412\n","err (0.00037741355638848466-2.0583060881810766e-20j)\n","eps 1.4840056094005866e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 209\n","nlml -104861.71342616914\n","err (0.00037752676506698355-2.0694668652282225e-20j)\n","eps 1.4841791840478396e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 210\n","nlml -104871.8073174581\n","err (0.0003773369256985731-2.0661641792384113e-20j)\n","eps 1.4843241105881617e-07\n","base1 std tensor([6.7417, 7.0703], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 211\n","nlml -104873.75004563152\n","err (0.00037735188210690304-2.068838869736118e-20j)\n","eps 1.4844414354136122e-07\n","base1 std tensor([6.7418, 7.0704], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 212\n","nlml -104877.77935034416\n","err (0.00037732660847156186-2.0702902369488527e-20j)\n","eps 1.4845262975323296e-07\n","base1 std tensor([6.7418, 7.0704], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 213\n","nlml -104881.69976123083\n","err (0.0003773146359970157-2.062587168777444e-20j)\n","eps 1.4845780648496438e-07\n","base1 std tensor([6.7418, 7.0704], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 214\n","nlml -104885.23007561282\n","err (0.00037728187241699415-2.0647155701291332e-20j)\n","eps 1.4845932294299254e-07\n","base1 std tensor([6.7418, 7.0704], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 215\n","nlml -104881.87339362847\n","err (0.0003773148074022426-2.0697918618704334e-20j)\n","eps 1.484578266765374e-07\n","base1 std tensor([6.7418, 7.0704], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 216\n","nlml -104888.47738127528\n","err (0.00037727938680892203-2.0702459693325576e-20j)\n","eps 1.4845267129387494e-07\n","base1 std tensor([6.7418, 7.0705], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 217\n","nlml -104887.4988071229\n","err (0.00037736151914076135-2.073058052432169e-20j)\n","eps 1.4844534885887584e-07\n","base1 std tensor([6.7418, 7.0705], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 218\n","nlml -104886.41203697331\n","err (0.00037740308537014233-2.0646180909899218e-20j)\n","eps 1.484366499587548e-07\n","base1 std tensor([6.7418, 7.0705], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 219\n","nlml -104886.5595328356\n","err (0.00037741306717289013-2.070438869917131e-20j)\n","eps 1.4842689615110202e-07\n","base1 std tensor([6.7418, 7.0705], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 220\n","nlml -104885.9456843236\n","err (0.0003775183812868693-2.0661938705288072e-20j)\n","eps 1.4841791540177e-07\n","base1 std tensor([6.7418, 7.0705], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 221\n","nlml -104876.16649254423\n","err (0.0003776036759556899-2.06927848383506e-20j)\n","eps 1.484111605301822e-07\n","base1 std tensor([6.7418, 7.0705], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 222\n","nlml -104887.51259280836\n","err (0.00037736557934664304-2.0640343221860186e-20j)\n","eps 1.4840315197353255e-07\n","base1 std tensor([6.7418, 7.0705], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 223\n","nlml -104882.1854254499\n","err (0.00037742311712163975-2.065166391914979e-20j)\n","eps 1.4839514432741415e-07\n","base1 std tensor([6.7418, 7.0705], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 224\n","nlml -104889.48052284094\n","err (0.00037733980422254205-2.0649736230971162e-20j)\n","eps 1.4838611410486867e-07\n","base1 std tensor([6.7418, 7.0706], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 225\n","nlml -104886.10277001213\n","err (0.0003773784466597954-2.0720248206051625e-20j)\n","eps 1.483768867169055e-07\n","base1 std tensor([6.7418, 7.0706], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 226\n","nlml -104893.88499861036\n","err (0.00037726860021163245-2.0591725654194462e-20j)\n","eps 1.4836614111139844e-07\n","base1 std tensor([6.7418, 7.0706], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 227\n","nlml -104895.79322646426\n","err (0.0003773164623847313-2.0655565418251402e-20j)\n","eps 1.4835484072881402e-07\n","base1 std tensor([6.7418, 7.0706], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 228\n","nlml -104894.98465917552\n","err (0.000377319132803982-2.070500608676893e-20j)\n","eps 1.483430693815799e-07\n","base1 std tensor([6.7418, 7.0706], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 229\n","nlml -104880.65314928314\n","err (0.00037744723470314716-2.0646201440848423e-20j)\n","eps 1.4833309877144592e-07\n","base1 std tensor([6.7418, 7.0706], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 230\n","nlml -104890.86415572336\n","err (0.00037742366246335614-2.067908954126073e-20j)\n","eps 1.4832435929939306e-07\n","base1 std tensor([6.7418, 7.0706], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 231\n","nlml -104897.85552309477\n","err (0.0003773306232274428-2.0649496605963014e-20j)\n","eps 1.4831535527867197e-07\n","base1 std tensor([6.7418, 7.0706], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 232\n","nlml -104900.42315815401\n","err (0.0003772895895165548-2.0734755020971524e-20j)\n","eps 1.4830580837234462e-07\n","base1 std tensor([6.7418, 7.0706], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 233\n","nlml -104897.89085332537\n","err (0.0003772943928018091-2.075395410373918e-20j)\n","eps 1.4829619453602763e-07\n","base1 std tensor([6.7418, 7.0707], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 234\n","nlml -104902.33747267642\n","err (0.0003772840557949482-2.0701921234338987e-20j)\n","eps 1.4828658682961495e-07\n","base1 std tensor([6.7418, 7.0707], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 235\n","nlml -104900.79859996817\n","err (0.00037736918052119604-2.060466604336794e-20j)\n","eps 1.482780937667616e-07\n","base1 std tensor([6.7418, 7.0707], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 236\n","nlml -104895.25951464196\n","err (0.00037749644418090306-2.0753532257565225e-20j)\n","eps 1.482725693382795e-07\n","base1 std tensor([6.7418, 7.0707], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 237\n","nlml -104900.97306798819\n","err (0.00037741616764758846-2.066401370282384e-20j)\n","eps 1.4826833118810275e-07\n","base1 std tensor([6.7418, 7.0707], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 238\n","nlml -104908.22142323597\n","err (0.00037731793234587927-2.0620609570057e-20j)\n","eps 1.4826401429941657e-07\n","base1 std tensor([6.7418, 7.0707], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 239\n","nlml -104899.7890872485\n","err (0.0003774698591786611-2.06586057872011e-20j)\n","eps 1.4826220613178635e-07\n","base1 std tensor([6.7418, 7.0707], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 240\n","nlml -104908.73377783119\n","err (0.00037727189096070944-2.0664663997284762e-20j)\n","eps 1.482596425528883e-07\n","base1 std tensor([6.7418, 7.0707], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 241\n","nlml -104908.15817993568\n","err (0.00037733863472989984-2.0722651882309726e-20j)\n","eps 1.4825744922438614e-07\n","base1 std tensor([6.7418, 7.0707], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 242\n","nlml -104908.10203171315\n","err (0.00037730329065047906-2.067134418837954e-20j)\n","eps 1.4825498459387626e-07\n","base1 std tensor([6.7418, 7.0707], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 243\n","nlml -104918.03620978341\n","err (0.00037724485371443806-2.0638380416842617e-20j)\n","eps 1.482512110866218e-07\n","base1 std tensor([6.7418, 7.0707], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 244\n","nlml -104919.42852804708\n","err (0.00037720829586152183-2.0644113950231344e-20j)\n","eps 1.4824569235073145e-07\n","base1 std tensor([6.7418, 7.0707], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 245\n","nlml -104920.94111756481\n","err (0.00037721228260195397-2.0649326897126183e-20j)\n","eps 1.4823878495617292e-07\n","base1 std tensor([6.7419, 7.0707], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 246\n","nlml -104920.02702549225\n","err (0.0003772688298971703-2.0705002993068095e-20j)\n","eps 1.482313196879974e-07\n","base1 std tensor([6.7419, 7.0708], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 247\n","nlml -104916.15328125916\n","err (0.000377293620402311-2.072041766438659e-20j)\n","eps 1.4822381784307258e-07\n","base1 std tensor([6.7419, 7.0708], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 248\n","nlml -104923.63136053685\n","err (0.0003772372538991464-2.066520687604263e-20j)\n","eps 1.48215596030005e-07\n","base1 std tensor([6.7419, 7.0708], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 249\n","nlml -104923.70329459851\n","err (0.0003771952373760543-2.0613606986439286e-20j)\n","eps 1.4820647784795646e-07\n","base1 std tensor([6.7419, 7.0708], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 250\n","nlml -104924.70419859386\n","err (0.0003772053120604413-2.064687246400074e-20j)\n","eps 1.4819673258801834e-07\n","base1 std tensor([6.7419, 7.0708], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 251\n","nlml -104929.07275763406\n","err (0.00037716020824861814-2.06892769803004e-20j)\n","eps 1.481857861959466e-07\n","base1 std tensor([6.7419, 7.0708], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 252\n","nlml -104930.86511409885\n","err (0.0003771859740225595-2.0655362238532524e-20j)\n","eps 1.4817417029530432e-07\n","base1 std tensor([6.7419, 7.0708], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 253\n","nlml -104932.82809419626\n","err (0.00037719254789123405-2.0644472991708828e-20j)\n","eps 1.4816202646786285e-07\n","base1 std tensor([6.7419, 7.0709], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 254\n","nlml -104935.67859486735\n","err (0.00037718496594762964-2.062428845676003e-20j)\n","eps 1.481493357999312e-07\n","base1 std tensor([6.7419, 7.0709], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 255\n","nlml -104938.5699616991\n","err (0.00037719488138094546-2.0717895138270276e-20j)\n","eps 1.4813635158765658e-07\n","base1 std tensor([6.7419, 7.0709], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 256\n","nlml -104941.30220169263\n","err (0.0003771870003189066-2.06234786128687e-20j)\n","eps 1.48123124512711e-07\n","base1 std tensor([6.7419, 7.0709], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 257\n","nlml -104943.88853978954\n","err (0.00037721548996170004-2.0655409458002853e-20j)\n","eps 1.4811016856282827e-07\n","base1 std tensor([6.7419, 7.0709], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 258\n","nlml -104948.1481788819\n","err (0.000377211436727751-2.0723355007458938e-20j)\n","eps 1.4809716868836867e-07\n","base1 std tensor([6.7419, 7.0709], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 259\n","nlml -104939.39228384254\n","err (0.0003774054797721317-2.067631640073364e-20j)\n","eps 1.4808758006730297e-07\n","base1 std tensor([6.7419, 7.0709], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 260\n","nlml -104877.89537291367\n","err (0.00037800173071898466-2.0806630774706093e-20j)\n","eps 1.4809121471434133e-07\n","base1 std tensor([6.7419, 7.0710], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 261\n","nlml -104900.79663420244\n","err (0.0003777207483786396-2.0636545883549902e-20j)\n","eps 1.4810211985610747e-07\n","base1 std tensor([6.7419, 7.0710], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 262\n","nlml -104909.79608241585\n","err (0.0003776728322571215-2.0596054168842306e-20j)\n","eps 1.4811877053388877e-07\n","base1 std tensor([6.7419, 7.0710], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 263\n","nlml -104907.94246217125\n","err (0.0003775411234076895-2.076391602981673e-20j)\n","eps 1.4813853711541008e-07\n","base1 std tensor([6.7419, 7.0710], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 264\n","nlml -104919.2145213714\n","err (0.00037754032046803345-2.0775616586946868e-20j)\n","eps 1.4816083694037403e-07\n","base1 std tensor([6.7420, 7.0710], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 265\n","nlml -104923.41207506992\n","err (0.0003774129382877994-2.0682180197705165e-20j)\n","eps 1.4818302081869754e-07\n","base1 std tensor([6.7420, 7.0710], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 266\n","nlml -104927.38447945651\n","err (0.0003773663458164899-2.0647174949097238e-20j)\n","eps 1.4820411490344493e-07\n","base1 std tensor([6.7420, 7.0710], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 267\n","nlml -104931.29029695793\n","err (0.00037729775231256626-2.067747031220832e-20j)\n","eps 1.482225598897536e-07\n","base1 std tensor([6.7420, 7.0710], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 268\n","nlml -104917.21697434201\n","err (0.0003776726937946228-2.077036416820113e-20j)\n","eps 1.4824440269162433e-07\n","base1 std tensor([6.7420, 7.0710], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 269\n","nlml -104889.50823789068\n","err (0.0003782123923889424-2.0740768904692244e-20j)\n","eps 1.4827808179020318e-07\n","base1 std tensor([6.7420, 7.0711], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 270\n","nlml -104896.61090898633\n","err (0.000377774031122204-2.0555454328689342e-20j)\n","eps 1.4831466143270112e-07\n","base1 std tensor([6.7420, 7.0711], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 271\n","nlml -104909.62946569588\n","err (0.000377727790791228-2.0696885631838852e-20j)\n","eps 1.4835225211911696e-07\n","base1 std tensor([6.7420, 7.0711], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 272\n","nlml -104925.50303777927\n","err (0.0003774066490580146-2.0791041863044407e-20j)\n","eps 1.4838468910313973e-07\n","base1 std tensor([6.7420, 7.0711], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 273\n","nlml -104919.60642367457\n","err (0.00037761564153358546-2.0693727871394512e-20j)\n","eps 1.4841541790665486e-07\n","base1 std tensor([6.7420, 7.0711], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 274\n","nlml -104811.39201384559\n","err (0.0003785007885244744-2.0780675073743934e-20j)\n","eps 1.4845930298922352e-07\n","base1 std tensor([6.7420, 7.0711], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 275\n","nlml -104889.29142811685\n","err (0.0003778165427253881-2.061093304714123e-20j)\n","eps 1.485026780705546e-07\n","base1 std tensor([6.7421, 7.0711], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 276\n","nlml -104864.37114194561\n","err (0.0003778191972748443-2.072475935690623e-20j)\n","eps 1.4854515439674884e-07\n","base1 std tensor([6.7421, 7.0712], device='cuda:0')\n","min,max (tensor(-0.0011, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 277\n","nlml -104877.54306697557\n","err (0.0003777487158956098-2.0766036008839333e-20j)\n","eps 1.4858497147727191e-07\n","base1 std tensor([6.7421, 7.0712], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0006, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 278\n","nlml -104891.76796526492\n","err (0.0003775450805502077-2.0619286048707825e-20j)\n","eps 1.4861798427687692e-07\n","base1 std tensor([6.7421, 7.0712], device='cuda:0')\n","min,max (tensor(-0.0009, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 279\n","nlml -104904.48020345322\n","err (0.00037738375994266995-2.0618556799362186e-20j)\n","eps 1.4864163958680595e-07\n","base1 std tensor([6.7421, 7.0712], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 280\n","nlml -104902.24590554059\n","err (0.000377496486600375-2.0700418138450475e-20j)\n","eps 1.4865825287636704e-07\n","base1 std tensor([6.7421, 7.0712], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 281\n","nlml -104907.4459044212\n","err (0.00037740409752148944-2.0663085959996673e-20j)\n","eps 1.486665950312745e-07\n","base1 std tensor([6.7421, 7.0712], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 282\n","nlml -104911.25825703543\n","err (0.0003773504857907769-2.0618543088875785e-20j)\n","eps 1.4866621484819957e-07\n","base1 std tensor([6.7421, 7.0712], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 283\n","nlml -104915.73141419733\n","err (0.00037732966425714666-2.064140508877579e-20j)\n","eps 1.4865753855816472e-07\n","base1 std tensor([6.7421, 7.0713], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 284\n","nlml -104921.54181043615\n","err (0.000377316625405829-2.0716899306861373e-20j)\n","eps 1.4864112761319732e-07\n","base1 std tensor([6.7422, 7.0713], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 285\n","nlml -104926.97353588343\n","err (0.0003773024485585562-2.068370408605848e-20j)\n","eps 1.4861735595656654e-07\n","base1 std tensor([6.7422, 7.0713], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 286\n","nlml -104928.97538004839\n","err (0.00037729938154728454-2.0690900082021462e-20j)\n","eps 1.4858740202318073e-07\n","base1 std tensor([6.7422, 7.0713], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 287\n","nlml -104931.65559974383\n","err (0.00037731371717196623-2.0650697421799567e-20j)\n","eps 1.4855298379330476e-07\n","base1 std tensor([6.7422, 7.0713], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 288\n","nlml -104933.26815075453\n","err (0.0003773225444330892-2.0704050295754692e-20j)\n","eps 1.485151617057006e-07\n","base1 std tensor([6.7422, 7.0713], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 289\n","nlml -104930.90878145848\n","err (0.0003773552620803781-2.075384973335864e-20j)\n","eps 1.4847561978412212e-07\n","base1 std tensor([6.7422, 7.0713], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 290\n","nlml -104939.21207911271\n","err (0.0003772474847800833-2.0748296344849388e-20j)\n","eps 1.4843352119966202e-07\n","base1 std tensor([6.7422, 7.0713], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 291\n","nlml -104940.95365454275\n","err (0.0003772659037132545-2.0677216304324777e-20j)\n","eps 1.4839016813369605e-07\n","base1 std tensor([6.7422, 7.0714], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 292\n","nlml -104943.91167942036\n","err (0.0003772550194818977-2.066282877277931e-20j)\n","eps 1.4834610121523496e-07\n","base1 std tensor([6.7422, 7.0714], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 293\n","nlml -104941.61116660593\n","err (0.0003772593387298033-2.0683040583038747e-20j)\n","eps 1.48302332779806e-07\n","base1 std tensor([6.7422, 7.0714], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 294\n","nlml -104943.95191503677\n","err (0.00037725072367955626-2.0669209060538426e-20j)\n","eps 1.4825966546945063e-07\n","base1 std tensor([6.7422, 7.0714], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 295\n","nlml -104946.64561744766\n","err (0.0003772430177794697-2.0588337754697743e-20j)\n","eps 1.4821867371837086e-07\n","base1 std tensor([6.7422, 7.0714], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 296\n","nlml -104947.10460243342\n","err (0.00037729291132108575-2.0712452685182628e-20j)\n","eps 1.4818071023550436e-07\n","base1 std tensor([6.7422, 7.0714], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 297\n","nlml -104951.16622714973\n","err (0.00037730061359343063-2.0664924958980368e-20j)\n","eps 1.4814626771346474e-07\n","base1 std tensor([6.7422, 7.0715], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 298\n","nlml -104953.01508671034\n","err (0.00037725986455638396-2.0648598472800197e-20j)\n","eps 1.4811491973807642e-07\n","base1 std tensor([6.7422, 7.0715], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 299\n","nlml -104960.5835317853\n","err (0.0003771675945192694-2.0646188422507625e-20j)\n","eps 1.4808522698330873e-07\n","base1 std tensor([6.7422, 7.0715], device='cuda:0')\n","min,max (tensor(-0.0010, device='cuda:0'), tensor(5.0005, device='cuda:0'))\n"]}],"source":["time_start = t.time()\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': [S_diag, eps], 'lr': 1e-2}])\n","train(1000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-3},\n","    {'params': [S_diag, eps], 'lr': 1e-3}])\n","train(300)\n","torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")\n","time_end = t.time()"]},{"cell_type":"code","source":["time_end - time_start"],"metadata":{"id":"9_EodRBD6JmE","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1728225781623,"user_tz":240,"elapsed":37,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"1e07d837-ed3c-4cdd-d2a5-c33f7762ca5f"},"id":"9_EodRBD6JmE","execution_count":13,"outputs":[{"output_type":"execute_result","data":{"text/plain":["840.6075346469879"]},"metadata":{},"execution_count":13}]},{"cell_type":"code","execution_count":14,"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","metadata":{"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1728225787914,"user_tz":240,"elapsed":6309,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"d4528392-0a6a-4cb9-8e1e-22434cfe3471"},"outputs":[{"output_type":"stream","name":"stderr","text":["<ipython-input-14-4e19803d4667>:9: FutureWarning: You are using `torch.load` with `weights_only=False` (the current default value), which uses the default pickle module implicitly. It is possible to construct malicious pickle data which will execute arbitrary code during unpickling (See https://github.com/pytorch/pytorch/blob/main/SECURITY.md#untrusted-models for more details). In a future release, the default value for `weights_only` will be flipped to `True`. This limits the functions that could be executed during unpickling. Arbitrary objects will no longer be allowed to be loaded via this mode unless they are explicitly allowlisted by the user via `torch.serialization.add_safe_globals`. We recommend you start setting `weights_only=True` for any use case where you don't have full control of the loaded file. Please open an issue on GitHub for any issues related to this experimental feature.\n","  st = torch.load(\"state.pt\")\n"]}],"source":["#torch.save({\n","#            'MC_base1': MC_base1.cpu(),\n","#            'MC_base2': MC_base2.cpu(),\n","#            'S_diag': S_diag.cpu(),\n","#            'eps': eps.cpu(),\n","#    }, \"state.pt\")\n","\n","\n","st = torch.load(\"state.pt\")\n","MC_base1 = st['MC_base1']\n","S_diag = st['S_diag']\n","eps = st['eps']\n","\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)\n","#Phi_ = Phi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#Phi_ = torch.cat((Phi_,dtPhi_,dxPhi_,dyPhi_),1)\n","#Phi_ = torch.cat((Phi_,dtPhi_),1)\n","#Y = torch.cat((Y,dtY),0)\n","PhiX = Phi(MC_base1 * 1.j, X.to(\"cpu\"))\n","#dtPhiX = dtPhi(MC_base1 * 1.j, dtX.to(\"cpu\"))\n","#dxPhiX = dxPhi(MC_base * 1.j, dxX.to(\"cpu\"))\n","#dyPhiX = dyPhi(MC_base * 1.j, dyX.to(\"cpu\"))\n","#PhiX = torch.cat((PhiX,dxPhiX,dyPhiX),1)\n","#PhiX = torch.cat((PhiX,dtPhiX),1)\n","A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","LA = torch.linalg.cholesky(A)\n","alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(\"cpu\").to(torch.complex128), upper=False)\n","Phi_ = Phi(MC_base1 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","predwave = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","predwave = predwave.real\n","predwave.detach().cpu().numpy().tofile(\"predheat.dat\")\n","del Phi_, predwave\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddt = dtPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddt = preddt.real\n","#preddt.detach().cpu().numpy().tofile(\"preddt.dat\")\n","#del dtPhi_, preddt\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddx = dxPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddx = preddx.real\n","#preddx.detach().cpu().numpy().tofile(\"preddx.dat\")\n","#del dxPhi_, preddx\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddy = dyPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddy = preddy.real\n","#preddy.detach().cpu().numpy().tofile(\"preddy.dat\")\n","#del dyPhi_, preddy\n","\n","axis.cpu().numpy().tofile(\"axis.dat\")\n","time.cpu().numpy().tofile(\"time.dat\")\n"]},{"cell_type":"code","execution_count":15,"id":"-5qUr2RGgTf_","metadata":{"id":"-5qUr2RGgTf_","executionInfo":{"status":"ok","timestamp":1728225789087,"user_tz":240,"elapsed":1177,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["import locale\n","def getpreferredencoding(do_setlocale = True):\n","    return \"UTF-8\"\n","locale.getpreferredencoding = getpreferredencoding\n","!cp predheat.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddt.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddx.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddy.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp axis.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp time.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp state.pt \"/content/drive/MyDrive/Colab Notebooks\""]},{"cell_type":"code","execution_count":16,"id":"_nQ83U-3DLSk","metadata":{"id":"_nQ83U-3DLSk","colab":{"base_uri":"https://localhost:8080/","height":452},"executionInfo":{"status":"ok","timestamp":1728225790698,"user_tz":240,"elapsed":1613,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"525ac73b-6e79-4aad-ac7d-c133ff46c88b"},"outputs":[{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 1 Axes>"],"image/png":"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\n"},"metadata":{}}],"source":["plt.ion()\n","f, ax = plt.subplots()\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], fill=True)\n","sn.scatterplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], s=10)\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], bw_adjust=0.5, fill=True)\n","plt.title(\"Positive t\")\n","plt.show()"]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[]},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}

==> anc/Codes/2D_heat/2dheat_free.ipynb <==
{"cells":[{"cell_type":"code","execution_count":null,"id":"9xiwqzGPuvGx","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9xiwqzGPuvGx","outputId":"5fa90a08-da57-4f3f-cfde-783fbc506b66"},"outputs":[{"name":"stdout","output_type":"stream","text":["\n","\n"]}],"source":["%reset"]},{"cell_type":"markdown","id":"idlhUjsSJxql","metadata":{"id":"idlhUjsSJxql"},"source":["# 新段落"]},{"cell_type":"code","execution_count":65,"id":"skJrn1mzghZU","metadata":{"id":"skJrn1mzghZU","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1731787779784,"user_tz":300,"elapsed":826,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"0e44c064-3765-41fa-ce50-8f0a09274e1e"},"outputs":[{"output_type":"stream","name":"stdout","text":["Drive already mounted at /content/drive; to attempt to forcibly remount, call drive.mount(\"/content/drive\", force_remount=True).\n"]}],"source":["from google.colab import drive\n","drive.mount('/content/drive')"]},{"cell_type":"code","execution_count":66,"id":"34ac382d-c496-43de-97e2-a77b399039db","metadata":{"id":"34ac382d-c496-43de-97e2-a77b399039db","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1731787779898,"user_tz":300,"elapsed":115,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"19f44232-57e4-4ff8-8965-33c20d8c368e"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","import scipy\n","import time as t\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","torch.manual_seed(13)\n","\n","\n","\n","# Sampling parameters etc\n","#n_axis = 51\n","n_axis = 61\n","#n_time = 131\n","n_time = 101\n","\n","axis = torch.linspace(0,3,n_axis, device=device)\n","time = torch.linspace(0,1,n_time, device=device)\n","Ps = torch.cartesian_prod(axis,axis,time)\n","# Number of points\n","lP = Ps.shape[0]\n","\n","\n","# Initial dataset\n","data_axis = torch.linspace(0,4, 81, device=device)\n","data_time = torch.linspace(0,1,101, device=device)\n","data_Ps = torch.cartesian_prod(data_axis,data_axis,data_time)\n","#data_Ps = torch.cartesian_prod(axis,axis,time)\n","\n","#mask = torch.logical_and((abs(data_Ps[:,0] - 2)-1)==0,(abs(data_Ps[:,1] - 2)-1)==0)\n","mask = data_Ps[:,2] == 0.\n","X = data_Ps[mask]\n","\n","maskBC = torch.logical_or(data_Ps[:,0] == 0, data_Ps[:,1] == 0)\n","Xbc = data_Ps[maskBC]\n","\n","#mask1 = abs(data_Ps[:,0]) == 2.\n","#dyX = data_Ps[mask1]\n","\n","#mask2 = abs(data_Ps[:,1]) == 2.\n","#dxX = data_Ps[mask2]\n","\n","#Y = torch.exp(-(X[:,0]-2)**2*5)+torch.exp(-(X[:,1]+X[:,0]-4)**2*5)\n","#Y = 10*(scipy.special.jv(0,(10*((X[:,0]-2)**2+(X[:,1]-2)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(10*((X[:,0]+2)**2+(X[:,1]-2)**2)**0.5).to(\"cpu\"))).to(device)\n","#Y += 5*(scipy.special.jv(0,(5*((X[:,0]-1)**2+(X[:,1]-1)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(5*((X[:,0]+1)**2+(X[:,1]-1)**2)**0.5).to(\"cpu\"))).to(device)\n","#Y += 5*(scipy.special.jv(0,(5*((X[:,0]-3)**2+(X[:,1]-3)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(5*((X[:,0]+3)**2+(X[:,1]-3)**2)**0.5).to(\"cpu\"))).to(device)\n","#Y = [2.,3.,3.,1.]\n","#Y = torch.tensor(Y, device=device)\n","#Y = torch.cos((X[:,0]-1)*5)+torch.cos((X[:,1]-1)*5)\n","Y = 10*torch.exp(-10*((X[:,0]-1)**2+(X[:,1]-1)**2))\n","Y = Y.view(-1,1)\n","\n","Ybc = torch.where( ((Xbc[:,0]-1).abs() < 1e-1) & (Xbc[:,1].abs() < 1), 0., 0. )\n","Ybc = Ybc.view(-1,1)\n","#dtY = torch.where( ((dtX[:,0]-1).abs() < 1e-1) & (dtX[:,1].abs() < 1), 0., 0. )\n","#dtY = -2*5*(X[:,0]-2)*torch.exp(-(X[:,0]-2)**2*5)-2*5*(X[:,1]+X[:,0]-4)*torch.exp(-(X[:,1]+X[:,0]-4)**2*5)\n","#dtY = -5*(torch.sin((X[:,0]-1)*5)+torch.sin((X[:,1]-1)*5))\n","#dtY = dtY.view(-1,1)\n","\n","#dxY = torch.where( ((dxX[:,0]-1).abs() < 1e-1) & (dxX[:,1].abs() < 1), 0., 0. )\n","#dxY = dxY.view(-1,1)\n","\n","#dyY = torch.where( ((dyX[:,0]-1).abs() < 1e-1) & (dyX[:,1].abs() < 1), 0., 0. )\n","#dyY = dyY.view(-1,1)\n","\n","#dtX = dtX.to(torch.complex128)\n","#dxX = dxX.to(torch.complex128)\n","#dyX = dyX.to(torch.complex128)\n","#dtY = dtY.to(torch.complex128)\n","#dxY = dxY.to(torch.complex128)\n","#dyY = dyY.to(torch.complex128)\n","X = torch.cat((X,Xbc),0)\n","Y = torch.cat((Y,Ybc),0)\n","X = X.to(torch.complex128)\n","Y = Y.to(torch.complex128)\n","#Y = torch.cat((Y,dtY),0)"]},{"cell_type":"code","source":["X"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"-cvHnHvViSex","executionInfo":{"status":"ok","timestamp":1731787779898,"user_tz":300,"elapsed":4,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"9c7fe201-72f4-420c-e7c0-3bf143e049c9"},"id":"-cvHnHvViSex","execution_count":67,"outputs":[{"output_type":"execute_result","data":{"text/plain":["tensor([[0.0000+0.j, 0.0000+0.j, 0.0000+0.j],\n","        [0.0000+0.j, 0.0500+0.j, 0.0000+0.j],\n","        [0.0000+0.j, 0.1000+0.j, 0.0000+0.j],\n","        ...,\n","        [4.0000+0.j, 0.0000+0.j, 0.9800+0.j],\n","        [4.0000+0.j, 0.0000+0.j, 0.9900+0.j],\n","        [4.0000+0.j, 0.0000+0.j, 1.0000+0.j]], device='cuda:0')"]},"metadata":{},"execution_count":67}]},{"cell_type":"code","execution_count":68,"id":"21503eb5-201e-43de-b8e8-78dd2617680b","metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b","executionInfo":{"status":"ok","timestamp":1731787779898,"user_tz":300,"elapsed":3,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["def getVarietyPoints(base):\n","    x1,y1 = base.unbind(1)\n","    #x2,y2 = base2.unbind(1)\n","    t1 = x1.square() + y1.square()\n","    #t2 = torch.sqrt(x2.square() + y2.square())\n","    return torch.stack([ torch.stack([x1,y1,t1],1) ])\n","    #return torch.stack([ torch.stack([x1,y1,t1],1), torch.stack([-x1,y1,t1],1), torch.stack([x1,-y1,t1],1),  torch.stack([-x1,-y1,t1],1) ])\n","\n","def Phi(base, X):\n","    pts = getVarietyPoints(base)\n","    # return (pts.inner(X) * 1.j).exp().mean(0)\n","    return (pts.inner(X)).exp().mean(0)\n","\n","def dtPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,2].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dxPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,0].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dyPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,1].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def randomMask(n_pts=2000):\n","    mask = torch.zeros(X.shape[0]).bool()\n","    mask[torch.randperm(X.shape[0])[:n_pts]] = True\n","    return mask\n","\n","\n","def train(N):\n","    for epoch in range(N):\n","        PhiX = Phi(MC_base1 * 1.j, X)\n","        #dtPhiX = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, dtX)\n","        #dxPhiX = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, dxX)\n","        #dyPhiX = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, dyX)\n","        #PhiX = torch.cat((PhiX,dtPhiX),1)\n","        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","        LA = torch.linalg.cholesky(A)\n","        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)\n","        print(PhiX.shape)\n","        print(Y.shape)\n","        print(A.shape)\n","\n","\n","        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())\n","        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps\n","        nlml += LA.diag().real.log().sum()\n","        nlml += 0.5*S_diag.sum()\n","\n","        opt.zero_grad()\n","        nlml.backward()\n","        opt.step()\n","\n","        with torch.no_grad():\n","            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","            err = (train_pred.real - Y).square().mean().sqrt()\n","            print(26*\"~\" + f'\\nepoch {epoch}\\n\\\n","nlml {nlml}\\n\\\n","err {err}\\n\\\n","eps {eps.exp()}\\n\\\n","base1 std {MC_base1.std(0)}\\n\\\n","min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')"]},{"cell_type":"code","execution_count":69,"id":"qTn_iWiBboK6","metadata":{"id":"qTn_iWiBboK6","executionInfo":{"status":"ok","timestamp":1731787779898,"user_tz":300,"elapsed":3,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["n_MC = 1000\n","# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30\n","MC_base1 = (torch.randn((n_MC, 2), device=device)*0.1).requires_grad_()\n","#MC_base2 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()\n","S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=True, device=device)\n","# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)\n","eps = torch.tensor(np.log(1e-2), requires_grad=True, device=device)"]},{"cell_type":"code","execution_count":70,"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","executionInfo":{"status":"ok","timestamp":1731788787821,"user_tz":300,"elapsed":1007925,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"d2e34748-f240-438e-cbaa-4e0a1314f828"},"outputs":[{"output_type":"stream","name":"stdout","text":["\u001b[1;30;43m流式输出内容被截断，只能显示最后 5000 行内容。\u001b[0m\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 800\n","nlml -247302.5864512037\n","err (8.531112340530377e-06-5.124073803781888e-22j)\n","eps 7.605917117275827e-11\n","base1 std tensor([9.2762, 9.1732], device='cuda:0')\n","min,max (tensor(-8.3613e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 801\n","nlml -247343.19924289608\n","err (8.527478313394466e-06-5.117519636901148e-22j)\n","eps 7.606851374421357e-11\n","base1 std tensor([9.2762, 9.1732], device='cuda:0')\n","min,max (tensor(-7.0791e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 802\n","nlml -247358.36079768164\n","err (8.525333167474226e-06-5.12313919355444e-22j)\n","eps 7.607652565959592e-11\n","base1 std tensor([9.2762, 9.1732], device='cuda:0')\n","min,max (tensor(-7.1533e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 803\n","nlml -247373.07708943344\n","err (8.52395079703789e-06-5.114840003757172e-22j)\n","eps 7.608098489282639e-11\n","base1 std tensor([9.2762, 9.1732], device='cuda:0')\n","min,max (tensor(-5.8182e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 804\n","nlml -247366.4054154307\n","err (8.526159743438688e-06-5.119005387107289e-22j)\n","eps 7.608397715146299e-11\n","base1 std tensor([9.2762, 9.1732], device='cuda:0')\n","min,max (tensor(-5.9064e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 805\n","nlml -247362.6284090326\n","err (8.527066567360216e-06-5.121699743749696e-22j)\n","eps 7.608686103825641e-11\n","base1 std tensor([9.2762, 9.1732], device='cuda:0')\n","min,max (tensor(-6.7470e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 806\n","nlml -247362.0995912348\n","err (8.525519908016552e-06-5.122449214613118e-22j)\n","eps 7.608812416532478e-11\n","base1 std tensor([9.2762, 9.1732], device='cuda:0')\n","min,max (tensor(-6.1678e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 807\n","nlml -247378.87781189263\n","err (8.523800178320501e-06-5.116236580497414e-22j)\n","eps 7.608563479402165e-11\n","base1 std tensor([9.2762, 9.1733], device='cuda:0')\n","min,max (tensor(-6.8660e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 808\n","nlml -247328.86111098505\n","err (8.52919207773102e-06-5.125536005963411e-22j)\n","eps 7.608445197092544e-11\n","base1 std tensor([9.2762, 9.1732], device='cuda:0')\n","min,max (tensor(-5.8363e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 809\n","nlml -247321.55508470544\n","err (8.532119371336392e-06-5.124667721199412e-22j)\n","eps 7.609019947984354e-11\n","base1 std tensor([9.2762, 9.1733], device='cuda:0')\n","min,max (tensor(-6.4128e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 810\n","nlml -247289.72689943583\n","err (8.53732714087129e-06-5.1345825060344245e-22j)\n","eps 7.610680520245856e-11\n","base1 std tensor([9.2761, 9.1733], device='cuda:0')\n","min,max (tensor(-7.9955e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 811\n","nlml -247308.73490900747\n","err (8.534745292264869e-06-5.1109792180744e-22j)\n","eps 7.612911194018855e-11\n","base1 std tensor([9.2761, 9.1734], device='cuda:0')\n","min,max (tensor(-7.0535e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 812\n","nlml -247345.03448788173\n","err (8.526805136118826e-06-5.123120634430054e-22j)\n","eps 7.614758155985694e-11\n","base1 std tensor([9.2761, 9.1734], device='cuda:0')\n","min,max (tensor(-5.9183e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 813\n","nlml -247364.45646951368\n","err (8.526319795445172e-06-5.131837380702007e-22j)\n","eps 7.616109792977248e-11\n","base1 std tensor([9.2761, 9.1734], device='cuda:0')\n","min,max (tensor(-7.2721e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 814\n","nlml -247358.14161726894\n","err (8.527400867681687e-06-5.129494284911224e-22j)\n","eps 7.61712778088523e-11\n","base1 std tensor([9.2761, 9.1734], device='cuda:0')\n","min,max (tensor(-7.9278e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 815\n","nlml -247378.7484545821\n","err (8.525684979158422e-06-5.118813419050281e-22j)\n","eps 7.617461246633149e-11\n","base1 std tensor([9.2761, 9.1735], device='cuda:0')\n","min,max (tensor(-6.4174e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 816\n","nlml -247368.0158476469\n","err (8.52645032852283e-06-5.119890572296058e-22j)\n","eps 7.617369681175276e-11\n","base1 std tensor([9.2761, 9.1735], device='cuda:0')\n","min,max (tensor(-7.6152e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 817\n","nlml -247388.96763240005\n","err (8.52379928670588e-06-5.123812769981842e-22j)\n","eps 7.616551348350772e-11\n","base1 std tensor([9.2761, 9.1735], device='cuda:0')\n","min,max (tensor(-6.8632e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 818\n","nlml -247376.45789938487\n","err (8.525208439486205e-06-5.127939169810029e-22j)\n","eps 7.615254776317469e-11\n","base1 std tensor([9.2761, 9.1735], device='cuda:0')\n","min,max (tensor(-6.7776e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 819\n","nlml -247382.38876878744\n","err (8.524057545734145e-06-5.125136907174808e-22j)\n","eps 7.613475029629638e-11\n","base1 std tensor([9.2761, 9.1735], device='cuda:0')\n","min,max (tensor(-6.9709e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 820\n","nlml -247386.58329339474\n","err (8.523998114459536e-06-5.115549423923048e-22j)\n","eps 7.611305240334177e-11\n","base1 std tensor([9.2762, 9.1735], device='cuda:0')\n","min,max (tensor(-6.0308e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 821\n","nlml -247391.08985727213\n","err (8.523546001710276e-06-5.110165307813376e-22j)\n","eps 7.608815397851425e-11\n","base1 std tensor([9.2762, 9.1735], device='cuda:0')\n","min,max (tensor(-5.6489e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 822\n","nlml -247380.28554456585\n","err (8.524401616952331e-06-5.120191149746686e-22j)\n","eps 7.606186342428648e-11\n","base1 std tensor([9.2762, 9.1736], device='cuda:0')\n","min,max (tensor(-6.3478e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 823\n","nlml -247367.00388821078\n","err (8.526037871137078e-06-5.118137633923538e-22j)\n","eps 7.603781797887585e-11\n","base1 std tensor([9.2762, 9.1735], device='cuda:0')\n","min,max (tensor(-6.4062e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 824\n","nlml -247377.34342867314\n","err (8.52593584929392e-06-5.111913291520339e-22j)\n","eps 7.601688867787402e-11\n","base1 std tensor([9.2762, 9.1735], device='cuda:0')\n","min,max (tensor(-6.9781e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 825\n","nlml -247379.43735150847\n","err (8.526673089465616e-06-5.117109601203336e-22j)\n","eps 7.60001309642473e-11\n","base1 std tensor([9.2762, 9.1735], device='cuda:0')\n","min,max (tensor(-6.2990e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 826\n","nlml -247388.90673555335\n","err (8.524214685183058e-06-5.129212767058951e-22j)\n","eps 7.598423991850385e-11\n","base1 std tensor([9.2762, 9.1736], device='cuda:0')\n","min,max (tensor(-5.8700e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 827\n","nlml -247405.68719414517\n","err (8.523644262670387e-06-5.121958104786117e-22j)\n","eps 7.59688015264804e-11\n","base1 std tensor([9.2762, 9.1735], device='cuda:0')\n","min,max (tensor(-5.9281e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 828\n","nlml -247404.110027374\n","err (8.5239032538652e-06-5.119875041713186e-22j)\n","eps 7.595509014632012e-11\n","base1 std tensor([9.2762, 9.1735], device='cuda:0')\n","min,max (tensor(-6.1976e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 829\n","nlml -247382.83622344962\n","err (8.525639452869606e-06-5.126109821329947e-22j)\n","eps 7.594483222631006e-11\n","base1 std tensor([9.2762, 9.1736], device='cuda:0')\n","min,max (tensor(-7.7192e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 830\n","nlml -247401.41377210277\n","err (8.52424612539404e-06-5.109888480653138e-22j)\n","eps 7.593647172693807e-11\n","base1 std tensor([9.2762, 9.1736], device='cuda:0')\n","min,max (tensor(-6.1390e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 831\n","nlml -247369.77516092302\n","err (8.528044829402601e-06-5.133854415341243e-22j)\n","eps 7.593381262733483e-11\n","base1 std tensor([9.2763, 9.1736], device='cuda:0')\n","min,max (tensor(-5.9412e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 832\n","nlml -247380.97877145655\n","err (8.525479349030333e-06-5.115906738004977e-22j)\n","eps 7.593392571270978e-11\n","base1 std tensor([9.2763, 9.1736], device='cuda:0')\n","min,max (tensor(-7.0566e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 833\n","nlml -247364.70193630247\n","err (8.526872819016231e-06-5.107511819401118e-22j)\n","eps 7.593842351288822e-11\n","base1 std tensor([9.2763, 9.1736], device='cuda:0')\n","min,max (tensor(-6.5995e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 834\n","nlml -247394.0994301203\n","err (8.524127173183353e-06-5.118825262804743e-22j)\n","eps 7.594384499991231e-11\n","base1 std tensor([9.2764, 9.1736], device='cuda:0')\n","min,max (tensor(-6.5625e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 835\n","nlml -247392.8107899004\n","err (8.525015856437053e-06-5.128371504840874e-22j)\n","eps 7.595083237146159e-11\n","base1 std tensor([9.2764, 9.1736], device='cuda:0')\n","min,max (tensor(-6.9597e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 836\n","nlml -247392.07085798602\n","err (8.526428012457378e-06-5.1191176742735815e-22j)\n","eps 7.595995856442e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-6.4530e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 837\n","nlml -247405.77415418558\n","err (8.524854602787144e-06-5.118689248401891e-22j)\n","eps 7.596863738277027e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-6.5787e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 838\n","nlml -247388.9046062034\n","err (8.52779729660934e-06-5.129622072468067e-22j)\n","eps 7.59796497417428e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-6.4726e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 839\n","nlml -247390.00241074114\n","err (8.527649677863261e-06-5.112490289060967e-22j)\n","eps 7.5993104287815e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-7.8418e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 840\n","nlml -247389.06032586875\n","err (8.527571170508618e-06-5.118811214668653e-22j)\n","eps 7.600826432851772e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-6.7542e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 841\n","nlml -247399.01665224636\n","err (8.528200822001525e-06-5.115881989597367e-22j)\n","eps 7.602484769554716e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-6.2459e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 842\n","nlml -247411.64834073628\n","err (8.526825596725133e-06-5.121653810445196e-22j)\n","eps 7.604084064994985e-11\n","base1 std tensor([9.2764, 9.1736], device='cuda:0')\n","min,max (tensor(-6.3332e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 843\n","nlml -247408.5960277628\n","err (8.527887133519938e-06-5.116048297637487e-22j)\n","eps 7.605641474049065e-11\n","base1 std tensor([9.2764, 9.1736], device='cuda:0')\n","min,max (tensor(-6.4613e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 844\n","nlml -247395.23428213244\n","err (8.528038274971624e-06-5.118644666189251e-22j)\n","eps 7.607177344610353e-11\n","base1 std tensor([9.2764, 9.1736], device='cuda:0')\n","min,max (tensor(-7.4368e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 845\n","nlml -247373.54924007066\n","err (8.528933550975756e-06-5.122773665560094e-22j)\n","eps 7.608744404249748e-11\n","base1 std tensor([9.2764, 9.1736], device='cuda:0')\n","min,max (tensor(-7.3522e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 846\n","nlml -247365.98025430113\n","err (8.530459073786341e-06-5.110722950694033e-22j)\n","eps 7.610572781267626e-11\n","base1 std tensor([9.2764, 9.1736], device='cuda:0')\n","min,max (tensor(-7.1047e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 847\n","nlml -247360.56561891196\n","err (8.532077726675357e-06-5.120901190867778e-22j)\n","eps 7.612586899646878e-11\n","base1 std tensor([9.2765, 9.1735], device='cuda:0')\n","min,max (tensor(-7.4148e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 848\n","nlml -247346.58598786214\n","err (8.535802142216245e-06-5.127596402139049e-22j)\n","eps 7.615150269408218e-11\n","base1 std tensor([9.2765, 9.1735], device='cuda:0')\n","min,max (tensor(-7.2701e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 849\n","nlml -247385.81528759215\n","err (8.529690985120453e-06-5.128122667752232e-22j)\n","eps 7.617458259885401e-11\n","base1 std tensor([9.2765, 9.1735], device='cuda:0')\n","min,max (tensor(-6.7155e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 850\n","nlml -247394.26271835912\n","err (8.527009543051341e-06-5.126324083955701e-22j)\n","eps 7.619220144088366e-11\n","base1 std tensor([9.2765, 9.1735], device='cuda:0')\n","min,max (tensor(-7.1806e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 851\n","nlml -247387.62803889767\n","err (8.528613074551632e-06-5.124972079971965e-22j)\n","eps 7.62065294985781e-11\n","base1 std tensor([9.2764, 9.1735], device='cuda:0')\n","min,max (tensor(-7.5054e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 852\n","nlml -247412.1438751547\n","err (8.525160564450137e-06-5.114960743240468e-22j)\n","eps 7.621324869829869e-11\n","base1 std tensor([9.2764, 9.1735], device='cuda:0')\n","min,max (tensor(-6.5840e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 853\n","nlml -247406.3042577382\n","err (8.527247401311046e-06-5.117725343270991e-22j)\n","eps 7.621430276520998e-11\n","base1 std tensor([9.2764, 9.1735], device='cuda:0')\n","min,max (tensor(-5.6759e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 854\n","nlml -247427.15275201554\n","err (8.525257139086647e-06-5.127557136404854e-22j)\n","eps 7.620713460357358e-11\n","base1 std tensor([9.2764, 9.1735], device='cuda:0')\n","min,max (tensor(-5.5013e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 855\n","nlml -247428.95282368836\n","err (8.525603601174506e-06-5.130052511177431e-22j)\n","eps 7.619410397839124e-11\n","base1 std tensor([9.2764, 9.1735], device='cuda:0')\n","min,max (tensor(-6.5918e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 856\n","nlml -247441.08619275357\n","err (8.523766650363296e-06-5.120508432883745e-22j)\n","eps 7.617423943226641e-11\n","base1 std tensor([9.2764, 9.1735], device='cuda:0')\n","min,max (tensor(-6.4912e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 857\n","nlml -247454.05872854605\n","err (8.523758291946226e-06-5.115226230178137e-22j)\n","eps 7.614816713825596e-11\n","base1 std tensor([9.2764, 9.1734], device='cuda:0')\n","min,max (tensor(-5.9391e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 858\n","nlml -247449.54662521716\n","err (8.523692005709247e-06-5.114557612133793e-22j)\n","eps 7.611811869446671e-11\n","base1 std tensor([9.2764, 9.1734], device='cuda:0')\n","min,max (tensor(-5.8200e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 859\n","nlml -247435.10709040184\n","err (8.525044763440192e-06-5.133342091952516e-22j)\n","eps 7.608690283789132e-11\n","base1 std tensor([9.2764, 9.1734], device='cuda:0')\n","min,max (tensor(-6.8165e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 860\n","nlml -247458.46962191132\n","err (8.524386285271482e-06-5.119475869350671e-22j)\n","eps 7.605468561155369e-11\n","base1 std tensor([9.2764, 9.1733], device='cuda:0')\n","min,max (tensor(-6.6656e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 861\n","nlml -247440.64646399335\n","err (8.526086980037149e-06-5.118086196312029e-22j)\n","eps 7.602381157927007e-11\n","base1 std tensor([9.2764, 9.1733], device='cuda:0')\n","min,max (tensor(-6.0476e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 862\n","nlml -247316.93905176935\n","err (8.535711015811734e-06-5.118553062616298e-22j)\n","eps 7.600783347869595e-11\n","base1 std tensor([9.2764, 9.1733], device='cuda:0')\n","min,max (tensor(-8.3505e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 863\n","nlml -247329.5617305993\n","err (8.533835232282333e-06-5.120935526751744e-22j)\n","eps 7.60058251927267e-11\n","base1 std tensor([9.2764, 9.1733], device='cuda:0')\n","min,max (tensor(-7.8039e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 864\n","nlml -247336.93005745774\n","err (8.536159342453817e-06-5.12940370072706e-22j)\n","eps 7.601670930303424e-11\n","base1 std tensor([9.2764, 9.1732], device='cuda:0')\n","min,max (tensor(-6.4004e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 865\n","nlml -247359.05083596276\n","err (8.531022039757016e-06-5.122417122637523e-22j)\n","eps 7.603219839920336e-11\n","base1 std tensor([9.2763, 9.1733], device='cuda:0')\n","min,max (tensor(-6.2853e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 866\n","nlml -247352.38321277493\n","err (8.530925588442467e-06-5.124704336900695e-22j)\n","eps 7.605285005126974e-11\n","base1 std tensor([9.2763, 9.1732], device='cuda:0')\n","min,max (tensor(-6.2784e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 867\n","nlml -247358.0532155922\n","err (8.529116573541243e-06-5.120381505746715e-22j)\n","eps 7.607512393432699e-11\n","base1 std tensor([9.2763, 9.1732], device='cuda:0')\n","min,max (tensor(-5.5601e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 868\n","nlml -247354.40170658007\n","err (8.528396690235045e-06-5.110711799695848e-22j)\n","eps 7.609748006578837e-11\n","base1 std tensor([9.2763, 9.1732], device='cuda:0')\n","min,max (tensor(-6.0965e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 869\n","nlml -247361.93465937304\n","err (8.528026598645187e-06-5.1114400974434785e-22j)\n","eps 7.611877084142299e-11\n","base1 std tensor([9.2762, 9.1731], device='cuda:0')\n","min,max (tensor(-6.5712e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 870\n","nlml -247368.53389737924\n","err (8.526845964793931e-06-5.121230806425124e-22j)\n","eps 7.613793940006156e-11\n","base1 std tensor([9.2762, 9.1731], device='cuda:0')\n","min,max (tensor(-5.9723e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 871\n","nlml -247376.2337902252\n","err (8.526664760188628e-06-5.126019016873527e-22j)\n","eps 7.615357286878688e-11\n","base1 std tensor([9.2762, 9.1731], device='cuda:0')\n","min,max (tensor(-6.2163e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 872\n","nlml -247380.5383069449\n","err (8.525658217062415e-06-5.117446856195991e-22j)\n","eps 7.616503224929282e-11\n","base1 std tensor([9.2762, 9.1731], device='cuda:0')\n","min,max (tensor(-6.0148e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 873\n","nlml -247390.79611868516\n","err (8.525095449536525e-06-5.108270907561283e-22j)\n","eps 7.617116357230276e-11\n","base1 std tensor([9.2762, 9.1731], device='cuda:0')\n","min,max (tensor(-5.7934e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 874\n","nlml -247397.40971224048\n","err (8.525268779850695e-06-5.108557887125564e-22j)\n","eps 7.61719612052561e-11\n","base1 std tensor([9.2762, 9.1731], device='cuda:0')\n","min,max (tensor(-5.4357e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 875\n","nlml -247407.39951985964\n","err (8.524606133450018e-06-5.1207436748578755e-22j)\n","eps 7.616722901964888e-11\n","base1 std tensor([9.2762, 9.1731], device='cuda:0')\n","min,max (tensor(-6.8432e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 876\n","nlml -247416.3571991093\n","err (8.52385457982507e-06-5.122611480768023e-22j)\n","eps 7.615704377791573e-11\n","base1 std tensor([9.2762, 9.1731], device='cuda:0')\n","min,max (tensor(-6.4117e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 877\n","nlml -247420.1102980503\n","err (8.523901572446393e-06-5.1251389513367905e-22j)\n","eps 7.614191659363834e-11\n","base1 std tensor([9.2763, 9.1731], device='cuda:0')\n","min,max (tensor(-6.5865e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 878\n","nlml -247433.0978486797\n","err (8.523507651394972e-06-5.119717230510217e-22j)\n","eps 7.612178566867348e-11\n","base1 std tensor([9.2763, 9.1731], device='cuda:0')\n","min,max (tensor(-6.5554e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 879\n","nlml -247432.12911560002\n","err (8.523825550754601e-06-5.118780410552866e-22j)\n","eps 7.609890321199717e-11\n","base1 std tensor([9.2763, 9.1731], device='cuda:0')\n","min,max (tensor(-6.7632e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 880\n","nlml -247388.94379306046\n","err (8.529977204650363e-06-5.127371263174905e-22j)\n","eps 7.60810327004891e-11\n","base1 std tensor([9.2763, 9.1731], device='cuda:0')\n","min,max (tensor(-6.3765e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 881\n","nlml -247209.54283141854\n","err (8.542593543062997e-06-5.136965332853106e-22j)\n","eps 7.608370559605346e-11\n","base1 std tensor([9.2762, 9.1731], device='cuda:0')\n","min,max (tensor(-9.5366e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 882\n","nlml -247255.42619415783\n","err (8.542757190044704e-06-5.137892614772318e-22j)\n","eps 7.61038256870422e-11\n","base1 std tensor([9.2761, 9.1732], device='cuda:0')\n","min,max (tensor(-7.5758e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 883\n","nlml -247306.69847319982\n","err (8.533578446291269e-06-5.141208494966851e-22j)\n","eps 7.612929858572418e-11\n","base1 std tensor([9.2760, 9.1732], device='cuda:0')\n","min,max (tensor(-6.2605e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 884\n","nlml -247324.81145128093\n","err (8.53669554276832e-06-5.137371064125868e-22j)\n","eps 7.61612779471844e-11\n","base1 std tensor([9.2760, 9.1732], device='cuda:0')\n","min,max (tensor(-6.8662e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 885\n","nlml -247354.62175815826\n","err (8.531491734874735e-06-5.128751276433479e-22j)\n","eps 7.619358323922108e-11\n","base1 std tensor([9.2759, 9.1732], device='cuda:0')\n","min,max (tensor(-7.2766e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 886\n","nlml -247372.39707535933\n","err (8.52753764266403e-06-5.131209847491356e-22j)\n","eps 7.622095941039734e-11\n","base1 std tensor([9.2759, 9.1732], device='cuda:0')\n","min,max (tensor(-6.2665e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 887\n","nlml -247380.22583607005\n","err (8.52901533081973e-06-5.130848535461339e-22j)\n","eps 7.624346742121419e-11\n","base1 std tensor([9.2759, 9.1732], device='cuda:0')\n","min,max (tensor(-6.1011e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 888\n","nlml -247390.99293808852\n","err (8.526987087687603e-06-5.130652875140224e-22j)\n","eps 7.62593433260635e-11\n","base1 std tensor([9.2759, 9.1733], device='cuda:0')\n","min,max (tensor(-6.1539e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 889\n","nlml -247395.70903086296\n","err (8.527093647831838e-06-5.13138429414787e-22j)\n","eps 7.62687171135672e-11\n","base1 std tensor([9.2759, 9.1733], device='cuda:0')\n","min,max (tensor(-6.8255e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 890\n","nlml -247405.71327193276\n","err (8.524928379789425e-06-5.121329435291331e-22j)\n","eps 7.627018007246746e-11\n","base1 std tensor([9.2759, 9.1733], device='cuda:0')\n","min,max (tensor(-6.8096e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 891\n","nlml -247409.0125424839\n","err (8.526290486112026e-06-5.12065276535076e-22j)\n","eps 7.62646875640461e-11\n","base1 std tensor([9.2758, 9.1734], device='cuda:0')\n","min,max (tensor(-6.1919e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 892\n","nlml -247420.98060789568\n","err (8.523710598633012e-06-5.115730512828857e-22j)\n","eps 7.625094151185961e-11\n","base1 std tensor([9.2758, 9.1734], device='cuda:0')\n","min,max (tensor(-7.6523e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 893\n","nlml -247382.67841928793\n","err (8.525622325623541e-06-5.128018491482268e-22j)\n","eps 7.623208383624161e-11\n","base1 std tensor([9.2758, 9.1735], device='cuda:0')\n","min,max (tensor(-6.1559e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 894\n","nlml -247410.87702511545\n","err (8.525292062502982e-06-5.116861722541829e-22j)\n","eps 7.62078155112106e-11\n","base1 std tensor([9.2758, 9.1735], device='cuda:0')\n","min,max (tensor(-5.6561e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 895\n","nlml -247369.90251021972\n","err (8.528063875357581e-06-5.108643119878387e-22j)\n","eps 7.618368719395264e-11\n","base1 std tensor([9.2758, 9.1735], device='cuda:0')\n","min,max (tensor(-7.4497e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 896\n","nlml -247409.92809519108\n","err (8.525115009619806e-06-5.115740752629271e-22j)\n","eps 7.615669423533594e-11\n","base1 std tensor([9.2758, 9.1736], device='cuda:0')\n","min,max (tensor(-6.5286e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 897\n","nlml -247379.57187239765\n","err (8.526651099680349e-06-5.122712019141473e-22j)\n","eps 7.613017882654952e-11\n","base1 std tensor([9.2758, 9.1736], device='cuda:0')\n","min,max (tensor(-6.3229e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 898\n","nlml -247317.46513811452\n","err (8.534704579304698e-06-5.130200503223146e-22j)\n","eps 7.611411199414717e-11\n","base1 std tensor([9.2758, 9.1737], device='cuda:0')\n","min,max (tensor(-7.1441e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 899\n","nlml -247278.33450680785\n","err (8.54165227319237e-06-5.141452509924937e-22j)\n","eps 7.611876913749035e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-8.3101e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 900\n","nlml -247290.79347522938\n","err (8.54323859439456e-06-5.118863949452588e-22j)\n","eps 7.614244978806358e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-6.5403e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 901\n","nlml -247357.61515091523\n","err (8.531732538519705e-06-5.114664681339947e-22j)\n","eps 7.61691310548038e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-7.4959e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 902\n","nlml -247351.30162337917\n","err (8.530824048313757e-06-5.125645042272949e-22j)\n","eps 7.619645124937542e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-8.4140e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 903\n","nlml -247333.91630561682\n","err (8.535685489468422e-06-5.1255335035379605e-22j)\n","eps 7.62290413066933e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-6.9015e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 904\n","nlml -247393.97121464266\n","err (8.526719866048425e-06-5.119130244976254e-22j)\n","eps 7.625421434453639e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-7.2140e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 905\n","nlml -247386.7349135007\n","err (8.528408407390276e-06-5.1250266948080135e-22j)\n","eps 7.627412119178297e-11\n","base1 std tensor([9.2756, 9.1737], device='cuda:0')\n","min,max (tensor(-6.7957e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 906\n","nlml -247400.96617488586\n","err (8.52703639746256e-06-5.120315027308664e-22j)\n","eps 7.628681308210998e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-6.2743e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 907\n","nlml -247424.56881180767\n","err (8.524458563470602e-06-5.1147336384213845e-22j)\n","eps 7.628842179572588e-11\n","base1 std tensor([9.2756, 9.1737], device='cuda:0')\n","min,max (tensor(-7.0511e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 908\n","nlml -247419.9699153785\n","err (8.5257598310823e-06-5.11967213625265e-22j)\n","eps 7.628197255017928e-11\n","base1 std tensor([9.2756, 9.1737], device='cuda:0')\n","min,max (tensor(-6.7903e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 909\n","nlml -247433.92997914855\n","err (8.523634028894878e-06-5.11995549013614e-22j)\n","eps 7.626567440844859e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-6.7434e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 910\n","nlml -247431.34422836787\n","err (8.524859610669669e-06-5.124642987503179e-22j)\n","eps 7.624160964945992e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-6.8916e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 911\n","nlml -247431.8341527319\n","err (8.524265408151093e-06-5.117312992583928e-22j)\n","eps 7.621087889830029e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-6.2963e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 912\n","nlml -247439.96778801878\n","err (8.523543639892177e-06-5.119392294904213e-22j)\n","eps 7.617564978937278e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-5.5337e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 913\n","nlml -247449.42111363064\n","err (8.523909907958734e-06-5.109362257986114e-22j)\n","eps 7.613678690701474e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-6.7547e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 914\n","nlml -247449.89952457522\n","err (8.524036458373921e-06-5.115463883652217e-22j)\n","eps 7.60962690326047e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-6.1742e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 915\n","nlml -247451.05950113575\n","err (8.522746955431255e-06-5.109452087609328e-22j)\n","eps 7.605395444704281e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-6.6349e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 916\n","nlml -247455.27976224388\n","err (8.522784948871294e-06-5.119800385058143e-22j)\n","eps 7.60123197376794e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-6.5945e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 917\n","nlml -247463.04622792994\n","err (8.52270053648223e-06-5.114191809794837e-22j)\n","eps 7.597214696357508e-11\n","base1 std tensor([9.2757, 9.1737], device='cuda:0')\n","min,max (tensor(-6.2210e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 918\n","nlml -247467.47253159294\n","err (8.52296009225962e-06-5.1183861994730755e-22j)\n","eps 7.593442183910904e-11\n","base1 std tensor([9.2757, 9.1736], device='cuda:0')\n","min,max (tensor(-6.7208e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 919\n","nlml -247382.90536328033\n","err (8.527262948907726e-06-5.119509866525205e-22j)\n","eps 7.590597185971253e-11\n","base1 std tensor([9.2757, 9.1736], device='cuda:0')\n","min,max (tensor(-5.4170e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 920\n","nlml -247435.9944381689\n","err (8.524671664332986e-06-5.12085650224125e-22j)\n","eps 7.588309685225851e-11\n","base1 std tensor([9.2757, 9.1736], device='cuda:0')\n","min,max (tensor(-5.8580e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 921\n","nlml -247441.2754833196\n","err (8.52450856090726e-06-5.11424469125985e-22j)\n","eps 7.586633670256403e-11\n","base1 std tensor([9.2756, 9.1736], device='cuda:0')\n","min,max (tensor(-6.2264e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 922\n","nlml -247456.89171357587\n","err (8.522839213260115e-06-5.122418970329906e-22j)\n","eps 7.585369109544434e-11\n","base1 std tensor([9.2756, 9.1736], device='cuda:0')\n","min,max (tensor(-6.7301e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 923\n","nlml -247461.81519892166\n","err (8.522161949849904e-06-5.119445328183148e-22j)\n","eps 7.584496691259916e-11\n","base1 std tensor([9.2756, 9.1736], device='cuda:0')\n","min,max (tensor(-6.5499e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 924\n","nlml -247461.9778942393\n","err (8.523284271303648e-06-5.115383566559595e-22j)\n","eps 7.584064548885299e-11\n","base1 std tensor([9.2756, 9.1736], device='cuda:0')\n","min,max (tensor(-5.8718e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 925\n","nlml -247471.5159464693\n","err (8.522283982642942e-06-5.114636275347177e-22j)\n","eps 7.583918133801795e-11\n","base1 std tensor([9.2755, 9.1736], device='cuda:0')\n","min,max (tensor(-5.0044e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 926\n","nlml -247475.45038691172\n","err (8.522142340599549e-06-5.116202944411778e-22j)\n","eps 7.584077397704703e-11\n","base1 std tensor([9.2755, 9.1736], device='cuda:0')\n","min,max (tensor(-6.0399e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 927\n","nlml -247480.87616648467\n","err (8.521844943449353e-06-5.11546730503454e-22j)\n","eps 7.584433934312663e-11\n","base1 std tensor([9.2755, 9.1736], device='cuda:0')\n","min,max (tensor(-7.6428e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 928\n","nlml -247486.1562041393\n","err (8.521282599152375e-06-5.113103205019744e-22j)\n","eps 7.58487724352394e-11\n","base1 std tensor([9.2755, 9.1736], device='cuda:0')\n","min,max (tensor(-6.0246e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 929\n","nlml -247492.35627400322\n","err (8.52156367567853e-06-5.11467823789858e-22j)\n","eps 7.585387250879812e-11\n","base1 std tensor([9.2755, 9.1736], device='cuda:0')\n","min,max (tensor(-6.2999e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 930\n","nlml -247498.29413482384\n","err (8.521763846195698e-06-5.116627322785707e-22j)\n","eps 7.585879347095314e-11\n","base1 std tensor([9.2755, 9.1736], device='cuda:0')\n","min,max (tensor(-6.2759e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 931\n","nlml -247483.89133898067\n","err (8.522817649895226e-06-5.120474837289847e-22j)\n","eps 7.586471121294967e-11\n","base1 std tensor([9.2755, 9.1736], device='cuda:0')\n","min,max (tensor(-6.5589e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 932\n","nlml -247414.17881115168\n","err (8.524808789289024e-06-5.121620004332713e-22j)\n","eps 7.587444426550516e-11\n","base1 std tensor([9.2755, 9.1736], device='cuda:0')\n","min,max (tensor(-5.5769e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 933\n","nlml -247460.92518357234\n","err (8.523983811239476e-06-5.11485290201828e-22j)\n","eps 7.588639984371804e-11\n","base1 std tensor([9.2755, 9.1736], device='cuda:0')\n","min,max (tensor(-6.7232e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 934\n","nlml -247448.30668933774\n","err (8.524550073381647e-06-5.118508020139074e-22j)\n","eps 7.589993661396798e-11\n","base1 std tensor([9.2755, 9.1736], device='cuda:0')\n","min,max (tensor(-6.4066e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 935\n","nlml -247444.004210411\n","err (8.526417528166585e-06-5.1218937534542865e-22j)\n","eps 7.591724998396018e-11\n","base1 std tensor([9.2755, 9.1736], device='cuda:0')\n","min,max (tensor(-6.4262e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 936\n","nlml -247445.1351266194\n","err (8.52661792497141e-06-5.129199480590884e-22j)\n","eps 7.593835889581411e-11\n","base1 std tensor([9.2755, 9.1736], device='cuda:0')\n","min,max (tensor(-7.1298e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 937\n","nlml -247455.870315705\n","err (8.526664658871875e-06-5.128063498971374e-22j)\n","eps 7.596244101647553e-11\n","base1 std tensor([9.2756, 9.1736], device='cuda:0')\n","min,max (tensor(-7.2837e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 938\n","nlml -247476.64859475486\n","err (8.525055085263024e-06-5.116230589267939e-22j)\n","eps 7.598571299835062e-11\n","base1 std tensor([9.2756, 9.1736], device='cuda:0')\n","min,max (tensor(-6.1378e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 939\n","nlml -247483.92735265283\n","err (8.524258949602155e-06-5.115973973168824e-22j)\n","eps 7.600590561203463e-11\n","base1 std tensor([9.2756, 9.1736], device='cuda:0')\n","min,max (tensor(-7.4902e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 940\n","nlml -247465.19562488375\n","err (8.525370104584994e-06-5.12186405055353e-22j)\n","eps 7.602456475111633e-11\n","base1 std tensor([9.2756, 9.1736], device='cuda:0')\n","min,max (tensor(-6.5524e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 941\n","nlml -247481.66510426407\n","err (8.523876628751284e-06-5.113579622197192e-22j)\n","eps 7.60395052682733e-11\n","base1 std tensor([9.2756, 9.1736], device='cuda:0')\n","min,max (tensor(-6.2992e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 942\n","nlml -247489.12769445384\n","err (8.523931673209226e-06-5.111042219029419e-22j)\n","eps 7.605045260770213e-11\n","base1 std tensor([9.2757, 9.1736], device='cuda:0')\n","min,max (tensor(-7.6645e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 943\n","nlml -247491.43628324318\n","err (8.525047215088583e-06-5.117220429539301e-22j)\n","eps 7.60579814358482e-11\n","base1 std tensor([9.2757, 9.1735], device='cuda:0')\n","min,max (tensor(-7.0805e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 944\n","nlml -247474.55011886437\n","err (8.525348610809081e-06-5.117624404996601e-22j)\n","eps 7.606273689232739e-11\n","base1 std tensor([9.2757, 9.1735], device='cuda:0')\n","min,max (tensor(-8.2089e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 945\n","nlml -247481.62494039303\n","err (8.524773490955319e-06-5.120830737295138e-22j)\n","eps 7.606486664323871e-11\n","base1 std tensor([9.2757, 9.1735], device='cuda:0')\n","min,max (tensor(-6.5725e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 946\n","nlml -247500.52053233096\n","err (8.524497285380433e-06-5.118169286240706e-22j)\n","eps 7.606293615397039e-11\n","base1 std tensor([9.2757, 9.1735], device='cuda:0')\n","min,max (tensor(-6.1027e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 947\n","nlml -247511.10249071024\n","err (8.522541114775772e-06-5.122490631458766e-22j)\n","eps 7.605556993763509e-11\n","base1 std tensor([9.2758, 9.1735], device='cuda:0')\n","min,max (tensor(-5.7797e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 948\n","nlml -247522.2022889409\n","err (8.522004010196112e-06-5.12447439633897e-22j)\n","eps 7.604304013934508e-11\n","base1 std tensor([9.2758, 9.1735], device='cuda:0')\n","min,max (tensor(-5.8299e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 949\n","nlml -247517.65813156802\n","err (8.522144424572615e-06-5.116733297269114e-22j)\n","eps 7.602734359777338e-11\n","base1 std tensor([9.2758, 9.1735], device='cuda:0')\n","min,max (tensor(-7.0450e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 950\n","nlml -247487.4115014769\n","err (8.524301041716559e-06-5.121206667083494e-22j)\n","eps 7.601117514970203e-11\n","base1 std tensor([9.2759, 9.1735], device='cuda:0')\n","min,max (tensor(-5.8323e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 951\n","nlml -247448.54034282104\n","err (8.52730878864579e-06-5.117470901218516e-22j)\n","eps 7.600037978522074e-11\n","base1 std tensor([9.2759, 9.1735], device='cuda:0')\n","min,max (tensor(-6.3816e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 952\n","nlml -247459.03650070715\n","err (8.52677607506777e-06-5.120220363770772e-22j)\n","eps 7.599360379751566e-11\n","base1 std tensor([9.2759, 9.1735], device='cuda:0')\n","min,max (tensor(-7.1212e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 953\n","nlml -247496.0656112582\n","err (8.524225515817917e-06-5.111887977397879e-22j)\n","eps 7.59860651755465e-11\n","base1 std tensor([9.2760, 9.1735], device='cuda:0')\n","min,max (tensor(-5.9125e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 954\n","nlml -247495.12389056978\n","err (8.523902241388552e-06-5.108694548131425e-22j)\n","eps 7.597841236100901e-11\n","base1 std tensor([9.2760, 9.1735], device='cuda:0')\n","min,max (tensor(-6.4712e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 955\n","nlml -247502.65087927526\n","err (8.523972564347306e-06-5.113236996219806e-22j)\n","eps 7.597105864794451e-11\n","base1 std tensor([9.2761, 9.1735], device='cuda:0')\n","min,max (tensor(-5.9497e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 956\n","nlml -247515.32946489274\n","err (8.522960263448165e-06-5.114610035438356e-22j)\n","eps 7.596280981335817e-11\n","base1 std tensor([9.2761, 9.1735], device='cuda:0')\n","min,max (tensor(-6.6499e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 957\n","nlml -247518.8330873159\n","err (8.52302105214261e-06-5.110596316174066e-22j)\n","eps 7.595509224517985e-11\n","base1 std tensor([9.2761, 9.1736], device='cuda:0')\n","min,max (tensor(-6.0967e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 958\n","nlml -247523.81941578764\n","err (8.523738272098745e-06-5.11197144309208e-22j)\n","eps 7.59475402987626e-11\n","base1 std tensor([9.2762, 9.1736], device='cuda:0')\n","min,max (tensor(-6.2965e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 959\n","nlml -247530.69944858245\n","err (8.522624345622708e-06-5.115690080883927e-22j)\n","eps 7.593961777875131e-11\n","base1 std tensor([9.2762, 9.1736], device='cuda:0')\n","min,max (tensor(-6.8744e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 960\n","nlml -247504.9067387292\n","err (8.524113230668999e-06-5.110772631739684e-22j)\n","eps 7.593402949384979e-11\n","base1 std tensor([9.2762, 9.1736], device='cuda:0')\n","min,max (tensor(-5.7373e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 961\n","nlml -247499.3255572402\n","err (8.526615059365592e-06-5.119631074712822e-22j)\n","eps 7.593268530225644e-11\n","base1 std tensor([9.2762, 9.1737], device='cuda:0')\n","min,max (tensor(-6.9927e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 962\n","nlml -247480.4972390585\n","err (8.527872249680302e-06-5.1200379695834355e-22j)\n","eps 7.593750045618906e-11\n","base1 std tensor([9.2762, 9.1737], device='cuda:0')\n","min,max (tensor(-6.6380e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 963\n","nlml -247475.80753479962\n","err (8.528732415879405e-06-5.125032697591068e-22j)\n","eps 7.594888839717757e-11\n","base1 std tensor([9.2762, 9.1737], device='cuda:0')\n","min,max (tensor(-6.4809e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 964\n","nlml -247504.0461469431\n","err (8.525814746228126e-06-5.130128552836813e-22j)\n","eps 7.596239113633024e-11\n","base1 std tensor([9.2763, 9.1737], device='cuda:0')\n","min,max (tensor(-7.5440e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 965\n","nlml -247514.05655743182\n","err (8.524124521366934e-06-5.124777698551659e-22j)\n","eps 7.597504807888955e-11\n","base1 std tensor([9.2763, 9.1737], device='cuda:0')\n","min,max (tensor(-6.9578e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 966\n","nlml -247518.0306815987\n","err (8.523817394182521e-06-5.10352533503896e-22j)\n","eps 7.598639513579239e-11\n","base1 std tensor([9.2763, 9.1737], device='cuda:0')\n","min,max (tensor(-5.2130e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 967\n","nlml -247525.24427946913\n","err (8.523389588512016e-06-5.105173559023884e-22j)\n","eps 7.599511144819472e-11\n","base1 std tensor([9.2763, 9.1737], device='cuda:0')\n","min,max (tensor(-5.4308e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 968\n","nlml -247524.01441346313\n","err (8.524748288663224e-06-5.122078560090506e-22j)\n","eps 7.600186898880126e-11\n","base1 std tensor([9.2763, 9.1737], device='cuda:0')\n","min,max (tensor(-6.6190e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 969\n","nlml -247535.98306897245\n","err (8.522773900102692e-06-5.116343558007673e-22j)\n","eps 7.600509309401183e-11\n","base1 std tensor([9.2763, 9.1736], device='cuda:0')\n","min,max (tensor(-6.2051e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 970\n","nlml -247546.05547594267\n","err (8.522369871863532e-06-5.1160591027514285e-22j)\n","eps 7.600434679015809e-11\n","base1 std tensor([9.2763, 9.1736], device='cuda:0')\n","min,max (tensor(-6.8974e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 971\n","nlml -247546.7626446835\n","err (8.522525252700855e-06-5.117270701472557e-22j)\n","eps 7.600013666251789e-11\n","base1 std tensor([9.2764, 9.1736], device='cuda:0')\n","min,max (tensor(-6.0133e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 972\n","nlml -247544.85929018847\n","err (8.522595618241093e-06-5.118626868798127e-22j)\n","eps 7.599263875133995e-11\n","base1 std tensor([9.2764, 9.1736], device='cuda:0')\n","min,max (tensor(-5.6391e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 973\n","nlml -247544.57020574276\n","err (8.522969694925679e-06-5.128507672817204e-22j)\n","eps 7.598316293243726e-11\n","base1 std tensor([9.2764, 9.1736], device='cuda:0')\n","min,max (tensor(-5.8385e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 974\n","nlml -247536.59720478064\n","err (8.522940284332066e-06-5.113770703914649e-22j)\n","eps 7.597222009100037e-11\n","base1 std tensor([9.2764, 9.1736], device='cuda:0')\n","min,max (tensor(-6.6843e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 975\n","nlml -247543.12138565246\n","err (8.522972784024893e-06-5.108031607906946e-22j)\n","eps 7.596035134627951e-11\n","base1 std tensor([9.2765, 9.1736], device='cuda:0')\n","min,max (tensor(-6.4881e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 976\n","nlml -247547.3946292869\n","err (8.523555931977736e-06-5.121491518138607e-22j)\n","eps 7.594904448284967e-11\n","base1 std tensor([9.2765, 9.1736], device='cuda:0')\n","min,max (tensor(-6.0861e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 977\n","nlml -247537.29059354472\n","err (8.524741360094387e-06-5.113306711062699e-22j)\n","eps 7.593959899336264e-11\n","base1 std tensor([9.2765, 9.1736], device='cuda:0')\n","min,max (tensor(-7.0189e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 978\n","nlml -247501.02545907648\n","err (8.52667558162464e-06-5.130703564787135e-22j)\n","eps 7.593646124743936e-11\n","base1 std tensor([9.2765, 9.1736], device='cuda:0')\n","min,max (tensor(-6.4993e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 979\n","nlml -247516.76961131333\n","err (8.525750905000611e-06-5.10844423425597e-22j)\n","eps 7.593744732529511e-11\n","base1 std tensor([9.2765, 9.1737], device='cuda:0')\n","min,max (tensor(-6.1397e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 980\n","nlml -247517.01566256568\n","err (8.526801004344892e-06-5.112464689481959e-22j)\n","eps 7.594158530197207e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-7.1960e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 981\n","nlml -247519.21104459674\n","err (8.525887082883047e-06-5.121480962987233e-22j)\n","eps 7.594873677354677e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-4.8509e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 982\n","nlml -247537.7788592083\n","err (8.525006312827492e-06-5.113920302983862e-22j)\n","eps 7.59572249992136e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-7.2424e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 983\n","nlml -247536.0019490938\n","err (8.52572619025056e-06-5.116512572471478e-22j)\n","eps 7.596658697274906e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-6.2333e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 984\n","nlml -247536.84916337603\n","err (8.525485436836484e-06-5.12241571567375e-22j)\n","eps 7.597775746262518e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-6.8333e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 985\n","nlml -247537.753902284\n","err (8.52530582469658e-06-5.115413622658313e-22j)\n","eps 7.598934242491319e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-6.3806e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 986\n","nlml -247553.03148910412\n","err (8.524509717576629e-06-5.125294797717117e-22j)\n","eps 7.599912817439862e-11\n","base1 std tensor([9.2763, 9.1737], device='cuda:0')\n","min,max (tensor(-6.9828e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 987\n","nlml -247561.13394132777\n","err (8.523311556960443e-06-5.121139638042064e-22j)\n","eps 7.600606945801605e-11\n","base1 std tensor([9.2763, 9.1737], device='cuda:0')\n","min,max (tensor(-5.7218e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 988\n","nlml -247558.59860075268\n","err (8.524326455998652e-06-5.115207936446702e-22j)\n","eps 7.601098082539306e-11\n","base1 std tensor([9.2763, 9.1737], device='cuda:0')\n","min,max (tensor(-6.3693e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 989\n","nlml -247548.1422245876\n","err (8.525583966796115e-06-5.122194599788668e-22j)\n","eps 7.601599641434666e-11\n","base1 std tensor([9.2763, 9.1737], device='cuda:0')\n","min,max (tensor(-6.1644e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 990\n","nlml -247532.51810591872\n","err (8.528747687373405e-06-5.123988852913514e-22j)\n","eps 7.602386301807328e-11\n","base1 std tensor([9.2763, 9.1737], device='cuda:0')\n","min,max (tensor(-8.1531e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 991\n","nlml -247542.26056888886\n","err (8.527270843274749e-06-5.118067158934391e-22j)\n","eps 7.603305866372873e-11\n","base1 std tensor([9.2763, 9.1737], device='cuda:0')\n","min,max (tensor(-5.7882e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 992\n","nlml -247567.17803968734\n","err (8.524193510848306e-06-5.113072994767988e-22j)\n","eps 7.603893204595024e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-6.1082e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 993\n","nlml -247580.801029624\n","err (8.522808300122907e-06-5.117903177211069e-22j)\n","eps 7.60398428412594e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-6.4791e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 994\n","nlml -247577.4756928254\n","err (8.524782628094084e-06-5.1223419849125845e-22j)\n","eps 7.603897467981965e-11\n","base1 std tensor([9.2764, 9.1737], device='cuda:0')\n","min,max (tensor(-6.7102e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 995\n","nlml -247580.90406374758\n","err (8.524558150701984e-06-5.113151947965487e-22j)\n","eps 7.60352798439558e-11\n","base1 std tensor([9.2764, 9.1738], device='cuda:0')\n","min,max (tensor(-6.5179e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 996\n","nlml -247537.603985309\n","err (8.526520836363942e-06-5.114885184752511e-22j)\n","eps 7.603109685912232e-11\n","base1 std tensor([9.2764, 9.1738], device='cuda:0')\n","min,max (tensor(-7.0511e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 997\n","nlml -247515.94289643894\n","err (8.53304417948863e-06-5.131551111227943e-22j)\n","eps 7.603551977706544e-11\n","base1 std tensor([9.2764, 9.1738], device='cuda:0')\n","min,max (tensor(-5.9490e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 998\n","nlml -247433.03951914943\n","err (8.533997827054478e-06-5.1153449982740025e-22j)\n","eps 7.604888781416832e-11\n","base1 std tensor([9.2764, 9.1738], device='cuda:0')\n","min,max (tensor(-7.5726e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 999\n","nlml -247509.21307743096\n","err (8.529277903968193e-06-5.10969593720302e-22j)\n","eps 7.606492292873853e-11\n","base1 std tensor([9.2764, 9.1738], device='cuda:0')\n","min,max (tensor(-6.9167e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 0\n","nlml -247517.886195905\n","err (8.52811946692398e-06-5.1219413297101775e-22j)\n","eps 7.614102589670722e-11\n","base1 std tensor([9.2764, 9.1738], device='cuda:0')\n","min,max (tensor(-6.0036e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 1\n","nlml -247483.97064022458\n","err (8.536044767263965e-06-5.1216813030799645e-22j)\n","eps 7.62064100343278e-11\n","base1 std tensor([9.2765, 9.1738], device='cuda:0')\n","min,max (tensor(-8.7301e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 2\n","nlml -247570.85375613396\n","err (8.524274944277604e-06-5.112660702384519e-22j)\n","eps 7.621400313549988e-11\n","base1 std tensor([9.2765, 9.1738], device='cuda:0')\n","min,max (tensor(-6.9692e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 3\n","nlml -247582.61480948437\n","err (8.523605803204091e-06-5.112267730399206e-22j)\n","eps 7.619270694715659e-11\n","base1 std tensor([9.2765, 9.1738], device='cuda:0')\n","min,max (tensor(-7.1675e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 4\n","nlml -247575.34970328814\n","err (8.525893103412484e-06-5.11301906334389e-22j)\n","eps 7.616172664683897e-11\n","base1 std tensor([9.2765, 9.1737], device='cuda:0')\n","min,max (tensor(-6.7320e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 5\n","nlml -247593.80460060685\n","err (8.524673264397593e-06-5.111728403089298e-22j)\n","eps 7.612199055304303e-11\n","base1 std tensor([9.2765, 9.1737], device='cuda:0')\n","min,max (tensor(-6.2145e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 6\n","nlml -247619.6358310824\n","err (8.522332366686776e-06-5.109602409290399e-22j)\n","eps 7.607367949893834e-11\n","base1 std tensor([9.2765, 9.1737], device='cuda:0')\n","min,max (tensor(-5.8074e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 7\n","nlml -247630.55086753322\n","err (8.521665314650239e-06-5.1087904101692365e-22j)\n","eps 7.601989418606757e-11\n","base1 std tensor([9.2765, 9.1737], device='cuda:0')\n","min,max (tensor(-5.6446e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 8\n","nlml -247631.09743026362\n","err (8.522375326283236e-06-5.1098042124704365e-22j)\n","eps 7.59644298941656e-11\n","base1 std tensor([9.2765, 9.1737], device='cuda:0')\n","min,max (tensor(-5.7513e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 9\n","nlml -247636.9116637133\n","err (8.52257433466677e-06-5.111946859792354e-22j)\n","eps 7.590986229301759e-11\n","base1 std tensor([9.2765, 9.1737], device='cuda:0')\n","min,max (tensor(-6.0223e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 10\n","nlml -247650.7526268289\n","err (8.521596005874667e-06-5.114812526202286e-22j)\n","eps 7.585667414543688e-11\n","base1 std tensor([9.2765, 9.1736], device='cuda:0')\n","min,max (tensor(-6.3886e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 11\n","nlml -247662.48789859377\n","err (8.520616664866855e-06-5.117764550767965e-22j)\n","eps 7.580548759448476e-11\n","base1 std tensor([9.2765, 9.1736], device='cuda:0')\n","min,max (tensor(-6.7253e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 12\n","nlml -247669.7164439955\n","err (8.520336985281364e-06-5.118642651993653e-22j)\n","eps 7.575812185981602e-11\n","base1 std tensor([9.2765, 9.1736], device='cuda:0')\n","min,max (tensor(-6.9623e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 13\n","nlml -247675.63330248612\n","err (8.520609226253196e-06-5.117228373265683e-22j)\n","eps 7.57168900247457e-11\n","base1 std tensor([9.2765, 9.1736], device='cuda:0')\n","min,max (tensor(-7.0083e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 14\n","nlml -247680.25665571244\n","err (8.520845343113224e-06-5.115053206061771e-22j)\n","eps 7.568374143503037e-11\n","base1 std tensor([9.2765, 9.1736], device='cuda:0')\n","min,max (tensor(-6.8403e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 15\n","nlml -247687.78858599896\n","err (8.520604395045093e-06-5.11328358030989e-22j)\n","eps 7.565886701213625e-11\n","base1 std tensor([9.2765, 9.1736], device='cuda:0')\n","min,max (tensor(-6.4850e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 16\n","nlml -247696.9298847724\n","err (8.51998769754596e-06-5.113007599990629e-22j)\n","eps 7.56416607086501e-11\n","base1 std tensor([9.2765, 9.1736], device='cuda:0')\n","min,max (tensor(-6.3398e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 17\n","nlml -247704.28538589654\n","err (8.519632865787862e-06-5.1114853272589085e-22j)\n","eps 7.563156982131543e-11\n","base1 std tensor([9.2765, 9.1736], device='cuda:0')\n","min,max (tensor(-6.3828e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 18\n","nlml -247710.09184724285\n","err (8.519834138171276e-06-5.111332856029785e-22j)\n","eps 7.56282726569749e-11\n","base1 std tensor([9.2766, 9.1736], device='cuda:0')\n","min,max (tensor(-6.4257e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 19\n","nlml -247715.936182111\n","err (8.520039145901088e-06-5.112396911104638e-22j)\n","eps 7.563091454096305e-11\n","base1 std tensor([9.2766, 9.1736], device='cuda:0')\n","min,max (tensor(-6.5798e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 20\n","nlml -247721.86666510228\n","err (8.52011282772309e-06-5.114603570380172e-22j)\n","eps 7.563864419294937e-11\n","base1 std tensor([9.2766, 9.1735], device='cuda:0')\n","min,max (tensor(-6.8049e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 21\n","nlml -247729.2395221888\n","err (8.520171291091465e-06-5.116848357884662e-22j)\n","eps 7.565016035524208e-11\n","base1 std tensor([9.2766, 9.1735], device='cuda:0')\n","min,max (tensor(-6.9781e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 22\n","nlml -247736.3460330199\n","err (8.519748748734515e-06-5.116389490722277e-22j)\n","eps 7.566390343559982e-11\n","base1 std tensor([9.2766, 9.1735], device='cuda:0')\n","min,max (tensor(-6.7175e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 23\n","nlml -247742.06206195147\n","err (8.519728323556985e-06-5.1152765954805975e-22j)\n","eps 7.567846162294463e-11\n","base1 std tensor([9.2766, 9.1735], device='cuda:0')\n","min,max (tensor(-6.7417e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 24\n","nlml -247744.34503349024\n","err (8.519884725647912e-06-5.114377493599555e-22j)\n","eps 7.569319719138531e-11\n","base1 std tensor([9.2766, 9.1735], device='cuda:0')\n","min,max (tensor(-6.7998e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 25\n","nlml -247751.29307094216\n","err (8.519752339604568e-06-5.111718930188876e-22j)\n","eps 7.57066594315397e-11\n","base1 std tensor([9.2766, 9.1735], device='cuda:0')\n","min,max (tensor(-6.1971e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 26\n","nlml -247758.06049910694\n","err (8.519531368663903e-06-5.116224776894245e-22j)\n","eps 7.571751436125112e-11\n","base1 std tensor([9.2766, 9.1735], device='cuda:0')\n","min,max (tensor(-6.2272e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 27\n","nlml -247760.5079444131\n","err (8.51974457372101e-06-5.117371890580356e-22j)\n","eps 7.572542066881577e-11\n","base1 std tensor([9.2766, 9.1735], device='cuda:0')\n","min,max (tensor(-6.7292e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 28\n","nlml -247765.85362778528\n","err (8.519757400589706e-06-5.112788053481678e-22j)\n","eps 7.573042564960083e-11\n","base1 std tensor([9.2766, 9.1735], device='cuda:0')\n","min,max (tensor(-6.7284e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 29\n","nlml -247772.7961342079\n","err (8.519733822207717e-06-5.116668034956192e-22j)\n","eps 7.573159104129162e-11\n","base1 std tensor([9.2766, 9.1735], device='cuda:0')\n","min,max (tensor(-6.6773e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 30\n","nlml -247775.4738235431\n","err (8.52005706716763e-06-5.116135639546156e-22j)\n","eps 7.57294334822353e-11\n","base1 std tensor([9.2766, 9.1734], device='cuda:0')\n","min,max (tensor(-6.6789e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 31\n","nlml -247782.58240706695\n","err (8.51973421009113e-06-5.112560179635951e-22j)\n","eps 7.572400192966701e-11\n","base1 std tensor([9.2766, 9.1734], device='cuda:0')\n","min,max (tensor(-6.1476e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 32\n","nlml -247788.84516613279\n","err (8.51954456213409e-06-5.115050490645143e-22j)\n","eps 7.571500406960351e-11\n","base1 std tensor([9.2766, 9.1734], device='cuda:0')\n","min,max (tensor(-6.2370e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 33\n","nlml -247794.19078965354\n","err (8.519718577522459e-06-5.115110484329305e-22j)\n","eps 7.570337035785764e-11\n","base1 std tensor([9.2766, 9.1734], device='cuda:0')\n","min,max (tensor(-6.7245e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 34\n","nlml -247798.5075011997\n","err (8.51961051219728e-06-5.116938747223439e-22j)\n","eps 7.56896799304043e-11\n","base1 std tensor([9.2766, 9.1734], device='cuda:0')\n","min,max (tensor(-6.6221e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 35\n","nlml -247803.76703246793\n","err (8.519976389761746e-06-5.111461907707675e-22j)\n","eps 7.567504060512373e-11\n","base1 std tensor([9.2767, 9.1734], device='cuda:0')\n","min,max (tensor(-6.2338e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 36\n","nlml -247803.3731524816\n","err (8.520643906927222e-06-5.11451989440521e-22j)\n","eps 7.566171759550738e-11\n","base1 std tensor([9.2767, 9.1734], device='cuda:0')\n","min,max (tensor(-6.1996e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 37\n","nlml -247799.37749993207\n","err (8.52064058437279e-06-5.114560511684133e-22j)\n","eps 7.565079798177297e-11\n","base1 std tensor([9.2767, 9.1734], device='cuda:0')\n","min,max (tensor(-6.9558e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 38\n","nlml -247803.7505825498\n","err (8.520409841323908e-06-5.117934945455837e-22j)\n","eps 7.564238574455134e-11\n","base1 std tensor([9.2767, 9.1734], device='cuda:0')\n","min,max (tensor(-6.7176e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 39\n","nlml -247808.25166351686\n","err (8.520107071693462e-06-5.117292911474667e-22j)\n","eps 7.563645658468637e-11\n","base1 std tensor([9.2767, 9.1734], device='cuda:0')\n","min,max (tensor(-5.7623e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 40\n","nlml -247807.60127069705\n","err (8.520586430593713e-06-5.112023833268172e-22j)\n","eps 7.563389689613898e-11\n","base1 std tensor([9.2767, 9.1734], device='cuda:0')\n","min,max (tensor(-6.2279e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 41\n","nlml -247814.61561643006\n","err (8.519858757774619e-06-5.112796969223507e-22j)\n","eps 7.563320575484674e-11\n","base1 std tensor([9.2767, 9.1734], device='cuda:0')\n","min,max (tensor(-7.2123e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 42\n","nlml -247816.90406067477\n","err (8.520097580802286e-06-5.11471958163538e-22j)\n","eps 7.563450777755245e-11\n","base1 std tensor([9.2767, 9.1734], device='cuda:0')\n","min,max (tensor(-7.1404e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 43\n","nlml -247823.70611526267\n","err (8.519666671046341e-06-5.114047018884461e-22j)\n","eps 7.563655160056346e-11\n","base1 std tensor([9.2767, 9.1734], device='cuda:0')\n","min,max (tensor(-6.2566e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 44\n","nlml -247827.35646677774\n","err (8.519873550713679e-06-5.116320692602233e-22j)\n","eps 7.563912685642933e-11\n","base1 std tensor([9.2767, 9.1734], device='cuda:0')\n","min,max (tensor(-5.8749e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 45\n","nlml -247831.41444932183\n","err (8.519859164638928e-06-5.118218142507993e-22j)\n","eps 7.564166562178581e-11\n","base1 std tensor([9.2767, 9.1733], device='cuda:0')\n","min,max (tensor(-6.0847e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 46\n","nlml -247833.83111529602\n","err (8.51989826899655e-06-5.117361312766195e-22j)\n","eps 7.56435587525369e-11\n","base1 std tensor([9.2767, 9.1733], device='cuda:0')\n","min,max (tensor(-6.3814e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 47\n","nlml -247838.29511116716\n","err (8.519957138268551e-06-5.116701552335124e-22j)\n","eps 7.564480662281121e-11\n","base1 std tensor([9.2767, 9.1733], device='cuda:0')\n","min,max (tensor(-6.5604e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 48\n","nlml -247842.25525054501\n","err (8.520142579292187e-06-5.114080015980873e-22j)\n","eps 7.56453328209224e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.0458e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 49\n","nlml -247847.03527774816\n","err (8.519853823351821e-06-5.110760644887736e-22j)\n","eps 7.564441754991251e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.0682e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 50\n","nlml -247844.83924924262\n","err (8.520075914485225e-06-5.117283105897543e-22j)\n","eps 7.564249401815738e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.7673e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 51\n","nlml -247848.4028671977\n","err (8.520151831142758e-06-5.118803045493722e-22j)\n","eps 7.563979634153858e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.2362e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 52\n","nlml -247840.20938577366\n","err (8.521173293662115e-06-5.106742685417254e-22j)\n","eps 7.563988533179141e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-5.9011e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 53\n","nlml -247838.60248140185\n","err (8.521605894148452e-06-5.122630607933529e-22j)\n","eps 7.564369839300818e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.8626e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 54\n","nlml -247836.49576878903\n","err (8.521350058115926e-06-5.120751236274018e-22j)\n","eps 7.564974402230719e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.4737e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 55\n","nlml -247841.5673360226\n","err (8.520678706226618e-06-5.122041796431502e-22j)\n","eps 7.565599169992885e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.4128e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 56\n","nlml -247850.91008726318\n","err (8.52029214751774e-06-5.112053734659275e-22j)\n","eps 7.566050312502374e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.6882e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 57\n","nlml -247853.44601282393\n","err (8.520366848783935e-06-5.108785646620516e-22j)\n","eps 7.566364984472867e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.8720e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 58\n","nlml -247856.7361590595\n","err (8.520203108034587e-06-5.112586714605889e-22j)\n","eps 7.566446090812733e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.7594e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 59\n","nlml -247861.70485811343\n","err (8.519817266695292e-06-5.118088927422913e-22j)\n","eps 7.566217241236307e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.5025e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 60\n","nlml -247863.83248828736\n","err (8.519781301181517e-06-5.11945736777925e-22j)\n","eps 7.5657119878927e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.5895e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 61\n","nlml -247868.8804272871\n","err (8.519809958015016e-06-5.119473860709153e-22j)\n","eps 7.564933685829095e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.6007e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 62\n","nlml -247867.5470513051\n","err (8.520021353381497e-06-5.118392397887023e-22j)\n","eps 7.5640596828873e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.0894e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 63\n","nlml -247870.01169395648\n","err (8.520715591933846e-06-5.1157095228655635e-22j)\n","eps 7.563304830124467e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.0418e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 64\n","nlml -247866.96542416234\n","err (8.520919449662587e-06-5.114294078706163e-22j)\n","eps 7.562740966059701e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.4103e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 65\n","nlml -247878.29948744754\n","err (8.520214934761705e-06-5.119118775143506e-22j)\n","eps 7.562160831631515e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.4834e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 66\n","nlml -247875.18380462241\n","err (8.520686387337777e-06-5.125090962329108e-22j)\n","eps 7.561763430275045e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-7.3635e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 67\n","nlml -247882.60332592722\n","err (8.520264230311648e-06-5.120575324522232e-22j)\n","eps 7.561368761415326e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.2479e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 68\n","nlml -247882.77260183287\n","err (8.520361945797081e-06-5.117487878284292e-22j)\n","eps 7.56107338483802e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-5.8552e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 69\n","nlml -247892.38638649302\n","err (8.520052839972884e-06-5.112588515129275e-22j)\n","eps 7.560762798019448e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.2731e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 70\n","nlml -247893.37993817512\n","err (8.520082911345695e-06-5.114497375179532e-22j)\n","eps 7.56053055776108e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.4019e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 71\n","nlml -247899.55059180383\n","err (8.519711993719453e-06-5.111287099988515e-22j)\n","eps 7.560252619958183e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.6140e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 72\n","nlml -247901.34764298407\n","err (8.519655849107083e-06-5.117819683186362e-22j)\n","eps 7.559931163409126e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.4415e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 73\n","nlml -247903.49199746517\n","err (8.519865481897092e-06-5.119729840477693e-22j)\n","eps 7.559650295327508e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.3947e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 74\n","nlml -247909.00137932936\n","err (8.519615107091185e-06-5.1162781681908515e-22j)\n","eps 7.559330067124302e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.0855e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 75\n","nlml -247908.61012814462\n","err (8.520070170473349e-06-5.115573720369547e-22j)\n","eps 7.559108875986154e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.5558e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 76\n","nlml -247901.9904490036\n","err (8.521048184849377e-06-5.108126728969165e-22j)\n","eps 7.55925750296843e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.5565e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 77\n","nlml -247878.39621887976\n","err (8.522013530584841e-06-5.11736736176914e-22j)\n","eps 7.560096394305259e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.1726e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 78\n","nlml -247867.65140403653\n","err (8.524631654817625e-06-5.113035629922865e-22j)\n","eps 7.562189369338233e-11\n","base1 std tensor([9.2768, 9.1733], device='cuda:0')\n","min,max (tensor(-6.7193e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 79\n","nlml -247844.61667018657\n","err (8.525107344244029e-06-5.127618779586117e-22j)\n","eps 7.56559838204367e-11\n","base1 std tensor([9.2769, 9.1733], device='cuda:0')\n","min,max (tensor(-6.3420e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 80\n","nlml -247879.23922929633\n","err (8.521390746315773e-06-5.11890034079638e-22j)\n","eps 7.568725757064929e-11\n","base1 std tensor([9.2769, 9.1733], device='cuda:0')\n","min,max (tensor(-6.9870e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 81\n","nlml -247875.17125624744\n","err (8.521389368151635e-06-5.1029825688261125e-22j)\n","eps 7.57130448680496e-11\n","base1 std tensor([9.2769, 9.1733], device='cuda:0')\n","min,max (tensor(-7.1020e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 82\n","nlml -247880.88783489162\n","err (8.52043194215905e-06-5.10818490457601e-22j)\n","eps 7.5729036170541e-11\n","base1 std tensor([9.2769, 9.1733], device='cuda:0')\n","min,max (tensor(-6.2496e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 83\n","nlml -247881.74288299464\n","err (8.520685496002685e-06-5.118643717117757e-22j)\n","eps 7.573554846733411e-11\n","base1 std tensor([9.2769, 9.1733], device='cuda:0')\n","min,max (tensor(-5.4477e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 84\n","nlml -247884.88793550603\n","err (8.520265414986042e-06-5.119105951822789e-22j)\n","eps 7.573216527437883e-11\n","base1 std tensor([9.2769, 9.1733], device='cuda:0')\n","min,max (tensor(-5.4373e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 85\n","nlml -247884.23964298793\n","err (8.520245549315271e-06-5.118606209759751e-22j)\n","eps 7.572056285305147e-11\n","base1 std tensor([9.2769, 9.1733], device='cuda:0')\n","min,max (tensor(-5.9852e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 86\n","nlml -247887.66468930492\n","err (8.520007395583611e-06-5.11913763873252e-22j)\n","eps 7.570192592162718e-11\n","base1 std tensor([9.2769, 9.1733], device='cuda:0')\n","min,max (tensor(-6.5072e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 87\n","nlml -247891.3120043899\n","err (8.51994936855055e-06-5.118378325448778e-22j)\n","eps 7.56785572138693e-11\n","base1 std tensor([9.2769, 9.1733], device='cuda:0')\n","min,max (tensor(-6.6284e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 88\n","nlml -247893.47897807413\n","err (8.520139528479633e-06-5.119847908482993e-22j)\n","eps 7.5652969262067e-11\n","base1 std tensor([9.2769, 9.1733], device='cuda:0')\n","min,max (tensor(-6.4221e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 89\n","nlml -247894.9116305376\n","err (8.520490887586163e-06-5.1232150781086475e-22j)\n","eps 7.562801322583756e-11\n","base1 std tensor([9.2769, 9.1733], device='cuda:0')\n","min,max (tensor(-6.6444e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 90\n","nlml -247896.4197925747\n","err (8.520161485457933e-06-5.117999179363536e-22j)\n","eps 7.560476147734818e-11\n","base1 std tensor([9.2770, 9.1733], device='cuda:0')\n","min,max (tensor(-6.3555e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 91\n","nlml -247890.3142130531\n","err (8.520133514563847e-06-5.116415204024916e-22j)\n","eps 7.558538721007571e-11\n","base1 std tensor([9.2770, 9.1733], device='cuda:0')\n","min,max (tensor(-6.1010e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 92\n","nlml -247904.13557768217\n","err (8.519570494597797e-06-5.116659460941954e-22j)\n","eps 7.55695933355028e-11\n","base1 std tensor([9.2770, 9.1733], device='cuda:0')\n","min,max (tensor(-6.6199e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 93\n","nlml -247904.62269146167\n","err (8.52011773051522e-06-5.117158720807589e-22j)\n","eps 7.555938532786279e-11\n","base1 std tensor([9.2770, 9.1733], device='cuda:0')\n","min,max (tensor(-6.5079e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 94\n","nlml -247908.5569177997\n","err (8.51991846776181e-06-5.114048837054486e-22j)\n","eps 7.555475538995349e-11\n","base1 std tensor([9.2770, 9.1733], device='cuda:0')\n","min,max (tensor(-6.2779e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 95\n","nlml -247906.4661202749\n","err (8.52027248555155e-06-5.114036878820091e-22j)\n","eps 7.555737315350408e-11\n","base1 std tensor([9.2770, 9.1733], device='cuda:0')\n","min,max (tensor(-6.3050e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 96\n","nlml -247899.06619556414\n","err (8.520753888684193e-06-5.111622388494419e-22j)\n","eps 7.556777637578365e-11\n","base1 std tensor([9.2770, 9.1733], device='cuda:0')\n","min,max (tensor(-6.6045e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 97\n","nlml -247910.65682043074\n","err (8.520397281763639e-06-5.114598040891909e-22j)\n","eps 7.558186516215855e-11\n","base1 std tensor([9.2771, 9.1733], device='cuda:0')\n","min,max (tensor(-6.7837e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 98\n","nlml -247916.51326620058\n","err (8.520097351791914e-06-5.11300695479378e-22j)\n","eps 7.559662174429365e-11\n","base1 std tensor([9.2771, 9.1733], device='cuda:0')\n","min,max (tensor(-6.6172e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 99\n","nlml -247911.22289948395\n","err (8.520403832008865e-06-5.117842341330701e-22j)\n","eps 7.561185353386286e-11\n","base1 std tensor([9.2771, 9.1733], device='cuda:0')\n","min,max (tensor(-6.4561e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 100\n","nlml -247913.2050760328\n","err (8.52022116777298e-06-5.119920441145503e-22j)\n","eps 7.562522279518356e-11\n","base1 std tensor([9.2771, 9.1733], device='cuda:0')\n","min,max (tensor(-6.2653e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 101\n","nlml -247917.73928338423\n","err (8.520190451767697e-06-5.115776828715893e-22j)\n","eps 7.56349222001149e-11\n","base1 std tensor([9.2771, 9.1733], device='cuda:0')\n","min,max (tensor(-6.0873e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 102\n","nlml -247923.02409477433\n","err (8.520150923423273e-06-5.12178470388113e-22j)\n","eps 7.564008078549397e-11\n","base1 std tensor([9.2771, 9.1733], device='cuda:0')\n","min,max (tensor(-6.5274e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 103\n","nlml -247929.7880793868\n","err (8.519921636454597e-06-5.116454890191423e-22j)\n","eps 7.563915497088267e-11\n","base1 std tensor([9.2771, 9.1733], device='cuda:0')\n","min,max (tensor(-6.6516e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 104\n","nlml -247931.09924052778\n","err (8.520063794829397e-06-5.112269450091418e-22j)\n","eps 7.563334841057157e-11\n","base1 std tensor([9.2772, 9.1733], device='cuda:0')\n","min,max (tensor(-6.4084e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 105\n","nlml -247934.79337284793\n","err (8.52018558691192e-06-5.114173995412541e-22j)\n","eps 7.562306360545314e-11\n","base1 std tensor([9.2772, 9.1733], device='cuda:0')\n","min,max (tensor(-6.6424e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 106\n","nlml -247920.02214173385\n","err (8.521601100211227e-06-5.11927115275471e-22j)\n","eps 7.56140253513759e-11\n","base1 std tensor([9.2772, 9.1732], device='cuda:0')\n","min,max (tensor(-5.9939e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 107\n","nlml -247912.76365264747\n","err (8.521957829594328e-06-5.124265028292368e-22j)\n","eps 7.560901544134367e-11\n","base1 std tensor([9.2772, 9.1732], device='cuda:0')\n","min,max (tensor(-5.9963e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 108\n","nlml -247926.42207585686\n","err (8.521001380378774e-06-5.1060417084730265e-22j)\n","eps 7.560607809751216e-11\n","base1 std tensor([9.2772, 9.1732], device='cuda:0')\n","min,max (tensor(-6.9824e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 109\n","nlml -247922.03504031152\n","err (8.5210989799753e-06-5.109074887987849e-22j)\n","eps 7.560531924816497e-11\n","base1 std tensor([9.2772, 9.1732], device='cuda:0')\n","min,max (tensor(-5.9591e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 110\n","nlml -247927.95743069312\n","err (8.521059583896546e-06-5.116397361617638e-22j)\n","eps 7.560559548950107e-11\n","base1 std tensor([9.2772, 9.1732], device='cuda:0')\n","min,max (tensor(-5.3137e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 111\n","nlml -247928.06699409868\n","err (8.520873319271517e-06-5.123659454123006e-22j)\n","eps 7.560753386315599e-11\n","base1 std tensor([9.2772, 9.1732], device='cuda:0')\n","min,max (tensor(-6.3270e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 112\n","nlml -247925.70659574436\n","err (8.521010338412606e-06-5.118341288843451e-22j)\n","eps 7.56104053266766e-11\n","base1 std tensor([9.2772, 9.1732], device='cuda:0')\n","min,max (tensor(-5.9821e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 113\n","nlml -247935.18231384794\n","err (8.520217960165812e-06-5.1158671701647445e-22j)\n","eps 7.561200895951882e-11\n","base1 std tensor([9.2772, 9.1732], device='cuda:0')\n","min,max (tensor(-6.1998e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 114\n","nlml -247938.4493559291\n","err (8.52042474273556e-06-5.112899290582618e-22j)\n","eps 7.561184464657149e-11\n","base1 std tensor([9.2772, 9.1732], device='cuda:0')\n","min,max (tensor(-6.5623e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 115\n","nlml -247939.2341034217\n","err (8.520564312670446e-06-5.114898759433754e-22j)\n","eps 7.560984624208643e-11\n","base1 std tensor([9.2772, 9.1732], device='cuda:0')\n","min,max (tensor(-6.3149e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 116\n","nlml -247922.65393525021\n","err (8.521054021104261e-06-5.111925952423978e-22j)\n","eps 7.560809963399313e-11\n","base1 std tensor([9.2772, 9.1732], device='cuda:0')\n","min,max (tensor(-6.4800e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 117\n","nlml -247940.85178774892\n","err (8.520599962320042e-06-5.117879048977659e-22j)\n","eps 7.560527328894668e-11\n","base1 std tensor([9.2772, 9.1732], device='cuda:0')\n","min,max (tensor(-6.3179e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 118\n","nlml -247943.21625126066\n","err (8.52040538084006e-06-5.120526482127203e-22j)\n","eps 7.560100216124609e-11\n","base1 std tensor([9.2772, 9.1732], device='cuda:0')\n","min,max (tensor(-6.3523e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 119\n","nlml -247947.48720919562\n","err (8.520041275135433e-06-5.1157479356044395e-22j)\n","eps 7.559435016681862e-11\n","base1 std tensor([9.2773, 9.1732], device='cuda:0')\n","min,max (tensor(-6.5865e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 120\n","nlml -247948.343145965\n","err (8.520295256062543e-06-5.114125477640907e-22j)\n","eps 7.558675879357142e-11\n","base1 std tensor([9.2773, 9.1732], device='cuda:0')\n","min,max (tensor(-6.3600e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 121\n","nlml -247945.57640142328\n","err (8.520650718695332e-06-5.114040077298368e-22j)\n","eps 7.558055786463446e-11\n","base1 std tensor([9.2773, 9.1732], device='cuda:0')\n","min,max (tensor(-6.5092e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 122\n","nlml -247949.77739033516\n","err (8.520690984435875e-06-5.11990405897972e-22j)\n","eps 7.557593938602887e-11\n","base1 std tensor([9.2773, 9.1732], device='cuda:0')\n","min,max (tensor(-6.0864e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 123\n","nlml -247944.8218555546\n","err (8.521266301097073e-06-5.117161531037632e-22j)\n","eps 7.557506850859878e-11\n","base1 std tensor([9.2773, 9.1732], device='cuda:0')\n","min,max (tensor(-6.4443e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 124\n","nlml -247938.77540252055\n","err (8.522527658049188e-06-5.122660162017244e-22j)\n","eps 7.558187939490926e-11\n","base1 std tensor([9.2773, 9.1732], device='cuda:0')\n","min,max (tensor(-5.9159e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 125\n","nlml -247942.28242708347\n","err (8.522132153955863e-06-5.120596907724273e-22j)\n","eps 7.559397104330401e-11\n","base1 std tensor([9.2773, 9.1732], device='cuda:0')\n","min,max (tensor(-5.5486e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 126\n","nlml -247935.85298639635\n","err (8.52213787483006e-06-5.117727169997321e-22j)\n","eps 7.560992347260876e-11\n","base1 std tensor([9.2773, 9.1732], device='cuda:0')\n","min,max (tensor(-6.3703e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 127\n","nlml -247945.87403715972\n","err (8.521262187742266e-06-5.109081699682958e-22j)\n","eps 7.562567648515015e-11\n","base1 std tensor([9.2773, 9.1732], device='cuda:0')\n","min,max (tensor(-5.9326e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 128\n","nlml -247952.13984248266\n","err (8.52107785583186e-06-5.113839568031426e-22j)\n","eps 7.563831408791567e-11\n","base1 std tensor([9.2773, 9.1732], device='cuda:0')\n","min,max (tensor(-5.6739e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 129\n","nlml -247950.00729171495\n","err (8.520951465888912e-06-5.118008384470639e-22j)\n","eps 7.564650878949294e-11\n","base1 std tensor([9.2773, 9.1731], device='cuda:0')\n","min,max (tensor(-6.6046e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 130\n","nlml -247931.28914533922\n","err (8.522069195699057e-06-5.106823189917076e-22j)\n","eps 7.565483129861496e-11\n","base1 std tensor([9.2773, 9.1731], device='cuda:0')\n","min,max (tensor(-6.3231e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 131\n","nlml -247939.8057272654\n","err (8.521145047768113e-06-5.123093169888511e-22j)\n","eps 7.56596109330169e-11\n","base1 std tensor([9.2773, 9.1731], device='cuda:0')\n","min,max (tensor(-6.1571e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 132\n","nlml -247937.66884882192\n","err (8.521692272764128e-06-5.12190265843306e-22j)\n","eps 7.566230774550457e-11\n","base1 std tensor([9.2773, 9.1731], device='cuda:0')\n","min,max (tensor(-6.9226e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 133\n","nlml -247941.26218335805\n","err (8.521404045795142e-06-5.128874699449992e-22j)\n","eps 7.566217490890937e-11\n","base1 std tensor([9.2773, 9.1731], device='cuda:0')\n","min,max (tensor(-6.0986e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 134\n","nlml -247945.59450809692\n","err (8.520922278973827e-06-5.11268875006545e-22j)\n","eps 7.56576022550758e-11\n","base1 std tensor([9.2773, 9.1731], device='cuda:0')\n","min,max (tensor(-6.3963e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 135\n","nlml -247948.87463263818\n","err (8.520639899347799e-06-5.108497837362177e-22j)\n","eps 7.564913443912542e-11\n","base1 std tensor([9.2773, 9.1731], device='cuda:0')\n","min,max (tensor(-6.6059e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 136\n","nlml -247948.1401539347\n","err (8.521061726853748e-06-5.113868009317809e-22j)\n","eps 7.563953063597446e-11\n","base1 std tensor([9.2773, 9.1731], device='cuda:0')\n","min,max (tensor(-6.2721e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 137\n","nlml -247933.16199978883\n","err (8.522717745691034e-06-5.106209309112954e-22j)\n","eps 7.563617185073938e-11\n","base1 std tensor([9.2773, 9.1731], device='cuda:0')\n","min,max (tensor(-5.5943e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 138\n","nlml -247950.9023067224\n","err (8.52060604088369e-06-5.118726447428117e-22j)\n","eps 7.563079957764986e-11\n","base1 std tensor([9.2773, 9.1731], device='cuda:0')\n","min,max (tensor(-6.0163e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 139\n","nlml -247950.7052857491\n","err (8.521132130993333e-06-5.120499687075894e-22j)\n","eps 7.56250995287644e-11\n","base1 std tensor([9.2773, 9.1731], device='cuda:0')\n","min,max (tensor(-6.6523e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 140\n","nlml -247951.78169709697\n","err (8.520863683530932e-06-5.109333356719116e-22j)\n","eps 7.561932527674803e-11\n","base1 std tensor([9.2773, 9.1730], device='cuda:0')\n","min,max (tensor(-7.0558e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 141\n","nlml -247956.95899536498\n","err (8.520696128161418e-06-5.114120086797589e-22j)\n","eps 7.561321446927981e-11\n","base1 std tensor([9.2773, 9.1730], device='cuda:0')\n","min,max (tensor(-6.0018e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 142\n","nlml -247960.01605826133\n","err (8.520735062613223e-06-5.116181768824867e-22j)\n","eps 7.560682079435543e-11\n","base1 std tensor([9.2773, 9.1730], device='cuda:0')\n","min,max (tensor(-5.8778e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 143\n","nlml -247970.6316815953\n","err (8.520271462897313e-06-5.116126533982475e-22j)\n","eps 7.559847425841226e-11\n","base1 std tensor([9.2773, 9.1730], device='cuda:0')\n","min,max (tensor(-5.9810e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 144\n","nlml -247970.56804358913\n","err (8.520928993742081e-06-5.116836754672646e-22j)\n","eps 7.559075778646721e-11\n","base1 std tensor([9.2773, 9.1730], device='cuda:0')\n","min,max (tensor(-6.2183e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 145\n","nlml -247963.9284655953\n","err (8.521112754890347e-06-5.116004103053615e-22j)\n","eps 7.558462294856963e-11\n","base1 std tensor([9.2773, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4121e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 146\n","nlml -247927.76626745862\n","err (8.524221884919526e-06-5.125580902357619e-22j)\n","eps 7.559249413378832e-11\n","base1 std tensor([9.2773, 9.1730], device='cuda:0')\n","min,max (tensor(-7.2455e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 147\n","nlml -247847.92361482338\n","err (8.528809625767984e-06-5.135924868462378e-22j)\n","eps 7.562823276202835e-11\n","base1 std tensor([9.2773, 9.1730], device='cuda:0')\n","min,max (tensor(-9.9985e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 148\n","nlml -247935.2572324511\n","err (8.522925001370204e-06-5.103029976068922e-22j)\n","eps 7.566731846704339e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.2789e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 149\n","nlml -247937.11526088417\n","err (8.52238057069304e-06-5.107789406582336e-22j)\n","eps 7.570261077717316e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.7284e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 150\n","nlml -247937.11286010972\n","err (8.52239289370117e-06-5.123774477284052e-22j)\n","eps 7.573054419625235e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-7.3133e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 151\n","nlml -247945.84262676083\n","err (8.52145454509904e-06-5.124146569804054e-22j)\n","eps 7.574611197392634e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3906e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 152\n","nlml -247944.79970730885\n","err (8.520833913413176e-06-5.1214866216051155e-22j)\n","eps 7.574812603605424e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-5.5359e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 153\n","nlml -247941.64591495038\n","err (8.521232375071044e-06-5.1237750859751e-22j)\n","eps 7.573955067335852e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-5.7745e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 154\n","nlml -247950.31533407263\n","err (8.520509928066748e-06-5.122900653036243e-22j)\n","eps 7.571941751871125e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-5.8061e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 155\n","nlml -247949.66626750023\n","err (8.520910159580227e-06-5.118848605331579e-22j)\n","eps 7.56920623787146e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3327e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 156\n","nlml -247949.54044539243\n","err (8.521077983318586e-06-5.116611756270358e-22j)\n","eps 7.566138154556774e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-7.1100e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 157\n","nlml -247953.21239519364\n","err (8.520609290667164e-06-5.118251035807003e-22j)\n","eps 7.562982008845889e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.7525e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 158\n","nlml -247954.4139824796\n","err (8.520582051595821e-06-5.116131115490951e-22j)\n","eps 7.560035633375657e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4429e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 159\n","nlml -247958.80906875717\n","err (8.520247426192319e-06-5.115910546700686e-22j)\n","eps 7.557476398416833e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-5.8633e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 160\n","nlml -247962.83501803357\n","err (8.520196468454147e-06-5.118262106509372e-22j)\n","eps 7.555447269822845e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3491e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 161\n","nlml -247965.73414090197\n","err (8.520367939128014e-06-5.113995095671099e-22j)\n","eps 7.554119417849194e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3372e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 162\n","nlml -247967.53752771625\n","err (8.520926723495665e-06-5.126943075179247e-22j)\n","eps 7.5536189213549e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.2608e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 163\n","nlml -247957.41376206328\n","err (8.521649759003482e-06-5.111030011201855e-22j)\n","eps 7.554212123306396e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3268e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 164\n","nlml -247956.2976343837\n","err (8.521993946480505e-06-5.119051411755575e-22j)\n","eps 7.555830489664599e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-7.4000e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 165\n","nlml -247947.09313908737\n","err (8.522826990785354e-06-5.133452074096867e-22j)\n","eps 7.558455069986198e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.1829e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 166\n","nlml -247936.9735635204\n","err (8.522996458550517e-06-5.120270596794468e-22j)\n","eps 7.561882057464941e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.8012e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 167\n","nlml -247962.34685220983\n","err (8.521282110911133e-06-5.112691348103736e-22j)\n","eps 7.565057059757656e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4483e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 168\n","nlml -247960.17611900074\n","err (8.520957779014598e-06-5.109467050563553e-22j)\n","eps 7.567658615686716e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3670e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 169\n","nlml -247963.0295103556\n","err (8.520611618306055e-06-5.114240232901906e-22j)\n","eps 7.56931664335345e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4263e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 170\n","nlml -247968.25501842573\n","err (8.520796769198441e-06-5.120651292675284e-22j)\n","eps 7.569939040496435e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.6189e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 171\n","nlml -247967.20746243538\n","err (8.520743501602597e-06-5.119788535644117e-22j)\n","eps 7.569605060922265e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.7283e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 172\n","nlml -247965.74113405848\n","err (8.520993857436724e-06-5.116651496292612e-22j)\n","eps 7.568426090216824e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.5744e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 173\n","nlml -247963.51753059356\n","err (8.521128474993409e-06-5.12123569241525e-22j)\n","eps 7.566658252955179e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.5069e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 174\n","nlml -247973.79558547636\n","err (8.520535956512233e-06-5.122429244330522e-22j)\n","eps 7.564326597341681e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4990e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 175\n","nlml -247973.56217832485\n","err (8.520765654061936e-06-5.121175881284423e-22j)\n","eps 7.561756570388485e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3032e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 176\n","nlml -247975.01632999128\n","err (8.52079709483223e-06-5.115153941295448e-22j)\n","eps 7.559201157093409e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.8655e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 177\n","nlml -247981.19307356092\n","err (8.52071768983341e-06-5.112537935345203e-22j)\n","eps 7.556871114375536e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.1768e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 178\n","nlml -247984.08832192243\n","err (8.52052320759377e-06-5.112498140556736e-22j)\n","eps 7.554920031747783e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.0900e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 179\n","nlml -247987.96952114737\n","err (8.520302801827786e-06-5.119193947067329e-22j)\n","eps 7.553465836183447e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4331e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 180\n","nlml -247988.998161268\n","err (8.520524692499438e-06-5.120130840227873e-22j)\n","eps 7.552622326528807e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.1043e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 181\n","nlml -247989.8939273755\n","err (8.520535392821951e-06-5.1169297266058235e-22j)\n","eps 7.552433953929838e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.9500e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 182\n","nlml -247983.18535717152\n","err (8.52102897371791e-06-5.110595552072777e-22j)\n","eps 7.553009114199095e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.0720e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 183\n","nlml -247987.975706484\n","err (8.521157351443902e-06-5.114082879944568e-22j)\n","eps 7.554186592188433e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.7075e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 184\n","nlml -247976.91877541956\n","err (8.522336716112042e-06-5.122358247831851e-22j)\n","eps 7.556335436465644e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-5.9273e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 185\n","nlml -247957.25156020885\n","err (8.524287933272606e-06-5.1161557518330955e-22j)\n","eps 7.559645960260325e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4041e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 186\n","nlml -247975.6805980511\n","err (8.522084066281262e-06-5.122212804882938e-22j)\n","eps 7.563003350513511e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-7.5336e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 187\n","nlml -247981.72953541894\n","err (8.520871614724226e-06-5.121505036128684e-22j)\n","eps 7.565717836772496e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.1284e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 188\n","nlml -247981.0887404382\n","err (8.52081571724813e-06-5.117977271393794e-22j)\n","eps 7.567585396912724e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3762e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 189\n","nlml -247977.76768946386\n","err (8.521474024168488e-06-5.11978628982543e-22j)\n","eps 7.568704467552739e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.0944e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 190\n","nlml -247952.40333150583\n","err (8.524308180908205e-06-5.1197549514774e-22j)\n","eps 7.570082356556542e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4992e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 191\n","nlml -247970.2089032257\n","err (8.522006597095517e-06-5.122580822028859e-22j)\n","eps 7.5707040201736e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-7.2262e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 192\n","nlml -247953.10972725286\n","err (8.522739660320772e-06-5.107705358962368e-22j)\n","eps 7.57098312633943e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.9164e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 193\n","nlml -247975.09179055877\n","err (8.521082811093456e-06-5.121148017525182e-22j)\n","eps 7.570229503495932e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.2228e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 194\n","nlml -247973.25634283587\n","err (8.521381027364554e-06-5.127765581447843e-22j)\n","eps 7.568711576625481e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-5.8897e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 195\n","nlml -247974.51559954826\n","err (8.521378334753537e-06-5.120673772054265e-22j)\n","eps 7.566648696915038e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-5.9781e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 196\n","nlml -247978.2526698421\n","err (8.521211207706342e-06-5.113646866464426e-22j)\n","eps 7.564207281314911e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4936e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 197\n","nlml -247969.89136230928\n","err (8.521628954670535e-06-5.115902167997614e-22j)\n","eps 7.561958609756504e-11\n","base1 std tensor([9.2774, 9.1730], device='cuda:0')\n","min,max (tensor(-6.2565e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 198\n","nlml -247967.3403190504\n","err (8.52216176725963e-06-5.113964436633067e-22j)\n","eps 7.560312059562176e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.8453e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 199\n","nlml -247968.94158592352\n","err (8.521454756557925e-06-5.128517160261594e-22j)\n","eps 7.559111894591044e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.6476e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 200\n","nlml -247971.6962339404\n","err (8.521337316500681e-06-5.123145494586311e-22j)\n","eps 7.558379867859277e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4399e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 201\n","nlml -247976.89505502564\n","err (8.521230178501476e-06-5.117703380929535e-22j)\n","eps 7.558018116367899e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.1122e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 202\n","nlml -247974.55440911104\n","err (8.521802081773595e-06-5.118885013142861e-22j)\n","eps 7.558220217672794e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-5.8612e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 203\n","nlml -247972.92004434424\n","err (8.521804858968127e-06-5.118398593261023e-22j)\n","eps 7.559071875238453e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.2668e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 204\n","nlml -247908.49966770687\n","err (8.526948768752943e-06-5.124246345451127e-22j)\n","eps 7.562346891751328e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.8361e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 205\n","nlml -247942.5167180161\n","err (8.524208746234501e-06-5.122342792630221e-22j)\n","eps 7.566331840928315e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.6218e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 206\n","nlml -247949.59346870417\n","err (8.523110612775124e-06-5.121153255519824e-22j)\n","eps 7.57015697099179e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-5.7943e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 207\n","nlml -247958.19260798662\n","err (8.522433381529374e-06-5.120766778253462e-22j)\n","eps 7.573082277103967e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.0939e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 208\n","nlml -247958.7401071168\n","err (8.522784589735518e-06-5.119560837024156e-22j)\n","eps 7.57506092956451e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3698e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 209\n","nlml -247967.5829614715\n","err (8.521312562175884e-06-5.113597693295489e-22j)\n","eps 7.575571251834346e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.6130e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 210\n","nlml -247969.3270002223\n","err (8.521526431643906e-06-5.113555312727482e-22j)\n","eps 7.574724374403397e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.6810e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 211\n","nlml -247968.60932956188\n","err (8.521845827398691e-06-5.114032333198839e-22j)\n","eps 7.572871382516991e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.5359e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 212\n","nlml -247974.86138232343\n","err (8.521037757165665e-06-5.114311116775394e-22j)\n","eps 7.570111529829376e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.5397e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 213\n","nlml -247975.1187473964\n","err (8.52136311632714e-06-5.116558836692368e-22j)\n","eps 7.566922652643387e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.5682e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 214\n","nlml -247975.4301721271\n","err (8.52193327839006e-06-5.114782006314446e-22j)\n","eps 7.563770392775411e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3693e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 215\n","nlml -247958.02561790438\n","err (8.5229473743042e-06-5.122285815465793e-22j)\n","eps 7.561474564012789e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.1362e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 216\n","nlml -247951.63936469585\n","err (8.523162047277665e-06-5.121681635280436e-22j)\n","eps 7.560213506118081e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.0919e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 217\n","nlml -247960.31248607096\n","err (8.522881038785487e-06-5.120326088302723e-22j)\n","eps 7.559890777442992e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.5239e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 218\n","nlml -247973.8756374979\n","err (8.521775200421306e-06-5.119556657944848e-22j)\n","eps 7.560034798990342e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.0674e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 219\n","nlml -247972.018459322\n","err (8.521874659489166e-06-5.1161963903838295e-22j)\n","eps 7.560713205113063e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-5.9298e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 220\n","nlml -247976.6666350585\n","err (8.521576466237274e-06-5.115535894463016e-22j)\n","eps 7.561596417216987e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.1323e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 221\n","nlml -247979.51056601742\n","err (8.521633470303585e-06-5.12209532592107e-22j)\n","eps 7.562541588600403e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.1742e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 222\n","nlml -247981.82222006161\n","err (8.521277417166044e-06-5.1211678241126725e-22j)\n","eps 7.563390003138205e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.4476e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 223\n","nlml -247985.40121125072\n","err (8.521007209388296e-06-5.126176732917875e-22j)\n","eps 7.563903717615539e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.7302e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 224\n","nlml -247988.8130338327\n","err (8.521267444005e-06-5.124777925987633e-22j)\n","eps 7.564067371626982e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.6225e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 225\n","nlml -247977.1354269961\n","err (8.52246699403011e-06-5.122747141957771e-22j)\n","eps 7.564219951767706e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.0886e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 226\n","nlml -247897.94144437058\n","err (8.524595287938363e-06-5.12552548161879e-22j)\n","eps 7.565204238471052e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.3970e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 227\n","nlml -247974.69604323857\n","err (8.521592019211085e-06-5.112456109678742e-22j)\n","eps 7.566019817904492e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.4990e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 228\n","nlml -247978.34180470512\n","err (8.521124587255194e-06-5.126173867727809e-22j)\n","eps 7.566411068765877e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.5012e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 229\n","nlml -247975.4271748583\n","err (8.52119542533414e-06-5.114986443583212e-22j)\n","eps 7.566361944408285e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.0386e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 230\n","nlml -247979.9828306821\n","err (8.520395087914277e-06-5.113204432682358e-22j)\n","eps 7.565690919561957e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.1247e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 231\n","nlml -247982.18864627968\n","err (8.520289526134038e-06-5.119146553881861e-22j)\n","eps 7.564557587352022e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.6367e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 232\n","nlml -247982.33358534487\n","err (8.520342937697345e-06-5.122765183549835e-22j)\n","eps 7.563117075806434e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.8380e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 233\n","nlml -247967.86238647424\n","err (8.520712883803844e-06-5.119494364392713e-22j)\n","eps 7.562003692669312e-11\n","base1 std tensor([9.2775, 9.1729], device='cuda:0')\n","min,max (tensor(-6.7220e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 234\n","nlml -247973.27294391257\n","err (8.521209904099934e-06-5.112194768321824e-22j)\n","eps 7.5612739168257e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4480e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 235\n","nlml -247968.62483808608\n","err (8.521740590287138e-06-5.125167140400561e-22j)\n","eps 7.56103391721797e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.8926e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 236\n","nlml -247980.1939252241\n","err (8.52063324686454e-06-5.120350678580611e-22j)\n","eps 7.560899942320041e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.6025e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 237\n","nlml -247979.8866220895\n","err (8.520918311345961e-06-5.114996009233143e-22j)\n","eps 7.560942768827199e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.2532e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 238\n","nlml -247984.1766795391\n","err (8.520809830844489e-06-5.124353495314538e-22j)\n","eps 7.560977557652058e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.7838e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 239\n","nlml -247984.3085669614\n","err (8.5213584061003e-06-5.115674607988457e-22j)\n","eps 7.561203734622705e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.8836e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 240\n","nlml -247987.72313311082\n","err (8.52107288045589e-06-5.113198679020547e-22j)\n","eps 7.561504175182521e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-7.1016e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 241\n","nlml -247991.4280301549\n","err (8.520815595305246e-06-5.109719238760297e-22j)\n","eps 7.561737974754959e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-7.0540e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 242\n","nlml -247990.94686913255\n","err (8.521043033428212e-06-5.119466791133147e-22j)\n","eps 7.561974730948378e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.8175e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 243\n","nlml -247994.4780400462\n","err (8.521141837226892e-06-5.127419839381151e-22j)\n","eps 7.562086893867362e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.1429e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 244\n","nlml -247998.07871135473\n","err (8.520920404423405e-06-5.125526710292406e-22j)\n","eps 7.561952837178759e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.8196e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 245\n","nlml -247997.44685799742\n","err (8.521148861974453e-06-5.11820017497373e-22j)\n","eps 7.56168395226727e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-7.0563e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 246\n","nlml -247989.7811628788\n","err (8.522021190609369e-06-5.123479216782056e-22j)\n","eps 7.561725947051098e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.5819e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 247\n","nlml -247969.3217516085\n","err (8.523853614432773e-06-5.124951640498833e-22j)\n","eps 7.562785874627331e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-7.6129e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 248\n","nlml -247956.28452053908\n","err (8.523131171222817e-06-5.115155168732887e-22j)\n","eps 7.564449341970163e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3854e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 249\n","nlml -247971.86389311712\n","err (8.522693957952266e-06-5.124825017315622e-22j)\n","eps 7.566299926923159e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.9462e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 250\n","nlml -247970.9486390129\n","err (8.522186652348038e-06-5.122408048090078e-22j)\n","eps 7.567948362267888e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-5.9406e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 251\n","nlml -247968.53429113698\n","err (8.522094335049094e-06-5.107379893516357e-22j)\n","eps 7.56922976873357e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4668e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 252\n","nlml -247979.77813226834\n","err (8.5210105085232e-06-5.12304887765055e-22j)\n","eps 7.56973886417501e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.7418e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 253\n","nlml -247980.95098912815\n","err (8.521328504995918e-06-5.121958109684397e-22j)\n","eps 7.569481163283519e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.8074e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 254\n","nlml -247985.23850801235\n","err (8.521202125502938e-06-5.114098522337368e-22j)\n","eps 7.568468999116834e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.9139e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 255\n","nlml -247986.2403968922\n","err (8.521164686699708e-06-5.118896989500152e-22j)\n","eps 7.566907294928212e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3552e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 256\n","nlml -247987.35384268273\n","err (8.521101911042244e-06-5.119476378306461e-22j)\n","eps 7.564985940306426e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.1064e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 257\n","nlml -247992.4110815246\n","err (8.520807825246003e-06-5.124712831281066e-22j)\n","eps 7.562831639435772e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.6410e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 258\n","nlml -247991.87294145866\n","err (8.521037083593256e-06-5.119861683505515e-22j)\n","eps 7.560778124874049e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.8915e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 259\n","nlml -247980.9428309139\n","err (8.521866254964052e-06-5.118942854348531e-22j)\n","eps 7.5593171349375e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.8001e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 260\n","nlml -247971.12463793776\n","err (8.522488360644102e-06-5.1118817245634705e-22j)\n","eps 7.558838488036413e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-5.6204e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 261\n","nlml -247986.75206445003\n","err (8.521131143673276e-06-5.110725396120619e-22j)\n","eps 7.558735800450543e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.1395e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 262\n","nlml -247987.31947196028\n","err (8.52122357912742e-06-5.11790122596211e-22j)\n","eps 7.558941386460987e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3279e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 263\n","nlml -247994.80387773487\n","err (8.520804055337873e-06-5.12885711258551e-22j)\n","eps 7.559282939976033e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4131e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 264\n","nlml -247998.98227902106\n","err (8.520630051252186e-06-5.120571638362039e-22j)\n","eps 7.559662410162093e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.5538e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 265\n","nlml -247999.2234553869\n","err (8.520852922396139e-06-5.114410033127063e-22j)\n","eps 7.560099061970548e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4065e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 266\n","nlml -247999.34038112222\n","err (8.521059146645291e-06-5.109834595325221e-22j)\n","eps 7.560539597589089e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.6527e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 267\n","nlml -248002.87980936278\n","err (8.52095746195944e-06-5.110494823690144e-22j)\n","eps 7.560936632121599e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.6571e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 268\n","nlml -248002.1744071444\n","err (8.521067190540341e-06-5.12064848926761e-22j)\n","eps 7.561248753382903e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4734e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 269\n","nlml -248004.4012196951\n","err (8.520607129535422e-06-5.120198880979098e-22j)\n","eps 7.561300437659078e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-7.0918e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 270\n","nlml -248002.04957945517\n","err (8.52101125446793e-06-5.113333104775907e-22j)\n","eps 7.561266369072756e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.5701e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 271\n","nlml -247988.048081336\n","err (8.520913124198717e-06-5.120226600719405e-22j)\n","eps 7.561212335545439e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.2742e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 272\n","nlml -248006.442645525\n","err (8.520402770823571e-06-5.119972369136499e-22j)\n","eps 7.560861469746795e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.1707e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 273\n","nlml -247999.25009059836\n","err (8.52095640937092e-06-5.113489401864463e-22j)\n","eps 7.560486076696291e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.6449e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 274\n","nlml -248002.48250186085\n","err (8.520745526700266e-06-5.118934031537522e-22j)\n","eps 7.55997511023762e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3260e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 275\n","nlml -248006.21889978563\n","err (8.520600964735564e-06-5.118921224032871e-22j)\n","eps 7.559333550607105e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.7898e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 276\n","nlml -247975.43106634714\n","err (8.521213634782042e-06-5.118307985976981e-22j)\n","eps 7.559083258713953e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.5812e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 277\n","nlml -247979.12204820692\n","err (8.52343505451303e-06-5.120590479301969e-22j)\n","eps 7.559839320273287e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-7.2469e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 278\n","nlml -247989.75136835699\n","err (8.522631922823268e-06-5.125019999553632e-22j)\n","eps 7.561131724622984e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3518e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 279\n","nlml -247990.11550741477\n","err (8.522440553333747e-06-5.112589517366305e-22j)\n","eps 7.562765067610171e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.7130e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 280\n","nlml -247999.11604800407\n","err (8.521237617606598e-06-5.118209334448498e-22j)\n","eps 7.564183539392532e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.6875e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 281\n","nlml -248000.4608803682\n","err (8.521498986357769e-06-5.122978569112562e-22j)\n","eps 7.565252791910505e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.7558e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 282\n","nlml -248004.321256268\n","err (8.52105777006294e-06-5.117901293417558e-22j)\n","eps 7.56575795221097e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.8239e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 283\n","nlml -248005.61085267604\n","err (8.521030037154264e-06-5.109776655950065e-22j)\n","eps 7.56563999578403e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.8298e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 284\n","nlml -248008.4667279123\n","err (8.521044470553105e-06-5.119153106146093e-22j)\n","eps 7.564910962350869e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.5367e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 285\n","nlml -247995.11746873017\n","err (8.521899181743658e-06-5.127989074052381e-22j)\n","eps 7.564097166583096e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-5.9739e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 286\n","nlml -247961.4734987779\n","err (8.52442355693278e-06-5.121477732371013e-22j)\n","eps 7.564442894093861e-11\n","base1 std tensor([9.2776, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3774e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 287\n","nlml -247971.80378067822\n","err (8.523498858123636e-06-5.111003836384218e-22j)\n","eps 7.565598474475629e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-5.4685e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 288\n","nlml -247966.57814635048\n","err (8.52366972487789e-06-5.124179838659086e-22j)\n","eps 7.567397681837413e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-7.2496e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 289\n","nlml -247963.8228968923\n","err (8.524099775800557e-06-5.112349419024631e-22j)\n","eps 7.569729120522279e-11\n","base1 std tensor([9.2776, 9.1730], device='cuda:0')\n","min,max (tensor(-8.5037e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 290\n","nlml -247979.50982286487\n","err (8.52212479228582e-06-5.117582990827273e-22j)\n","eps 7.571378602847322e-11\n","base1 std tensor([9.2776, 9.1731], device='cuda:0')\n","min,max (tensor(-6.7786e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 291\n","nlml -247977.408494762\n","err (8.522726473615632e-06-5.124254247855503e-22j)\n","eps 7.572375041514479e-11\n","base1 std tensor([9.2776, 9.1731], device='cuda:0')\n","min,max (tensor(-5.9420e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 292\n","nlml -247984.77953994097\n","err (8.521319406134454e-06-5.1239252629713e-22j)\n","eps 7.572202906130535e-11\n","base1 std tensor([9.2776, 9.1731], device='cuda:0')\n","min,max (tensor(-5.5383e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 293\n","nlml -247984.1632811544\n","err (8.521634017893011e-06-5.120614553567181e-22j)\n","eps 7.571057176655983e-11\n","base1 std tensor([9.2776, 9.1730], device='cuda:0')\n","min,max (tensor(-6.5175e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 294\n","nlml -247990.50866932934\n","err (8.521494110737034e-06-5.119288970696099e-22j)\n","eps 7.569059300881608e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.9395e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 295\n","nlml -247993.3459569507\n","err (8.521386798246886e-06-5.11765676805416e-22j)\n","eps 7.566498042578458e-11\n","base1 std tensor([9.2775, 9.1731], device='cuda:0')\n","min,max (tensor(-6.8815e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 296\n","nlml -247995.61690565065\n","err (8.521187314862862e-06-5.120048766486372e-22j)\n","eps 7.563678208195958e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.5564e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 297\n","nlml -247998.63782663376\n","err (8.520914741653607e-06-5.119721963317119e-22j)\n","eps 7.560870902551534e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.3089e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 298\n","nlml -248002.86909292446\n","err (8.520868571746871e-06-5.117259732319994e-22j)\n","eps 7.558249483733585e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.4341e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n","torch.Size([1000, 22822])\n","torch.Size([22822, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 299\n","nlml -248007.6977102745\n","err (8.520975900315462e-06-5.115176462316912e-22j)\n","eps 7.556050540344292e-11\n","base1 std tensor([9.2775, 9.1730], device='cuda:0')\n","min,max (tensor(-6.5327e-06, device='cuda:0'), tensor(10.0000, device='cuda:0'))\n"]}],"source":["time_start = t.time()\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': [S_diag, eps], 'lr': 1e-2}])\n","train(1000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-3},\n","    {'params': [S_diag, eps], 'lr': 1e-3}])\n","train(300)\n","torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")\n","time_end = t.time()"]},{"cell_type":"code","source":["torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")"],"metadata":{"id":"9_EodRBD6JmE","executionInfo":{"status":"ok","timestamp":1731788787822,"user_tz":300,"elapsed":8,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"id":"9_EodRBD6JmE","execution_count":71,"outputs":[]},{"cell_type":"code","source":["#MC_base1"],"metadata":{"id":"XzqIkBZ7DDKG","executionInfo":{"status":"ok","timestamp":1731788787822,"user_tz":300,"elapsed":7,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"id":"XzqIkBZ7DDKG","execution_count":72,"outputs":[]},{"cell_type":"code","source":["#MC_base1=torch.tensor([[ 0.3,  0.2],\n","#        [-1., -2.],\n","#        [-3., 2.],\n","#        [-1.,  3.],\n","#        [ 1.,  2.]], requires_grad=True)"],"metadata":{"id":"5o7BG_DdDNqe","executionInfo":{"status":"ok","timestamp":1731788787822,"user_tz":300,"elapsed":7,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"id":"5o7BG_DdDNqe","execution_count":73,"outputs":[]},{"cell_type":"code","execution_count":74,"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","metadata":{"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1731788794535,"user_tz":300,"elapsed":6719,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"7a731644-d40d-49b0-9c39-aeadf4b94c3d"},"outputs":[{"output_type":"stream","name":"stderr","text":["<ipython-input-74-66681ba9720d>:9: FutureWarning: You are using `torch.load` with `weights_only=False` (the current default value), which uses the default pickle module implicitly. It is possible to construct malicious pickle data which will execute arbitrary code during unpickling (See https://github.com/pytorch/pytorch/blob/main/SECURITY.md#untrusted-models for more details). In a future release, the default value for `weights_only` will be flipped to `True`. This limits the functions that could be executed during unpickling. Arbitrary objects will no longer be allowed to be loaded via this mode unless they are explicitly allowlisted by the user via `torch.serialization.add_safe_globals`. We recommend you start setting `weights_only=True` for any use case where you don't have full control of the loaded file. Please open an issue on GitHub for any issues related to this experimental feature.\n","  st = torch.load(\"state.pt\")\n"]}],"source":["#torch.save({\n","#            'MC_base1': MC_base1.cpu(),\n","#            'MC_base2': MC_base2.cpu(),\n","#            'S_diag': S_diag.cpu(),\n","#            'eps': eps.cpu(),\n","#    }, \"state.pt\")\n","\n","\n","st = torch.load(\"state.pt\")\n","MC_base1 = st['MC_base1']\n","S_diag = st['S_diag']\n","eps = st['eps']\n","\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)\n","#Phi_ = Phi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#Phi_ = torch.cat((Phi_,dtPhi_,dxPhi_,dyPhi_),1)\n","#Phi_ = torch.cat((Phi_,dtPhi_),1)\n","#Y = torch.cat((Y,dtY),0)\n","PhiX = Phi(MC_base1 * 1.j, X.to(\"cpu\"))\n","#dtPhiX = dtPhi(MC_base1 * 1.j, dtX.to(\"cpu\"))\n","#dxPhiX = dxPhi(MC_base * 1.j, dxX.to(\"cpu\"))\n","#dyPhiX = dyPhi(MC_base * 1.j, dyX.to(\"cpu\"))\n","#PhiX = torch.cat((PhiX,dxPhiX,dyPhiX),1)\n","#PhiX = torch.cat((PhiX,dtPhiX),1)\n","A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","LA = torch.linalg.cholesky(A)\n","alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(\"cpu\").to(torch.complex128), upper=False)\n","Phi_ = Phi(MC_base1 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","predwave = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","predwave = predwave.real\n","predwave.detach().cpu().numpy().tofile(\"freeheat.dat\")\n","del Phi_, predwave\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddt = dtPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddt = preddt.real\n","#preddt.detach().cpu().numpy().tofile(\"preddt.dat\")\n","#del dtPhi_, preddt\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddx = dxPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddx = preddx.real\n","#preddx.detach().cpu().numpy().tofile(\"preddx.dat\")\n","#del dxPhi_, preddx\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddy = dyPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddy = preddy.real\n","#preddy.detach().cpu().numpy().tofile(\"preddy.dat\")\n","#del dyPhi_, preddy\n","\n","axis.cpu().numpy().tofile(\"axis.dat\")\n","time.cpu().numpy().tofile(\"time.dat\")\n"]},{"cell_type":"code","execution_count":75,"id":"-5qUr2RGgTf_","metadata":{"id":"-5qUr2RGgTf_","executionInfo":{"status":"ok","timestamp":1731788794888,"user_tz":300,"elapsed":373,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["import locale\n","def getpreferredencoding(do_setlocale = True):\n","    return \"UTF-8\"\n","locale.getpreferredencoding = getpreferredencoding\n","!cp freeheat.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddt.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddx.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddy.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp axis.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp time.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp state.pt \"/content/drive/MyDrive/Colab Notebooks\""]},{"cell_type":"code","execution_count":76,"id":"_nQ83U-3DLSk","metadata":{"id":"_nQ83U-3DLSk","colab":{"base_uri":"https://localhost:8080/","height":452},"executionInfo":{"status":"ok","timestamp":1731788796416,"user_tz":300,"elapsed":1529,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"c569c063-f0ae-402f-babc-c3181b00cd0c"},"outputs":[{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 1 Axes>"],"image/png":"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\n"},"metadata":{}}],"source":["plt.ion()\n","f, ax = plt.subplots()\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], fill=True)\n","sn.scatterplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], s=10)\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], bw_adjust=0.5, fill=True)\n","plt.title(\"Positive t\")\n","plt.show()"]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[]},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}

==> anc/Codes/2D_wave/2dwave_Bessel.ipynb <==
{"cells":[{"cell_type":"markdown","id":"idlhUjsSJxql","metadata":{"id":"idlhUjsSJxql"},"source":["# Mount with Google Drive"]},{"cell_type":"code","execution_count":null,"id":"9xiwqzGPuvGx","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9xiwqzGPuvGx","outputId":"5fa90a08-da57-4f3f-cfde-783fbc506b66"},"outputs":[{"name":"stdout","output_type":"stream","text":["\n","\n"]}],"source":["%reset"]},{"cell_type":"code","execution_count":null,"id":"skJrn1mzghZU","metadata":{"id":"skJrn1mzghZU","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1727565033104,"user_tz":240,"elapsed":26402,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"e1721c67-7494-458c-a21a-bbba811d62c1"},"outputs":[{"output_type":"stream","name":"stdout","text":["Mounted at /content/drive\n"]}],"source":["from google.colab import drive\n","drive.mount('/content/drive')"]},{"cell_type":"markdown","source":["# Main part"],"metadata":{"id":"_Z_HQL2tILK4"},"id":"_Z_HQL2tILK4"},{"cell_type":"code","execution_count":null,"id":"34ac382d-c496-43de-97e2-a77b399039db","metadata":{"id":"34ac382d-c496-43de-97e2-a77b399039db","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1727565039060,"user_tz":240,"elapsed":5957,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"603945a3-32a3-4be4-b4e2-b389e6bb96d3"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","import scipy\n","import time as t\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","torch.manual_seed(13)\n","\n","\n","\n","# Sampling parameters etc\n","#n_axis = 51\n","n_axis = 41\n","#n_time = 131\n","n_time = 81\n","\n","axis = torch.linspace(0,4,n_axis, device=device)\n","time = torch.linspace(0,4,n_time, device=device)\n","Ps = torch.cartesian_prod(axis,axis,time)\n","# Number of points\n","lP = Ps.shape[0]\n","\n","\n","# Initial dataset\n","data_axis = torch.linspace(0,8, 121, device=device)\n","data_time = torch.linspace(0,0,1, device=device)\n","data_Ps = torch.cartesian_prod(data_axis,data_axis,time)\n","#data_Ps = torch.cartesian_prod(axis,axis,time)\n","\n","mask = data_Ps[:,2] == 0.\n","X = data_Ps[mask]\n","dtX = data_Ps[mask]\n","\n","#mask1 = abs(data_Ps[:,0]) == 2.\n","#dyX = data_Ps[mask1]\n","\n","#mask2 = abs(data_Ps[:,1]) == 2.\n","#dxX = data_Ps[mask2]\n","\n","#Y = torch.exp(-(X[:,0]-2)**2*5)+torch.exp(-(X[:,1]+X[:,0]-4)**2*5)\n","Y = 10*(scipy.special.jv(0,(10*((X[:,0]-2)**2+(X[:,1]-2)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(10*((X[:,0]+2)**2+(X[:,1]-2)**2)**0.5).to(\"cpu\"))).to(device)\n","Y += 5*(scipy.special.jv(0,(5*((X[:,0]-1)**2+(X[:,1]-1)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(5*((X[:,0]+1)**2+(X[:,1]-1)**2)**0.5).to(\"cpu\"))).to(device)\n","Y += 5*(scipy.special.jv(0,(5*((X[:,0]-3)**2+(X[:,1]-3)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(5*((X[:,0]+3)**2+(X[:,1]-3)**2)**0.5).to(\"cpu\"))).to(device)\n","#Y = torch.exp(-(4*(X[:,0]-2.5)**2+(X[:,1]-3)**2)*10)\n","#Y = torch.cos((X[:,0]-1)*5)+torch.cos((X[:,1]-1)*5)\n","Y = Y.view(-1,1)\n","\n","#dtY = torch.where( ((dtX[:,0]-1).abs() < 1e-1) & (dtX[:,1].abs() < 1), 0., 0. )\n","#dtY = -2*5*(X[:,0]-2)*torch.exp(-(X[:,0]-2)**2*5)-2*5*(X[:,1]+X[:,0]-4)*torch.exp(-(X[:,1]+X[:,0]-4)**2*5)\n","#dtY = -5*(torch.sin((X[:,0]-1)*5)+torch.sin((X[:,1]-1)*5))\n","#dtY = dtY.view(-1,1)\n","\n","#dxY = torch.where( ((dxX[:,0]-1).abs() < 1e-1) & (dxX[:,1].abs() < 1), 0., 0. )\n","#dxY = dxY.view(-1,1)\n","\n","#dyY = torch.where( ((dyX[:,0]-1).abs() < 1e-1) & (dyX[:,1].abs() < 1), 0., 0. )\n","#dyY = dyY.view(-1,1)\n","\n","#dtX = dtX.to(torch.complex128)\n","#dxX = dxX.to(torch.complex128)\n","#dyX = dyX.to(torch.complex128)\n","#dtY = dtY.to(torch.complex128)\n","#dxY = dxY.to(torch.complex128)\n","#dyY = dyY.to(torch.complex128)\n","X = X.to(torch.complex128)\n","Y = Y.to(torch.complex128)\n","#Y = torch.cat((Y,dtY),0)"]},{"cell_type":"code","source":["Y"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"-cvHnHvViSex","executionInfo":{"status":"ok","timestamp":1727565039421,"user_tz":240,"elapsed":363,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"7d918165-0a90-4e3a-c47a-fcc8183810f7"},"id":"-cvHnHvViSex","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["tensor([[ 0.8606+0.j],\n","        [ 2.3947+0.j],\n","        [ 3.9584+0.j],\n","        ...,\n","        [-1.1849+0.j],\n","        [-1.6626+0.j],\n","        [-1.9827+0.j]], device='cuda:0')"]},"metadata":{},"execution_count":3}]},{"cell_type":"code","execution_count":null,"id":"21503eb5-201e-43de-b8e8-78dd2617680b","metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b"},"outputs":[],"source":["def getVarietyPoints(base):\n","    x1,y1 = base.unbind(1)\n","    #x2,y2 = base2.unbind(1)\n","    t1 = torch.sqrt(x1.square() + y1.square())\n","    #t2 = torch.sqrt(x2.square() + y2.square())\n","\n","    return torch.stack([ torch.stack([x1,y1,t1],1), torch.stack([-x1,y1,t1],1), torch.stack([x1,y1,-t1],1),  torch.stack([-x1,y1,-t1],1) ])\n","\n","def Phi(base, X):\n","    pts = getVarietyPoints(base)\n","    # return (pts.inner(X) * 1.j).exp().mean(0)\n","    return (pts.inner(X)).exp().mean(0)\n","\n","def dtPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,2].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dxPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,0].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dyPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,1].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def randomMask(n_pts=2000):\n","    mask = torch.zeros(X.shape[0]).bool()\n","    mask[torch.randperm(X.shape[0])[:n_pts]] = True\n","    return mask\n","\n","\n","def train(N):\n","    for epoch in range(N):\n","        PhiX = Phi(MC_base1 * 1.j, X)\n","        #dtPhiX = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, dtX)\n","        #dxPhiX = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, dxX)\n","        #dyPhiX = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, dyX)\n","        #PhiX = torch.cat((PhiX,dtPhiX),1)\n","        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","        LA = torch.linalg.cholesky(A)\n","        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)\n","        print(PhiX.shape)\n","        print(Y.shape)\n","        print(A.shape)\n","\n","\n","        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())\n","        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps\n","        nlml += LA.diag().real.log().sum()\n","        nlml += 0.5*S_diag.sum()\n","\n","        opt.zero_grad()\n","        nlml.backward()\n","        opt.step()\n","\n","        with torch.no_grad():\n","            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","            err = (train_pred.real - Y).square().mean().sqrt()\n","            print(26*\"~\" + f'\\nepoch {epoch}\\n\\\n","nlml {nlml}\\n\\\n","err {err}\\n\\\n","eps {eps.exp()}\\n\\\n","base1 std {MC_base1.std(0)}\\n\\\n","min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')"]},{"cell_type":"code","execution_count":null,"id":"qTn_iWiBboK6","metadata":{"id":"qTn_iWiBboK6"},"outputs":[],"source":["n_MC = 1000\n","# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30\n","MC_base1 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","#MC_base2 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()\n","S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=True, device=device)\n","# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)\n","eps = torch.tensor(np.log(1e-6), requires_grad=False, device=device)"]},{"cell_type":"code","execution_count":null,"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","executionInfo":{"status":"ok","timestamp":1727565886049,"user_tz":240,"elapsed":846629,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"6426f9af-f5e4-4d30-84b5-9900f6c07c81"},"outputs":[{"output_type":"stream","name":"stdout","text":["\u001b[1;30;43m流式输出内容被截断，只能显示最后 5000 行内容。\u001b[0m\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 800\n","nlml -98614.6800840743\n","err (4.482403524601384e-05-2.7350683198780503e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0230, 6.0840], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 801\n","nlml -98616.75443474497\n","err (4.4086893909461167e-05-2.691651203051681e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0231, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 802\n","nlml -98637.23418444625\n","err (3.5288823405061824e-05-2.18701540175921e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0231, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 803\n","nlml -98637.00802624231\n","err (3.7354671041427e-05-2.234936267940535e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0231, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 804\n","nlml -98553.14368217417\n","err (5.047846476543604e-05-3.0987893021290374e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0232, 6.0844], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 805\n","nlml -98633.07442018559\n","err (3.7471309617926005e-05-2.2132208915007604e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0232, 6.0845], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 806\n","nlml -98613.6414919868\n","err (4.008686553145261e-05-2.6576814208638667e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0232, 6.0846], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 807\n","nlml -98605.92565779731\n","err (4.155397402549521e-05-2.7527795411002724e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0232, 6.0846], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 808\n","nlml -98586.96871961199\n","err (4.0692534726519014e-05-2.5563215456195998e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0232, 6.0847], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 809\n","nlml -98584.56799562894\n","err (4.218295270908725e-05-2.6939723788196082e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0232, 6.0847], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 810\n","nlml -98596.18675156518\n","err (4.449743707877544e-05-2.802975067641717e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0231, 6.0847], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 811\n","nlml -98548.58963214651\n","err (4.20910497237585e-05-2.641254880680924e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0231, 6.0847], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 812\n","nlml -98619.70605254274\n","err (4.2621038178962213e-05-2.7042420752710828e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0230, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 813\n","nlml -98606.40866621901\n","err (4.520796449813099e-05-2.9131427733850704e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0230, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 814\n","nlml -98630.84984881496\n","err (3.750065563116699e-05-2.403383969680278e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0229, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 815\n","nlml -98605.86136348051\n","err (5.4454409487194184e-05-3.405631335190096e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0229, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 816\n","nlml -98622.94272151882\n","err (4.01220372449602e-05-2.651956537379334e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0228, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 817\n","nlml -98581.90089186873\n","err (6.147152873477986e-05-3.804608428767096e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0227, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 818\n","nlml -98548.61019175359\n","err (7.111845158225127e-05-4.411694562549227e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0228, 6.0847], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 819\n","nlml -98605.78628925324\n","err (5.301138544826545e-05-3.273671808859069e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0228, 6.0847], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 820\n","nlml -98628.4156350586\n","err (3.7635401722929615e-05-2.415664415133445e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0228, 6.0846], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 821\n","nlml -98589.21209080308\n","err (5.4677236405880784e-05-3.4564490244990644e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0228, 6.0845], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 822\n","nlml -98620.41053097411\n","err (3.818948693963425e-05-2.3834908838365763e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0228, 6.0844], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 823\n","nlml -98611.59414008184\n","err (4.836699387052943e-05-2.9509756930903474e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0229, 6.0844], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 824\n","nlml -98632.65273923916\n","err (3.77586473641483e-05-2.3700389300830305e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0229, 6.0844], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 825\n","nlml -98617.67092834238\n","err (4.89472836525925e-05-3.0634058238749133e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0230, 6.0844], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 826\n","nlml -98641.98072091886\n","err (3.505293553411495e-05-2.1733939840149764e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0230, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 827\n","nlml -98646.42690207808\n","err (3.687486946098618e-05-2.2649892631898706e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0231, 6.0842], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 828\n","nlml -98642.13921472013\n","err (3.328269070946926e-05-2.0804226343571407e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0231, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 829\n","nlml -98649.8238315794\n","err (2.9873147004973654e-05-1.8404197095566546e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0231, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 830\n","nlml -98647.17430574971\n","err (3.090109505988413e-05-2.0361215699278523e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0231, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 831\n","nlml -98658.32368074519\n","err (2.433308605119167e-05-1.506230370297512e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0232, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 832\n","nlml -98665.07134528756\n","err (2.7689560971182113e-05-1.7572319982784535e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0233, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 833\n","nlml -98674.66473266034\n","err (2.6079295874626983e-05-1.6246796813348677e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0233, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 834\n","nlml -98679.3416017677\n","err (2.5244965591808873e-05-1.6560677574542826e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0233, 6.0840], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 835\n","nlml -98683.7241591979\n","err (2.8349613708491557e-05-1.780595023541602e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0233, 6.0840], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 836\n","nlml -98691.34202244683\n","err (2.7621784329901752e-05-1.79858621579363e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0840], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 837\n","nlml -98681.59246444999\n","err (3.485058460690433e-05-2.298141418118674e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0840], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 838\n","nlml -98675.85482660151\n","err (3.108628879156439e-05-2.0639636247896977e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0840], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 839\n","nlml -98676.65486541821\n","err (3.233478858346358e-05-2.036687162169159e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0840], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 840\n","nlml -98666.44854738633\n","err (2.8877334017188953e-05-1.8711800753993344e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0840], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 841\n","nlml -98666.49311523174\n","err (3.2905793617140846e-05-2.1285424729779974e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0840], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 842\n","nlml -98645.97123193285\n","err (4.4187083238993994e-05-2.918940817234187e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 843\n","nlml -98594.39284197286\n","err (4.219368611839754e-05-2.6594909345307923e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 844\n","nlml -98617.9343854555\n","err (5.064515003161001e-05-3.197770586931275e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 845\n","nlml -98632.91895178484\n","err (4.9471986496622076e-05-3.1067909428192783e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6474, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 846\n","nlml -98637.96956405626\n","err (4.655958412843531e-05-3.0174232378834374e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6474, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 847\n","nlml -98639.89430183245\n","err (4.585897411456593e-05-2.8971092444680726e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 848\n","nlml -98650.47357605405\n","err (4.061749148060833e-05-2.5776033194489496e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0841], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 849\n","nlml -98654.47631089675\n","err (3.98512080066565e-05-2.421082627136462e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0842], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 850\n","nlml -98633.52089857841\n","err (4.631491319893563e-05-2.8841915925271012e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0842], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 851\n","nlml -98594.48540273754\n","err (5.816346090533047e-05-3.5294858470596555e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 852\n","nlml -98642.37738461\n","err (4.077538280797305e-05-2.5798977500199244e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 853\n","nlml -98644.19410404612\n","err (4.402993574414634e-05-2.8322360524803865e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0842], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 854\n","nlml -98648.7444702152\n","err (3.750499266595859e-05-2.362475719907675e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 855\n","nlml -98651.77191362352\n","err (3.963435154983774e-05-2.5917254002376015e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 856\n","nlml -98635.2346570156\n","err (4.4576877944303806e-05-2.852358905744826e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0152, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 857\n","nlml -98629.89103813737\n","err (4.716989422614808e-05-3.012023611059668e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0842], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0152, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 858\n","nlml -98616.63857923128\n","err (4.478480189335448e-05-2.70354543315903e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0842], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0152, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 859\n","nlml -98632.7807673309\n","err (3.920591577712383e-05-2.558645051658307e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0239, 6.0842], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 860\n","nlml -98622.1834382386\n","err (4.588220721738559e-05-2.8253166041641247e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0239, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 861\n","nlml -98642.96350732978\n","err (4.2800069695301454e-05-2.68940474071615e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 862\n","nlml -98655.52059487154\n","err (3.6968487864802216e-05-2.2953232750050132e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0844], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 863\n","nlml -98660.01459951328\n","err (3.6985635765078304e-05-2.286095819081177e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 864\n","nlml -98664.67452813098\n","err (3.2278155150177636e-05-2.0486711701277067e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 865\n","nlml -98671.05727637144\n","err (3.352727779476731e-05-2.155473353313138e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 866\n","nlml -98683.6107712243\n","err (3.2899887758708374e-05-2.3117169927919677e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0842], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 867\n","nlml -98678.90295636636\n","err (3.394629378707711e-05-2.2319872674620976e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0842], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 868\n","nlml -98682.01301296293\n","err (3.512115218428897e-05-2.2525436132575392e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 869\n","nlml -98679.44184857245\n","err (3.6651410473973644e-05-2.4343318807660147e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 870\n","nlml -98686.99997126659\n","err (3.3956459329815636e-05-2.247042914424658e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0843], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 871\n","nlml -98677.4895442684\n","err (3.261242685783569e-05-2.209319908712931e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0844], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 872\n","nlml -98690.7713154841\n","err (3.416239666074914e-05-2.1399533654012347e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0844], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 873\n","nlml -98679.91881479567\n","err (3.6216504078398644e-05-2.6437300536061113e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0844], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 874\n","nlml -98671.36327493619\n","err (3.731660362076494e-05-2.0261653566093284e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0844], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 875\n","nlml -98682.46873180367\n","err (3.108050208894349e-05-1.871523650960165e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0844], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 876\n","nlml -98642.97871062101\n","err (4.326598998677858e-05-2.6367788552973073e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0244, 6.0845], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 877\n","nlml -98660.81001643135\n","err (3.691345862350442e-05-2.5402418186146082e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0245, 6.0846], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 878\n","nlml -98641.36600405475\n","err (3.490128769116795e-05-2.3098686024883726e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0847], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 879\n","nlml -98618.0264112523\n","err (4.482048430368107e-05-2.7092065394444388e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 880\n","nlml -98492.24341509522\n","err (6.524296314500481e-05-3.755664000430812e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 881\n","nlml -98597.48393882596\n","err (5.499426443866271e-05-3.3546142617347594e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 882\n","nlml -98561.64040082006\n","err (6.705584968305344e-05-4.109961237023784e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0245, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 883\n","nlml -98561.72048237616\n","err (5.819879245118623e-05-3.701361241724781e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0245, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 884\n","nlml -98542.911512356\n","err (5.9965901389156396e-05-3.690844042171151e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0244, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 885\n","nlml -98567.33368796947\n","err (6.291125058730703e-05-3.864441001666001e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0244, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 886\n","nlml -98581.51008127257\n","err (6.147301401103765e-05-3.874775920118986e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 887\n","nlml -98593.86305213263\n","err (5.5031748070538405e-05-3.563431226207744e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 888\n","nlml -98612.42966119738\n","err (5.1735911782860936e-05-3.226268384286098e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 889\n","nlml -98625.11176109275\n","err (4.360424067389535e-05-2.738995974825734e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 890\n","nlml -98599.11400606133\n","err (5.0416105146431004e-05-3.2132092000449318e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 891\n","nlml -98618.12308559257\n","err (5.0898630026997694e-05-3.1009441976538902e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 892\n","nlml -98632.56944172879\n","err (4.1932802822678824e-05-2.5561348290244927e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 893\n","nlml -98624.11025332751\n","err (3.8554750541447226e-05-2.3624791698015675e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 894\n","nlml -98635.24012146193\n","err (3.750332053255694e-05-2.3540837433884213e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 895\n","nlml -98644.54339596801\n","err (3.717619394190216e-05-2.399042762876072e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0853], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 896\n","nlml -98654.9163349638\n","err (3.8572677284861674e-05-2.4661787059258526e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 897\n","nlml -98659.6969156099\n","err (3.433277932783087e-05-2.1679111909567257e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 898\n","nlml -98654.16537061353\n","err (3.958219207142862e-05-2.4513315200530252e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 899\n","nlml -98650.32701601768\n","err (4.3166608364796575e-05-2.6971648792416815e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 900\n","nlml -98646.13776779575\n","err (4.865887653871867e-05-3.015936231763967e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0857], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 901\n","nlml -98646.03716038409\n","err (4.943373035031e-05-3.0335411074483313e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0857], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 902\n","nlml -98674.49096481974\n","err (3.139329122934615e-05-2.0897245311598365e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0858], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 903\n","nlml -98683.3850378875\n","err (3.514074381649605e-05-2.200948820874046e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0858], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 904\n","nlml -98687.30775718344\n","err (3.682481380641097e-05-2.339340393343699e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 905\n","nlml -98697.77600070363\n","err (3.269615480635156e-05-2.036582390752882e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 906\n","nlml -98702.37758313311\n","err (2.9026632950077024e-05-1.7999522859337313e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 907\n","nlml -98701.01929043801\n","err (3.196698015120937e-05-2.023589408118287e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 908\n","nlml -98724.30794783767\n","err (2.7555206719889626e-05-1.685588701177291e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 909\n","nlml -98705.05133977893\n","err (3.434610612436533e-05-2.0802882594275854e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 910\n","nlml -98705.30927225416\n","err (4.158586969753356e-05-2.5016244892774943e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 911\n","nlml -98720.89196510073\n","err (2.973648888372765e-05-1.871534214353849e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 912\n","nlml -98706.79466783855\n","err (3.7594866905253115e-05-2.4371529921610697e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0858], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 913\n","nlml -98699.17377716233\n","err (3.368157890232298e-05-2.1816670145368093e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 914\n","nlml -98708.92782525711\n","err (3.7412567089598e-05-2.2822783586198852e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 915\n","nlml -98701.87447584506\n","err (4.1555308363347475e-05-2.6790293219663248e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 916\n","nlml -98726.43809804106\n","err (3.527351368846381e-05-2.2867902260702315e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 917\n","nlml -98730.03663068166\n","err (3.575997522765201e-05-2.306995050198345e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 918\n","nlml -98740.86633168334\n","err (3.350449207220784e-05-2.2181593861662194e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0860], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 919\n","nlml -98734.79964572762\n","err (3.244009141673931e-05-2.0090039821055085e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0860], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 920\n","nlml -98708.15396219141\n","err (3.33838217469398e-05-2.1053644712983155e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0861], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 921\n","nlml -98724.74914632876\n","err (3.100178796817957e-05-1.8380731690856554e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0862], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 922\n","nlml -98728.27011803823\n","err (3.0386423411301524e-05-1.9481337692332213e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0863], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 923\n","nlml -98706.37404592491\n","err (4.444891591149029e-05-2.8157006720689007e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0863], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 924\n","nlml -98699.11444643606\n","err (4.751810765116146e-05-2.9949111115821705e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0864], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 925\n","nlml -98663.57271492154\n","err (6.397585080365554e-05-4.057889786780492e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0864], device='cuda:0')\n","min,max (tensor(-6.6474, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 926\n","nlml -98712.55829585297\n","err (3.965318306035339e-05-2.5524719004381222e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 927\n","nlml -98712.80050239601\n","err (3.65479443995618e-05-2.286020379956899e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 928\n","nlml -98714.72409907628\n","err (3.942827958110523e-05-2.4490290929397132e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 929\n","nlml -98728.28726961008\n","err (3.877998314270128e-05-2.4101737938409267e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 930\n","nlml -98737.08061700418\n","err (3.492503830914428e-05-2.2317627189480587e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 931\n","nlml -98753.96548648896\n","err (3.0012908703051658e-05-2.0072252949066153e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 932\n","nlml -98758.71198639685\n","err (2.99428855064203e-05-1.9201127819054624e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 933\n","nlml -98758.35919592886\n","err (3.038764672051365e-05-1.9387631130444966e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 934\n","nlml -98750.84059777473\n","err (3.1851111962385256e-05-2.0420926594989064e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 935\n","nlml -98711.92200870605\n","err (4.801457148261993e-05-2.819255504065953e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 936\n","nlml -98724.32584319077\n","err (4.0933201968335586e-05-2.4790162268617186e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 937\n","nlml -98705.28896767694\n","err (4.409359004000516e-05-2.6405737936494098e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 938\n","nlml -98693.67887757519\n","err (4.244354760734405e-05-2.2964708701107488e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0864], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 939\n","nlml -98706.90488693894\n","err (4.311789026134368e-05-2.603267132125257e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0863], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 940\n","nlml -98703.094742432\n","err (5.405761022800339e-05-3.011587506628568e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0239, 6.0862], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 941\n","nlml -98724.57111382208\n","err (4.000676695027207e-05-2.447094412974694e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0861], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 942\n","nlml -98719.16530168471\n","err (4.577868924048555e-05-3.0582915037923584e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 943\n","nlml -98739.62353245866\n","err (3.932951576300568e-05-2.55649465289088e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 944\n","nlml -98743.49361921132\n","err (4.4493300820145584e-05-2.72248200900647e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0858], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 945\n","nlml -98752.26916394185\n","err (3.939365181107075e-05-2.475187810495425e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0858], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 946\n","nlml -98741.67072441928\n","err (3.937966534858421e-05-2.5897150237108865e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0858], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 947\n","nlml -98742.56726866133\n","err (3.5273156096907636e-05-2.3738569276760613e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0857], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 948\n","nlml -98720.42015028345\n","err (3.4531606169933386e-05-2.322727222926861e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 949\n","nlml -98727.19611264956\n","err (4.438116212422245e-05-2.7357706979983337e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 950\n","nlml -98633.70993516325\n","err (6.872730359961132e-05-4.280002444135059e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0233, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 951\n","nlml -98668.07875740637\n","err (4.6142645873077324e-05-2.803290066246503e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0233, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 952\n","nlml -98661.13304968124\n","err (5.1955521390911626e-05-3.0974008627378047e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0233, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 953\n","nlml -98660.58207055504\n","err (5.498015267961311e-05-3.2712921621051412e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0233, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 954\n","nlml -98680.19133007519\n","err (5.1641568354261186e-05-3.1412351720030586e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0233, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 955\n","nlml -98698.9390214771\n","err (4.6653495046015034e-05-2.908988047237802e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0233, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 956\n","nlml -98717.05698519683\n","err (4.635811811818719e-05-2.8319957183339714e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 957\n","nlml -98713.06361150458\n","err (4.6152346590441244e-05-2.7890701467013197e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 958\n","nlml -98728.5907206357\n","err (3.574748924123498e-05-2.1954682232943037e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0853], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 959\n","nlml -98708.36492594038\n","err (4.1774671523300545e-05-2.453509626034132e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0853], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 960\n","nlml -98646.70441377809\n","err (5.949022441751969e-05-3.652293096244301e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 961\n","nlml -98712.41992994749\n","err (4.2469780189522656e-05-2.5576341224719314e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 962\n","nlml -98707.5306331781\n","err (4.0340615175053005e-05-2.497191784109455e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 963\n","nlml -98696.91270084522\n","err (4.1113558596118224e-05-2.4147482363374116e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 964\n","nlml -98702.4629958253\n","err (3.860673823499842e-05-2.235864024292412e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 965\n","nlml -98698.9311293977\n","err (4.406564961206359e-05-2.597724066618924e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 966\n","nlml -98694.63462998865\n","err (4.316280104443435e-05-2.646892046292752e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 967\n","nlml -98708.05542413083\n","err (3.8529108680557057e-05-2.2827295290775777e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 968\n","nlml -98716.99457051612\n","err (3.328728648945741e-05-1.905823341720347e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 969\n","nlml -98703.90636279552\n","err (3.771077472826098e-05-2.239057776416048e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 970\n","nlml -98705.96940824058\n","err (3.621391188660456e-05-2.1480761053381685e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0847], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 971\n","nlml -98702.65012869528\n","err (3.419555933461165e-05-2.032486623511524e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0847], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 972\n","nlml -98693.8674533861\n","err (3.633431560908845e-05-2.2016166101751248e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0846], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 973\n","nlml -98694.75146193693\n","err (3.542193641562378e-05-2.239005600524807e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0846], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 974\n","nlml -98697.37868080108\n","err (3.579460424118398e-05-2.2681117988850645e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0845], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 975\n","nlml -98702.51500227045\n","err (3.4809744448272794e-05-2.175199924060035e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0845], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 976\n","nlml -98699.3294991354\n","err (3.97070261444553e-05-2.43249619204729e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0845], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 977\n","nlml -98660.30225056257\n","err (4.785554509406709e-05-2.9211026285891482e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0846], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 978\n","nlml -98695.19843550476\n","err (3.840880880196205e-05-2.353214339929196e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0846], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 979\n","nlml -98647.10963134858\n","err (7.024985696254293e-05-4.393533045038793e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0846], device='cuda:0')\n","min,max (tensor(-6.6474, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 980\n","nlml -98502.0551221994\n","err (0.00010852148913503415-6.6225569650723365e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0846], device='cuda:0')\n","min,max (tensor(-6.6475, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 981\n","nlml -98532.80271106196\n","err (8.582625427140976e-05-5.324931178547056e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0847], device='cuda:0')\n","min,max (tensor(-6.6475, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 982\n","nlml -98689.99217934403\n","err (3.581066657795468e-05-2.2636368633271935e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0848], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 983\n","nlml -98655.71061580707\n","err (4.67553833603182e-05-2.9165970989980072e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 984\n","nlml -98583.33146762273\n","err (5.7670988655276395e-05-3.572341299162094e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 985\n","nlml -98641.12701635045\n","err (5.032782477505373e-05-3.0906677588779597e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 986\n","nlml -98681.7010383017\n","err (3.773741752651337e-05-2.2396061480564097e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 987\n","nlml -98686.95242618084\n","err (3.5545578710522394e-05-2.12564330667886e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 988\n","nlml -98680.10952770957\n","err (3.674010596374715e-05-2.2017934420123956e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 989\n","nlml -98692.96109659746\n","err (3.538797257055816e-05-2.1297297077680044e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 990\n","nlml -98626.86695188463\n","err (4.7619299300317446e-05-2.9087792356069103e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 991\n","nlml -98640.14745719779\n","err (5.3826352550190995e-05-3.2737515629983842e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 992\n","nlml -98619.7462512098\n","err (5.255418150245359e-05-3.331749232296917e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 993\n","nlml -98627.31919393486\n","err (5.4613096985887536e-05-3.347968427079006e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 994\n","nlml -98604.62366160938\n","err (5.8516979895845245e-05-3.794106449277123e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 995\n","nlml -98584.35656511292\n","err (5.747372452317323e-05-3.682625784671019e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0849], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 996\n","nlml -98579.72594219963\n","err (5.689638623621172e-05-3.535465887355802e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 997\n","nlml -98582.1765113506\n","err (5.9797454930468124e-05-3.7253077027682575e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 998\n","nlml -98573.36855404\n","err (5.1319146581710895e-05-3.3686036725425212e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 999\n","nlml -98539.13907314309\n","err (7.301600243586442e-05-4.631446744023126e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 0\n","nlml -98555.70114722585\n","err (6.955906065761253e-05-4.430867658363306e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 1\n","nlml -98575.95788614442\n","err (5.832636269450586e-05-3.720413944559106e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 2\n","nlml -98626.73356038441\n","err (4.8145194708095256e-05-3.076745967784296e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 3\n","nlml -98647.57356767223\n","err (4.2176982788345155e-05-2.6854871192038575e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 4\n","nlml -98664.85411539396\n","err (3.7507162746735005e-05-2.376748041322008e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 5\n","nlml -98684.72147158389\n","err (3.331909159387396e-05-2.1313921368156352e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 6\n","nlml -98704.16627135586\n","err (3.0923639016981056e-05-1.9921045100863825e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 7\n","nlml -98717.10438560533\n","err (2.8494486865053114e-05-1.8111775402050383e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 8\n","nlml -98729.47937617055\n","err (2.727950939950635e-05-1.725423594721126e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 9\n","nlml -98742.38844414678\n","err (2.608478273067299e-05-1.6675429973280083e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 10\n","nlml -98756.31677179046\n","err (2.5253268963374163e-05-1.6519884952823827e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 11\n","nlml -98770.58297927231\n","err (2.352634471349842e-05-1.5439645134594404e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 12\n","nlml -98781.00512795904\n","err (2.343160368274227e-05-1.4816089964389797e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0234, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 13\n","nlml -98792.81636296891\n","err (2.2290242731590648e-05-1.3783804359721451e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 14\n","nlml -98807.0580813721\n","err (2.2245857750754773e-05-1.3743561545992135e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 15\n","nlml -98818.86343045763\n","err (2.280409748248451e-05-1.4127222012468568e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 16\n","nlml -98831.37812601285\n","err (2.2170181499559247e-05-1.3272075752902336e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0850], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 17\n","nlml -98839.39510436785\n","err (2.356113471326219e-05-1.4721165847032055e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 18\n","nlml -98847.54496636064\n","err (2.2670084104282764e-05-1.370878995199543e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 19\n","nlml -98854.92701932673\n","err (2.1568813988731274e-05-1.276996959257016e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 20\n","nlml -98863.70083462213\n","err (2.1661323983144625e-05-1.3008428091258056e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 21\n","nlml -98867.81812269684\n","err (2.144818438949001e-05-1.3033656505729531e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 22\n","nlml -98873.59222282248\n","err (2.0554370325432436e-05-1.2746571734012225e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 23\n","nlml -98880.63702533589\n","err (2.166525152668531e-05-1.343502331232383e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0235, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 24\n","nlml -98888.56072210516\n","err (2.1037201931546942e-05-1.271031174233684e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 25\n","nlml -98898.47183366958\n","err (2.083983521537371e-05-1.2454216375169886e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 26\n","nlml -98904.18800490207\n","err (2.0442180677817395e-05-1.2650615104412689e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 27\n","nlml -98911.7918839537\n","err (2.0790730829102814e-05-1.289127582231275e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 28\n","nlml -98920.98231035196\n","err (2.106020487171537e-05-1.3130285117247605e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0851], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 29\n","nlml -98925.08556821787\n","err (2.1044699498433044e-05-1.3483518995829035e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0236, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 30\n","nlml -98926.5552398712\n","err (2.746232008348866e-05-1.73608409802601e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 31\n","nlml -98938.79771298943\n","err (2.218503471370935e-05-1.3360253765634555e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 32\n","nlml -98942.97630518857\n","err (2.2874212353393426e-05-1.4247397066554694e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 33\n","nlml -98949.26817181557\n","err (2.2790793387876383e-05-1.5178099554721537e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 34\n","nlml -98948.1633905883\n","err (2.8086653601026354e-05-1.8365855354613114e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 35\n","nlml -98957.25734013536\n","err (2.375730185067289e-05-1.5977383560874495e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0237, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 36\n","nlml -98959.8922749878\n","err (2.441688638193254e-05-1.533414444896967e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 37\n","nlml -98967.80895459108\n","err (2.5171925109863165e-05-1.4922236962819335e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 38\n","nlml -98971.81920191336\n","err (2.5548746240723854e-05-1.620827892070539e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 39\n","nlml -98970.53477335526\n","err (2.751528699083482e-05-1.788728849969032e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 40\n","nlml -98976.67599106333\n","err (2.7171059139804624e-05-1.717970351328209e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0238, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 41\n","nlml -98984.01633971448\n","err (2.5803211309247088e-05-1.5680459917639527e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0239, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 42\n","nlml -98988.29878945029\n","err (2.7162276126341063e-05-1.6270724206100849e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0239, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 43\n","nlml -98993.22548092465\n","err (2.6860206974618e-05-1.5858513072020392e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0239, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 44\n","nlml -98999.22441153594\n","err (2.6993525703369946e-05-1.6251346440755286e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0239, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 45\n","nlml -99003.75223760711\n","err (2.687275800892427e-05-1.680689528060464e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0239, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 46\n","nlml -99009.302061961\n","err (2.743131343366908e-05-1.5368934170241172e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0239, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 47\n","nlml -99015.39688554751\n","err (2.7730597480405284e-05-1.5745464137146348e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 48\n","nlml -99017.33093828766\n","err (2.5307900122603413e-05-1.527517016936953e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 49\n","nlml -99021.50105244733\n","err (2.541383379785967e-05-1.5940833906559585e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 50\n","nlml -99022.79858537624\n","err (2.6125621293855316e-05-1.5987966404473182e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 51\n","nlml -99030.76536718126\n","err (2.4591337681222024e-05-1.4453610372596314e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0240, 6.0852], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 52\n","nlml -99033.13906476158\n","err (2.698316837822165e-05-1.5868084598780365e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0853], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 53\n","nlml -99036.85412238196\n","err (2.6996354651857497e-05-1.5920112234968038e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0853], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 54\n","nlml -99042.9828316094\n","err (2.7219681361135073e-05-1.644795930340589e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0853], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 55\n","nlml -99035.27576820276\n","err (3.2660521979288734e-05-1.940925979658647e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0853], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 56\n","nlml -99016.3214917433\n","err (3.0318202798330653e-05-1.8361546341968137e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0853], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 57\n","nlml -99047.01220710602\n","err (2.661699339227592e-05-1.6186238230790576e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0853], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 58\n","nlml -99051.87135444224\n","err (2.546425468691507e-05-1.591127727829043e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0241, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 59\n","nlml -99052.16219748568\n","err (2.6053902368917557e-05-1.6561513040373637e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 60\n","nlml -99054.77767728039\n","err (2.642956830684193e-05-1.7105548498987074e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 61\n","nlml -99053.3676009563\n","err (2.781987332138344e-05-1.7094751871142612e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 62\n","nlml -99050.51786029853\n","err (3.3536574723783937e-05-2.002055331832197e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 63\n","nlml -99057.1072079788\n","err (3.0249593227430132e-05-1.878050555284998e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 64\n","nlml -99059.1419525461\n","err (3.0200125136142993e-05-1.8919705259912106e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0242, 6.0854], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 65\n","nlml -99062.69510897825\n","err (3.0221364850307248e-05-1.8095082951505514e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 66\n","nlml -99064.01061280613\n","err (3.243649531694328e-05-1.9994899155359624e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 67\n","nlml -99065.49873807069\n","err (3.131250781269357e-05-1.8986024254498186e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 68\n","nlml -99068.67402753906\n","err (3.1117157545364965e-05-1.89060480156434e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 69\n","nlml -99073.829142213\n","err (3.1721591728990836e-05-2.004051980775315e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0243, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 70\n","nlml -99075.96712306648\n","err (3.251958183289853e-05-2.1675445473431335e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0244, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 71\n","nlml -99081.21310191575\n","err (3.180524646410684e-05-2.0785170540730667e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0244, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 72\n","nlml -99082.68744787028\n","err (3.138335575977988e-05-2.007253175336311e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0244, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 73\n","nlml -99086.39582917606\n","err (3.0912675561986084e-05-1.9141597680129353e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0244, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 74\n","nlml -99087.733046976\n","err (2.9892485709933663e-05-1.914929881059575e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0244, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 75\n","nlml -99090.63858761887\n","err (3.0457791582188127e-05-1.997751209171257e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0245, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 76\n","nlml -99091.94038670669\n","err (3.097298471349952e-05-2.0272208283826656e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0245, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 77\n","nlml -99097.78330207702\n","err (3.205911714808987e-05-2.073564642134451e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0245, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 78\n","nlml -99093.22462897994\n","err (3.247389075999691e-05-1.9950502737840282e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0245, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 79\n","nlml -99109.17987902253\n","err (2.958564587598106e-05-1.902941791631538e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 80\n","nlml -99101.66727745383\n","err (3.3748215791905344e-05-2.2515589119929224e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0855], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 81\n","nlml -99103.16937298697\n","err (3.1096980173070186e-05-2.2210254916973486e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 82\n","nlml -99105.02153682197\n","err (3.0295242877954975e-05-2.1007920656855497e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 83\n","nlml -99111.04550449547\n","err (2.924121600658739e-05-1.8936328579975195e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 84\n","nlml -99117.65571014055\n","err (2.862579155483993e-05-1.896034414769739e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 85\n","nlml -99122.02274212828\n","err (2.8854945730154266e-05-1.9799337390571484e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 86\n","nlml -99105.3931912516\n","err (3.599954890376257e-05-2.3994241369907714e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 87\n","nlml -99113.33024906435\n","err (3.7488788697432556e-05-2.5016378435301096e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 88\n","nlml -99123.67997182181\n","err (3.445561992260236e-05-2.277112360715162e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 89\n","nlml -99099.0824378899\n","err (3.9394295992808594e-05-2.526254021880314e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 90\n","nlml -99092.66493158626\n","err (3.8232782052708606e-05-2.4323570624179796e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 91\n","nlml -99114.54548363203\n","err (3.588249777799552e-05-2.3548172988904424e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 92\n","nlml -99113.13455089672\n","err (3.618422518636717e-05-2.4208367956261354e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0246, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 93\n","nlml -99111.18277251255\n","err (3.446780917819378e-05-2.3515086148864485e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0247, 6.0856], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 94\n","nlml -99117.75010271995\n","err (3.2995757327891674e-05-2.154943474657793e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0247, 6.0857], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 95\n","nlml -99119.98002634736\n","err (3.4541594508594115e-05-2.1539376801263286e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0247, 6.0857], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 96\n","nlml -99113.09622138854\n","err (3.431170869751361e-05-2.1571533352769358e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0247, 6.0857], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 97\n","nlml -99119.95442228505\n","err (3.27852051855752e-05-2.0848223880562133e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0247, 6.0857], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 98\n","nlml -99111.07769780981\n","err (3.38230589954751e-05-2.214358923385996e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0247, 6.0857], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 99\n","nlml -99114.50396507757\n","err (3.506976553337409e-05-2.2502697389308612e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0247, 6.0857], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 100\n","nlml -99099.03448345627\n","err (3.815609101683705e-05-2.4448148725295817e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0857], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 101\n","nlml -99111.6857521639\n","err (3.806737507168593e-05-2.461225287069631e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0857], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 102\n","nlml -99109.3221673346\n","err (3.9028083310450484e-05-2.5203090559337455e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0858], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 103\n","nlml -99112.81403239148\n","err (4.0498573515857835e-05-2.5506103483264622e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0858], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 104\n","nlml -99114.05285349365\n","err (4.134162668338527e-05-2.5820218687756644e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0858], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 105\n","nlml -99114.64881656239\n","err (4.3457265536389955e-05-2.7702753313496143e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0858], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 106\n","nlml -99115.47974331342\n","err (4.484135974671702e-05-2.9074351808797722e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0858], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 107\n","nlml -99105.7148964285\n","err (4.885194935896588e-05-3.1160507313760544e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0858], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 108\n","nlml -99101.6341464965\n","err (4.982534957473651e-05-3.1940244219657054e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0858], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 109\n","nlml -99110.33227550238\n","err (4.697892677363594e-05-3.0382136458553853e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 110\n","nlml -99117.42427775874\n","err (4.601674050799865e-05-3.0116842646245893e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 111\n","nlml -99123.04010267131\n","err (4.484299534467391e-05-2.890504192849549e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 112\n","nlml -99122.79119109956\n","err (4.554746147625334e-05-2.859544035527065e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 113\n","nlml -99129.77452510006\n","err (4.343862986078628e-05-2.6540626733518098e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0248, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 114\n","nlml -99134.60211499364\n","err (4.16835337116206e-05-2.5905887671717294e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0249, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 115\n","nlml -99140.68557274475\n","err (4.173779753086728e-05-2.668495642544173e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0249, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 116\n","nlml -99144.93650856313\n","err (4.1300429492061844e-05-2.638968758210758e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0249, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 117\n","nlml -99145.69571704441\n","err (4.0023495571221666e-05-2.556388258572712e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0249, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 118\n","nlml -99152.08281405889\n","err (3.9204210265260084e-05-2.5460647192395353e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0249, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 119\n","nlml -99153.49027821151\n","err (3.9441671906270724e-05-2.5184844397258467e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0249, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 120\n","nlml -99161.59954486848\n","err (3.712895795699143e-05-2.3072038071111977e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0249, 6.0859], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 121\n","nlml -99169.20299206478\n","err (3.488973742471338e-05-2.2389176899655574e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0249, 6.0860], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 122\n","nlml -99172.38059440977\n","err (3.413223807919582e-05-2.180409842529241e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0249, 6.0860], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 123\n","nlml -99171.01963529113\n","err (3.2998629568502695e-05-2.1217332718540015e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0249, 6.0860], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 124\n","nlml -99176.47772468308\n","err (3.162318432977333e-05-2.0133189142339265e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0250, 6.0860], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 125\n","nlml -99181.350467044\n","err (3.183690060817601e-05-2.034861245311342e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0250, 6.0860], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 126\n","nlml -99168.5599898698\n","err (4.004646182893814e-05-2.5280734196411945e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0250, 6.0861], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 127\n","nlml -99180.23874448474\n","err (3.227064682325792e-05-2.1072935064173418e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0250, 6.0861], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 128\n","nlml -99180.88902406054\n","err (3.334498205191034e-05-2.1531817180419748e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0251, 6.0861], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 129\n","nlml -99185.5544222608\n","err (3.155116273982751e-05-2.0545429138844786e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0251, 6.0861], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 130\n","nlml -99192.98463530754\n","err (3.0510506212217642e-05-1.970084097891048e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0251, 6.0862], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 131\n","nlml -99194.54051743669\n","err (3.090578326020065e-05-2.003263119355052e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0251, 6.0862], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 132\n","nlml -99196.73613302474\n","err (2.9521771716685185e-05-1.960734536658946e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0252, 6.0862], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 133\n","nlml -99203.4720726494\n","err (2.941711682903825e-05-1.982526170918585e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0252, 6.0862], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 134\n","nlml -99181.72302497666\n","err (3.495673268638513e-05-2.3668583685424206e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0252, 6.0863], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 135\n","nlml -99189.23360447085\n","err (3.914934963617625e-05-2.4380637466781958e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0252, 6.0863], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 136\n","nlml -99180.8036405859\n","err (4.487396123216539e-05-2.9554694575549277e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0253, 6.0863], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 137\n","nlml -99191.86810687113\n","err (3.590115480941761e-05-2.367557206904371e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0253, 6.0863], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 138\n","nlml -99192.2023283751\n","err (3.64721941973569e-05-2.4401209466241906e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0253, 6.0863], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 139\n","nlml -99196.6812745812\n","err (3.6587237515056926e-05-2.3688073993494965e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0253, 6.0863], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 140\n","nlml -99201.72350617204\n","err (3.4262508078542615e-05-2.2108391250483814e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0254, 6.0864], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 141\n","nlml -99207.47943375685\n","err (3.2333277027659564e-05-2.0447273804188747e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0254, 6.0864], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 142\n","nlml -99212.49817826606\n","err (3.080094422338757e-05-1.9957542565827443e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0254, 6.0864], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 143\n","nlml -99209.65403115416\n","err (3.018645203613841e-05-1.9397653120235723e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0254, 6.0864], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 144\n","nlml -99207.93123140885\n","err (3.115543732325186e-05-2.0358137283208826e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0255, 6.0864], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 145\n","nlml -99206.80084935181\n","err (2.9184198394627712e-05-1.970606664873989e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0255, 6.0864], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 146\n","nlml -99204.91361950217\n","err (3.076884871406124e-05-2.028721790931616e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0255, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 147\n","nlml -99205.08000605625\n","err (3.446435127766739e-05-2.3671018048221646e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0255, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 148\n","nlml -99196.97385097608\n","err (3.2936262881755824e-05-2.130493083256701e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0256, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 149\n","nlml -99198.5585847243\n","err (3.1776461190576575e-05-2.0361041128559703e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0256, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 150\n","nlml -99186.97664050675\n","err (3.795113598503423e-05-2.3919259951115447e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0256, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 151\n","nlml -99195.13659242817\n","err (3.226641876043478e-05-2.0210444489023948e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0256, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 152\n","nlml -99193.21987429437\n","err (3.101273691502638e-05-1.8963372224251125e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0256, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 153\n","nlml -99191.4960071106\n","err (3.09740952383336e-05-1.945128332485909e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0256, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 154\n","nlml -99188.64374230368\n","err (3.193667546642937e-05-2.074262458380842e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0257, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 155\n","nlml -99193.63075476719\n","err (3.021026381073935e-05-1.8457874511127176e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0257, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 156\n","nlml -99190.74856996839\n","err (2.9734409322714222e-05-1.8584039784273598e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0257, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 157\n","nlml -99191.12973601039\n","err (2.732147051906365e-05-1.735136857786054e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0257, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 158\n","nlml -99183.0017972577\n","err (3.4559995811191196e-05-2.0564637645429123e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0257, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 159\n","nlml -99160.80246147621\n","err (4.342221275486536e-05-2.8190610904388793e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0257, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 160\n","nlml -99180.02389858304\n","err (3.068241243290807e-05-1.951082034195417e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0257, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 161\n","nlml -99175.60439582652\n","err (3.193989397520431e-05-2.01419630505283e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0257, 6.0865], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 162\n","nlml -99174.93041826267\n","err (3.123224463846012e-05-1.9012401380753547e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0257, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 163\n","nlml -99173.01224107518\n","err (3.051931303580896e-05-1.8833228592136694e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0257, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 164\n","nlml -99180.42518360274\n","err (2.768688671460958e-05-1.7178109528516757e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0257, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 165\n","nlml -99173.24104420902\n","err (3.24355964715489e-05-2.026491783810825e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 166\n","nlml -99182.08279773744\n","err (3.153400826544105e-05-1.9698437563563987e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 167\n","nlml -99184.00027352697\n","err (3.0216774392779522e-05-1.8365883104833115e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 168\n","nlml -99192.23393720675\n","err (2.7429940394629143e-05-1.6727214142651552e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 169\n","nlml -99191.48696956199\n","err (2.879530511330038e-05-1.8333986227361223e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 170\n","nlml -99191.88750929052\n","err (2.6570110421979548e-05-1.653971451684516e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 171\n","nlml -99193.16525944216\n","err (2.7342806796013444e-05-1.6884031936547355e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 172\n","nlml -99191.66646843827\n","err (2.81544885275298e-05-1.8155577762901318e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 173\n","nlml -99195.6414957157\n","err (2.773916865365071e-05-1.779035985271372e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 174\n","nlml -99195.36957063041\n","err (2.694226199342007e-05-1.7610739490907733e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 175\n","nlml -99199.91106480791\n","err (2.619886564395492e-05-1.7091768528653152e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 176\n","nlml -99202.45348515497\n","err (2.743884584154934e-05-1.7382073948346904e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 177\n","nlml -99206.7487172421\n","err (2.659939456261617e-05-1.708850648262226e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 178\n","nlml -99200.76418257947\n","err (2.831620390201043e-05-1.8876850807160633e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 179\n","nlml -99206.59282161469\n","err (2.8216109681445657e-05-1.8211589079108185e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 180\n","nlml -99207.32958507596\n","err (3.015017084582217e-05-1.905567903411311e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 181\n","nlml -99209.08159949769\n","err (2.830890139910877e-05-1.7857228369473002e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 182\n","nlml -99211.21405102935\n","err (2.686672248690565e-05-1.706504188340121e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 183\n","nlml -99197.45948985743\n","err (3.624790645260278e-05-2.248153312484699e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 184\n","nlml -99210.0558267142\n","err (2.61410463039338e-05-1.740091195745402e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 185\n","nlml -99211.47423911812\n","err (2.3919181417251612e-05-1.584128550620815e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 186\n","nlml -99210.69987238006\n","err (2.5420269244356482e-05-1.641090696805827e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 187\n","nlml -99215.24899650596\n","err (2.627074654379918e-05-1.79211896624463e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 188\n","nlml -99220.61366546556\n","err (2.52014214472311e-05-1.6182778431343579e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 189\n","nlml -99220.04123871776\n","err (2.420112565196472e-05-1.6234899633174572e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 190\n","nlml -99222.03507692108\n","err (2.35545750867682e-05-1.5364755680251626e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 191\n","nlml -99216.55862065307\n","err (2.5252251183336383e-05-1.6964826670903954e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 192\n","nlml -99189.19812392019\n","err (4.081540128102699e-05-2.600129855123954e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 193\n","nlml -99194.58413966122\n","err (3.185949119727645e-05-2.0883176047635856e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 194\n","nlml -99205.4074360931\n","err (2.764901251678963e-05-1.9059216758228172e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 195\n","nlml -99205.59884063866\n","err (2.8411485352459967e-05-1.9391945445389795e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 196\n","nlml -99205.3399594085\n","err (3.0399720354111943e-05-2.0311122830200113e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 197\n","nlml -99196.18946612635\n","err (2.763156569453385e-05-1.848147634401549e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 198\n","nlml -99201.39691177069\n","err (2.7858120800242706e-05-1.9811685551472228e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 199\n","nlml -99202.3919718003\n","err (2.806572370190204e-05-1.819944187425078e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 200\n","nlml -99201.70705028425\n","err (2.806898173349668e-05-1.815507122828419e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 201\n","nlml -99203.47856506631\n","err (2.9321751476548187e-05-1.959896525852568e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 202\n","nlml -99205.1913009389\n","err (2.913259041272219e-05-1.9376745260863536e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 203\n","nlml -99206.62570568355\n","err (2.9937974105353693e-05-1.9638218447839996e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 204\n","nlml -99209.2799446617\n","err (3.149442691493967e-05-2.0993544368822426e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 205\n","nlml -99208.3421010746\n","err (3.2669934442956805e-05-2.1557963240215797e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0866], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 206\n","nlml -99211.74663929826\n","err (3.1021537401030346e-05-2.0236068820947364e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 207\n","nlml -99213.0646951081\n","err (3.0735345013506625e-05-2.0908504730261205e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 208\n","nlml -99210.4570729144\n","err (3.180076046153723e-05-2.1023635983236807e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 209\n","nlml -99182.81754291178\n","err (3.33230886843392e-05-2.257709574146142e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 210\n","nlml -99206.58394706677\n","err (2.819058855630437e-05-1.8544741435965828e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 211\n","nlml -99206.7466845613\n","err (2.7244860865494194e-05-1.813187167410207e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 212\n","nlml -99211.47742675571\n","err (2.5930486600262702e-05-1.7684080115710514e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 213\n","nlml -99216.47330120915\n","err (2.6744438183054016e-05-1.820683437313085e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 214\n","nlml -99217.37519709334\n","err (2.7492204821282338e-05-1.8404407637387552e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 215\n","nlml -99223.02686327037\n","err (2.7650801376467136e-05-1.8894791155039327e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 216\n","nlml -99227.33893177946\n","err (2.680642691624433e-05-1.8512203071128387e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 217\n","nlml -99230.8480545182\n","err (2.547159703648448e-05-1.7750078909682023e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 218\n","nlml -99236.69111184038\n","err (2.4850200347195242e-05-1.6908748777250189e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 219\n","nlml -99236.31852582819\n","err (2.5795264640521424e-05-1.7622427709425355e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0262, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 220\n","nlml -99228.00406371629\n","err (2.9403619004758065e-05-2.0028257566271144e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 221\n","nlml -99238.70679300965\n","err (2.7792149197241974e-05-1.9314799512073715e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0262, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 222\n","nlml -99236.87929109711\n","err (2.6776952133997177e-05-1.8337846780494405e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 223\n","nlml -99226.3118468864\n","err (3.147051923373474e-05-2.0299943341033445e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 224\n","nlml -99227.3826314076\n","err (3.255525622763004e-05-2.337209631209976e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 225\n","nlml -99206.6368542664\n","err (3.544432946841645e-05-2.3050810149733454e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 226\n","nlml -99219.03918054137\n","err (3.20975370864466e-05-2.064587540050902e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 227\n","nlml -99212.93668490951\n","err (3.335010644271567e-05-2.061436583298559e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 228\n","nlml -99211.3421989427\n","err (3.3354722822365486e-05-2.0930145141083292e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 229\n","nlml -99215.55380186636\n","err (3.3400841210107125e-05-2.052000957134204e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 230\n","nlml -99215.96745373169\n","err (3.507118872628189e-05-2.1273981881223668e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 231\n","nlml -99214.77803427972\n","err (3.51862127538008e-05-2.1768914762441772e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 232\n","nlml -99213.07270286829\n","err (3.5944945289701184e-05-2.190417664672085e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 233\n","nlml -99210.26961696584\n","err (3.609903028027961e-05-2.230568900494873e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 234\n","nlml -99215.95006046517\n","err (3.6625266471896275e-05-2.2043649401215545e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 235\n","nlml -99216.02244335238\n","err (3.6724433177950686e-05-2.2652200270172766e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 236\n","nlml -99216.75727725512\n","err (3.7330945538845846e-05-2.267617013725171e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 237\n","nlml -99217.78005871063\n","err (3.853749981285518e-05-2.3822841395240403e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 238\n","nlml -99220.37341054088\n","err (3.748933484463395e-05-2.336402022302121e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0867], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 239\n","nlml -99223.86721940125\n","err (3.652936628362957e-05-2.2766088574095948e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0868], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 240\n","nlml -99228.26304908763\n","err (3.5914242110869685e-05-2.2514488465160167e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0868], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 241\n","nlml -99231.21385659176\n","err (3.366070946290984e-05-2.1653787766830685e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0868], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 242\n","nlml -99231.85880220073\n","err (3.232501720912999e-05-2.121914670701811e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0868], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 243\n","nlml -99230.85851379775\n","err (3.180350360449913e-05-2.0031095657248127e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0868], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 244\n","nlml -99236.51968167914\n","err (2.9658896776361753e-05-1.9197965468761762e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0868], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 245\n","nlml -99230.06963962484\n","err (3.185266080178308e-05-1.9915779330620323e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0868], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 246\n","nlml -99232.04501472629\n","err (3.132401972823522e-05-1.957868775069954e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0868], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 247\n","nlml -99229.80845900932\n","err (3.311985225275151e-05-2.113839334373476e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0868], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 248\n","nlml -99224.17377505658\n","err (3.6771497062925756e-05-2.266348455261941e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6474, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 249\n","nlml -99218.32972143104\n","err (4.136826576134484e-05-2.5355225129003536e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6474, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 250\n","nlml -99215.35205208059\n","err (4.313013607548056e-05-2.671264519418752e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6474, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 251\n","nlml -99217.30710574864\n","err (4.063981832413303e-05-2.521747430868771e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6474, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 252\n","nlml -99222.00293670301\n","err (3.8555994697850765e-05-2.412541293761394e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6474, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 253\n","nlml -99218.56401245708\n","err (3.966043349523587e-05-2.492610774389177e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 254\n","nlml -99221.40899831447\n","err (3.614526004072239e-05-2.272361162604674e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 255\n","nlml -99225.29969116501\n","err (3.319240751888711e-05-2.2203503760271783e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 256\n","nlml -99233.15106761827\n","err (3.0753336045249504e-05-2.0302055139527937e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 257\n","nlml -99237.59410887708\n","err (2.8518920990133404e-05-1.8491675246834288e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 258\n","nlml -99228.49585580452\n","err (2.827482886239488e-05-1.7842394540184253e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 259\n","nlml -99238.9888847488\n","err (2.779469132803121e-05-1.7108165567989696e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 260\n","nlml -99237.49225918142\n","err (2.7155511742471522e-05-1.7580962127541595e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 261\n","nlml -99239.19108283105\n","err (2.7826032031203876e-05-1.7758155175111804e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 262\n","nlml -99243.2597960782\n","err (2.8251053705965952e-05-1.8017094910146717e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 263\n","nlml -99241.24951912505\n","err (3.1526182613587544e-05-1.9472820845798142e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 264\n","nlml -99237.05661603992\n","err (3.65453455393415e-05-2.2953255835991522e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 265\n","nlml -99238.0561745036\n","err (3.359686030598299e-05-2.0262696161630502e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 266\n","nlml -99236.93284334277\n","err (3.219940423609551e-05-1.9416902432600895e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 267\n","nlml -99240.48896558852\n","err (3.0507963920677155e-05-1.8444724487530225e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 268\n","nlml -99190.12851294893\n","err (4.7317576128561926e-05-2.9482474763418993e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0153, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 269\n","nlml -99236.92918917145\n","err (2.9520255332456897e-05-1.8077975864031636e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 270\n","nlml -99228.17417944325\n","err (3.6793810114360114e-05-2.2882831804070296e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 271\n","nlml -99204.34428035187\n","err (5.222406190870829e-05-3.205618418388051e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 272\n","nlml -99172.26919109457\n","err (6.647736314962582e-05-4.094388040874332e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0155, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 273\n","nlml -99150.3834814701\n","err (6.915349130933376e-05-4.279150182554831e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0155, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 274\n","nlml -99140.02897365531\n","err (6.953751272571882e-05-4.283130289544756e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0258, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6472, device='cuda:0'), tensor(13.0155, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 275\n","nlml -99136.88602896532\n","err (6.946119875488944e-05-4.293489066729648e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0155, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 276\n","nlml -99140.64691153081\n","err (6.637196374233807e-05-4.15115162870162e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0155, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 277\n","nlml -99152.05792987152\n","err (6.031272247216687e-05-3.735459501083075e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 278\n","nlml -99158.10420720918\n","err (5.809747130473141e-05-3.580762700993533e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 279\n","nlml -99172.85114361646\n","err (5.5156311755225624e-05-3.4051683115983344e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 280\n","nlml -99182.13600627174\n","err (5.14730125350296e-05-3.1593565569056427e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 281\n","nlml -99190.47130720604\n","err (4.8823933180266963e-05-3.0136893596039105e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0259, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 282\n","nlml -99196.48770106949\n","err (4.7074434267093155e-05-2.913712627015616e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 283\n","nlml -99202.76056385506\n","err (4.486782166346304e-05-2.7026394687937267e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 284\n","nlml -99207.72383432946\n","err (4.274707604606694e-05-2.644496330897609e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 285\n","nlml -99206.29082664548\n","err (4.208781715761639e-05-2.5898269566916154e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 286\n","nlml -99213.85299908665\n","err (4.064641983215772e-05-2.500653842322874e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 287\n","nlml -99213.95154512303\n","err (4.04667653757087e-05-2.5536428459150623e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 288\n","nlml -99218.7908317399\n","err (4.048948759545933e-05-2.538625332108615e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 289\n","nlml -99219.94227871286\n","err (4.117329553579672e-05-2.5567567315149957e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 290\n","nlml -99186.56534605623\n","err (4.450719399439766e-05-2.8217385676822095e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 291\n","nlml -99209.23381190936\n","err (4.016341571095753e-05-2.5321581632118987e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0260, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 292\n","nlml -99208.8145357923\n","err (4.269503748808599e-05-2.701566516362488e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 293\n","nlml -99206.99853344534\n","err (4.342111186237251e-05-2.6758877332131812e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0869], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 294\n","nlml -99206.62667325075\n","err (4.451995142487647e-05-2.7948589196810024e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 295\n","nlml -99207.62556386738\n","err (4.606187962385503e-05-2.8602458501803493e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 296\n","nlml -99206.39193882697\n","err (4.752539981272844e-05-2.908400987771164e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 297\n","nlml -99169.06087600146\n","err (5.6866345169392e-05-3.531032761682292e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6473, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 298\n","nlml -99174.40958258595\n","err (5.33982917845845e-05-3.2520892599887132e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6474, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n","torch.Size([1000, 14641])\n","torch.Size([14641, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 299\n","nlml -99191.9295956179\n","err (4.981767468742195e-05-2.963202255269422e-21j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([6.0261, 6.0870], device='cuda:0')\n","min,max (tensor(-6.6474, device='cuda:0'), tensor(13.0154, device='cuda:0'))\n"]}],"source":["time_start = t.time()\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': [S_diag, eps], 'lr': 1e-2}])\n","train(1000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-3},\n","    {'params': [S_diag, eps], 'lr': 1e-3}])\n","train(300)\n","torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")\n","time_end = t.time()"]},{"cell_type":"code","source":["time_end - time_start"],"metadata":{"id":"9_EodRBD6JmE","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1727565886049,"user_tz":240,"elapsed":36,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"c2dad829-a8d5-428f-e21f-333e538918e8"},"id":"9_EodRBD6JmE","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["846.1689541339874"]},"metadata":{},"execution_count":7}]},{"cell_type":"code","execution_count":null,"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","metadata":{"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1727565891584,"user_tz":240,"elapsed":5539,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"0c92a871-25b1-4279-9c7d-29e4c203d737"},"outputs":[{"output_type":"stream","name":"stderr","text":["<ipython-input-8-e71a1c9eb3bc>:9: FutureWarning: You are using `torch.load` with `weights_only=False` (the current default value), which uses the default pickle module implicitly. It is possible to construct malicious pickle data which will execute arbitrary code during unpickling (See https://github.com/pytorch/pytorch/blob/main/SECURITY.md#untrusted-models for more details). In a future release, the default value for `weights_only` will be flipped to `True`. This limits the functions that could be executed during unpickling. Arbitrary objects will no longer be allowed to be loaded via this mode unless they are explicitly allowlisted by the user via `torch.serialization.add_safe_globals`. We recommend you start setting `weights_only=True` for any use case where you don't have full control of the loaded file. Please open an issue on GitHub for any issues related to this experimental feature.\n","  st = torch.load(\"state.pt\")\n"]}],"source":["#torch.save({\n","#            'MC_base1': MC_base1.cpu(),\n","#            'MC_base2': MC_base2.cpu(),\n","#            'S_diag': S_diag.cpu(),\n","#            'eps': eps.cpu(),\n","#    }, \"state.pt\")\n","\n","\n","st = torch.load(\"state.pt\")\n","MC_base1 = st['MC_base1']\n","S_diag = st['S_diag']\n","eps = st['eps']\n","\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)\n","#Phi_ = Phi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#Phi_ = torch.cat((Phi_,dtPhi_,dxPhi_,dyPhi_),1)\n","#Phi_ = torch.cat((Phi_,dtPhi_),1)\n","#Y = torch.cat((Y,dtY),0)\n","PhiX = Phi(MC_base1 * 1.j, X.to(\"cpu\"))\n","#dtPhiX = dtPhi(MC_base1 * 1.j, dtX.to(\"cpu\"))\n","#dxPhiX = dxPhi(MC_base * 1.j, dxX.to(\"cpu\"))\n","#dyPhiX = dyPhi(MC_base * 1.j, dyX.to(\"cpu\"))\n","#PhiX = torch.cat((PhiX,dxPhiX,dyPhiX),1)\n","#PhiX = torch.cat((PhiX,dtPhiX),1)\n","A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","LA = torch.linalg.cholesky(A)\n","alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(\"cpu\").to(torch.complex128), upper=False)\n","Phi_ = Phi(MC_base1 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","predwave = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","predwave = predwave.real\n","predwave.detach().cpu().numpy().tofile(\"predwave.dat\")\n","del Phi_, predwave\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddt = dtPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddt = preddt.real\n","#preddt.detach().cpu().numpy().tofile(\"preddt.dat\")\n","#del dtPhi_, preddt\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddx = dxPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddx = preddx.real\n","#preddx.detach().cpu().numpy().tofile(\"preddx.dat\")\n","#del dxPhi_, preddx\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddy = dyPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddy = preddy.real\n","#preddy.detach().cpu().numpy().tofile(\"preddy.dat\")\n","#del dyPhi_, preddy\n","\n","axis.cpu().numpy().tofile(\"axis.dat\")\n","time.cpu().numpy().tofile(\"time.dat\")\n"]},{"cell_type":"code","execution_count":null,"id":"-5qUr2RGgTf_","metadata":{"id":"-5qUr2RGgTf_"},"outputs":[],"source":["import locale\n","def getpreferredencoding(do_setlocale = True):\n","    return \"UTF-8\"\n","locale.getpreferredencoding = getpreferredencoding\n","!cp predwave.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddt.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddx.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddy.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp axis.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp time.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp state.pt \"/content/drive/MyDrive/Colab Notebooks\""]},{"cell_type":"code","execution_count":null,"id":"_nQ83U-3DLSk","metadata":{"id":"_nQ83U-3DLSk","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1727565896629,"user_tz":240,"elapsed":1613,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"96793852-44f8-40cd-97f3-5c5290fac13f"},"outputs":[{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 1 Axes>"],"image/png":"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\n"},"metadata":{}}],"source":["plt.ion()\n","f, ax = plt.subplots()\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], fill=True)\n","sn.scatterplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], s=10)\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], bw_adjust=0.5, fill=True)\n","plt.title(\"Positive t\")\n","plt.show()"]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[],"toc_visible":true},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}

==> anc/Codes/2D_wave/2dwave_Circular_Domain.ipynb <==
{"cells":[{"cell_type":"markdown","source":["# Mount with Google Drive"],"metadata":{"id":"nS5wJCpLHIpb"},"id":"nS5wJCpLHIpb"},{"cell_type":"code","source":["from google.colab import drive\n","drive.mount('/content/drive')"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"skJrn1mzghZU","executionInfo":{"status":"ok","timestamp":1714518589761,"user_tz":240,"elapsed":24060,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"e07de83c-38da-42b5-b9b8-ddf21585940a"},"id":"skJrn1mzghZU","execution_count":null,"outputs":[{"output_type":"stream","name":"stdout","text":["Mounted at /content/drive\n"]}]},{"cell_type":"code","source":["%reset"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"bLWhDQ1ZGSIU","executionInfo":{"status":"ok","timestamp":1713818799975,"user_tz":240,"elapsed":3502,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"f296101a-a2cd-42d9-9aa5-a8bde030e62b"},"id":"bLWhDQ1ZGSIU","execution_count":null,"outputs":[{"name":"stdout","output_type":"stream","text":["Once deleted, variables cannot be recovered. Proceed (y/[n])? y\n"]}]},{"cell_type":"markdown","metadata":{"id":"idlhUjsSJxql"},"source":["# Main part"],"id":"idlhUjsSJxql"},{"cell_type":"code","execution_count":null,"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"elapsed":328,"status":"ok","timestamp":1714518783671,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"},"user_tz":240},"id":"34ac382d-c496-43de-97e2-a77b399039db","outputId":"f6874801-6218-4001-8e44-3a5b574f40ac"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","torch.manual_seed(13)\n","\n","\n","\n","# Sampling parameters etc\n","#n_axis = 51\n","n_axis = 41\n","#n_time = 131\n","n_time = 61\n","\n","axis = torch.linspace(-2,2,n_axis, device=device)\n","time = torch.linspace(0,12,n_time, device=device)\n","Ps = torch.cartesian_prod(axis,axis,time)\n","# Number of points\n","lP = Ps.shape[0]\n","\n","\n","# Initial dataset\n","data_axis = torch.linspace(-2,2, 81, device=device)\n","data_time = torch.linspace(0,12,121, device=device)\n","data_Ps = torch.cartesian_prod(data_axis,data_axis,data_time)\n","#data_Ps = torch.cartesian_prod(axis,axis,time)\n","\n","mask = (data_Ps[:,2] == 0.) * (((data_Ps[:,0])*(data_Ps[:,0])+(data_Ps[:,1])*(data_Ps[:,1]) - 4.) < 0.1)\n","X = data_Ps[mask]\n","dtX = data_Ps[mask]\n","\n","mask1 = (abs((data_Ps[:,0])*(data_Ps[:,0])+(data_Ps[:,1])*(data_Ps[:,1]) - 4.) < 0.1)\n","dxX = data_Ps[mask1]\n","\n","#mask2 = (abs(abs(data_Ps[:,1]) - 2.) < 1e-10)\n","#dyX = data_Ps[mask2]\n","\n","Y = torch.exp(-((X[:,0])**2+(X[:,1])**2)*10)\n","#Y = torch.exp(-(X[:,0])**2*5)+torch.exp(-(X[:,1])**2*5)\n","#Y = torch.cos((X[:,0]-1)*5)+torch.cos((X[:,1]-1)*5)\n","Y = Y.view(-1,1)\n","\n","dtY = -2*5*(X[:,0])*torch.exp(-(X[:,0])**2*5)+2*5*(X[:,0])*torch.exp(-(X[:,0])**2*5)\n","#dtY = -2*5*(X[:,0])*torch.exp(-(X[:,0])**2*5)-2*5*(X[:,1])*torch.exp(-(X[:,1])**2*5)\n","#dtY = -5*(torch.sin((X[:,0]-1)*5)+torch.sin((X[:,1]-1)*5))\n","dtY = dtY.view(-1,1)\n","\n","dxY = torch.where( ((dxX[:,0]-1).abs() < 1e-1) & (dxX[:,1].abs() < 1), 0., 0. ) # Create 0's\n","dxY = dxY.view(-1,1)\n","\n","#dyY = torch.where( ((dyX[:,0]-1).abs() < 1e-1) & (dyX[:,1].abs() < 1), 0., 0. )\n","#dyY = dyY.view(-1,1)\n","\n","X = torch.cat((X,dxX),0)\n","Y = torch.cat((Y,dxY),0)\n","\n","dtX = dtX.to(torch.complex128)\n","#dyX = dyX.to(torch.complex128)\n","dtY = dtY.to(torch.complex128)\n","#dyY = dyY.to(torch.complex128)\n","X = X.to(torch.complex128)\n","Y = Y.to(torch.complex128)\n","#Y = torch.cat((Y,dtY,dxY,dyY),0)\n","Y = torch.cat((Y,dtY),0)"],"id":"34ac382d-c496-43de-97e2-a77b399039db"},{"cell_type":"code","execution_count":null,"metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b"},"outputs":[],"source":["def getVarietyPoints(base1,base2):\n","    x1,y1 = base1.unbind(1)\n","    x2,y2 = base2.unbind(1)\n","    t1 = torch.sqrt(x1.square() + y1.square())\n","    t2 = torch.sqrt(x2.square() + y2.square())\n","\n","    return torch.stack([ torch.stack([x1,y1,t1],1), torch.stack([x2,y2,-t2],1) ])\n","\n","def Phi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    # return (pts.inner(X) * 1.j).exp().mean(0)\n","    return (pts.inner(X)).exp().mean(0)\n","\n","def dtPhi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,2].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dxPhi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,0].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dyPhi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,1].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","\n","def train(N):\n","    for epoch in range(N):\n","        PhiX = Phi(MC_base1 * 1.j, MC_base2 * 1.j, X)\n","        dtPhiX = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, dtX)\n","        #dyPhiX = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, dyX)\n","        #PhiX = torch.cat((PhiX,dtPhiX,dxPhiX,dyPhiX),1)\n","        PhiX = torch.cat((PhiX,dtPhiX),1)\n","        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","        LA = torch.linalg.cholesky(A)\n","        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)\n","\n","        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())\n","        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps\n","        nlml += LA.diag().real.log().sum()\n","        nlml += 0.5*S_diag.sum()\n","\n","        opt.zero_grad()\n","        nlml.backward()\n","        opt.step()\n","\n","        with torch.no_grad():\n","            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","            err = (train_pred.real - Y).square().mean().sqrt()\n","            print(26*\"~\" + f'\\nepoch {epoch}\\n\\\n","nlml {nlml}\\n\\\n","err {err}\\n\\\n","eps {eps.exp()}\\n\\\n","base1 std {MC_base1.std(0)}\\n\\\n","base2 std {MC_base2.std(0)}\\n\\\n","min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')"],"id":"21503eb5-201e-43de-b8e8-78dd2617680b"},{"cell_type":"code","source":["n_MC = 1000\n","# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30\n","MC_base1 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","MC_base2 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()\n","S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=False, device=device)\n","# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)\n","eps = torch.tensor(np.log(1e-2), requires_grad=True, device=device)"],"metadata":{"id":"qTn_iWiBboK6"},"id":"qTn_iWiBboK6","execution_count":null,"outputs":[]},{"cell_type":"code","execution_count":null,"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","executionInfo":{"status":"ok","timestamp":1714520670532,"user_tz":240,"elapsed":1886535,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"43c7a706-c974-4e25-e441-58b40e367c5d"},"outputs":[{"output_type":"stream","name":"stdout","text":["\u001b[1;30;43m流式输出内容被截断，只能显示最后 5000 行内容。\u001b[0m\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 675\n","nlml -202714.2369954289\n","err (0.004172060201546194-2.564884691787622e-19j)\n","eps 1.7911012102940623e-05\n","base1 std tensor([6.6704, 6.7423], device='cuda:0')\n","base2 std tensor([6.7127, 6.6944], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 676\n","nlml -202702.89437893496\n","err (0.004172679037671829-2.5792861430983727e-19j)\n","eps 1.7909866090642385e-05\n","base1 std tensor([6.6704, 6.7422], device='cuda:0')\n","base2 std tensor([6.7127, 6.6944], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9669, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 677\n","nlml -202676.79060238073\n","err (0.0041740245099696925-2.5700611258355483e-19j)\n","eps 1.7909569466063034e-05\n","base1 std tensor([6.6704, 6.7422], device='cuda:0')\n","base2 std tensor([6.7127, 6.6944], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 678\n","nlml -202660.1271598224\n","err (0.0041749154470956725-2.576248837944623e-19j)\n","eps 1.791020189571036e-05\n","base1 std tensor([6.6704, 6.7422], device='cuda:0')\n","base2 std tensor([6.7127, 6.6944], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 679\n","nlml -202654.6403438671\n","err (0.00417430878213044-2.5818997434855493e-19j)\n","eps 1.791159853401768e-05\n","base1 std tensor([6.6704, 6.7421], device='cuda:0')\n","base2 std tensor([6.7127, 6.6943], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9669, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 680\n","nlml -202637.8527932264\n","err (0.004175258207586705-2.5757244520738916e-19j)\n","eps 1.7913816476960317e-05\n","base1 std tensor([6.6704, 6.7420], device='cuda:0')\n","base2 std tensor([6.7127, 6.6943], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9669, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 681\n","nlml -202620.74082595733\n","err (0.004175068920185872-2.5792078043208255e-19j)\n","eps 1.7916873195909977e-05\n","base1 std tensor([6.6704, 6.7420], device='cuda:0')\n","base2 std tensor([6.7127, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 682\n","nlml -202628.73178091203\n","err (0.004174257334031412-2.5817434676403545e-19j)\n","eps 1.7920297914136233e-05\n","base1 std tensor([6.6703, 6.7420], device='cuda:0')\n","base2 std tensor([6.7127, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 683\n","nlml -202631.44348748412\n","err (0.004173966027153454-2.5789936263500827e-19j)\n","eps 1.7923778832884843e-05\n","base1 std tensor([6.6703, 6.7420], device='cuda:0')\n","base2 std tensor([6.7127, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 684\n","nlml -202634.14322249062\n","err (0.004173354213933716-2.5762016803843265e-19j)\n","eps 1.792706305505117e-05\n","base1 std tensor([6.6703, 6.7420], device='cuda:0')\n","base2 std tensor([6.7127, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 685\n","nlml -202628.8131325656\n","err (0.004173327267094158-2.56658581818598e-19j)\n","eps 1.7930113410220508e-05\n","base1 std tensor([6.6703, 6.7420], device='cuda:0')\n","base2 std tensor([6.7127, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 686\n","nlml -202630.4656330571\n","err (0.004173065140520488-2.5757695254466424e-19j)\n","eps 1.793284679490435e-05\n","base1 std tensor([6.6703, 6.7421], device='cuda:0')\n","base2 std tensor([6.7127, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9669, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 687\n","nlml -202634.51914315615\n","err (0.004172634651592434-2.5779696470089217e-19j)\n","eps 1.793520653548179e-05\n","base1 std tensor([6.6703, 6.7421], device='cuda:0')\n","base2 std tensor([6.7127, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 688\n","nlml -202653.17001086005\n","err (0.004171884084464023-2.571077459208653e-19j)\n","eps 1.793689524163441e-05\n","base1 std tensor([6.6703, 6.7421], device='cuda:0')\n","base2 std tensor([6.7127, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 689\n","nlml -202657.6214730373\n","err (0.004172057142503208-2.575587108187499e-19j)\n","eps 1.7937939161185247e-05\n","base1 std tensor([6.6703, 6.7421], device='cuda:0')\n","base2 std tensor([6.7126, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 690\n","nlml -202657.88600084893\n","err (0.004172596629770127-2.572451229163279e-19j)\n","eps 1.793847086269335e-05\n","base1 std tensor([6.6704, 6.7421], device='cuda:0')\n","base2 std tensor([6.7126, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9669, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 691\n","nlml -202658.0063637666\n","err (0.0041726309234854115-2.5708621015628204e-19j)\n","eps 1.793857306345538e-05\n","base1 std tensor([6.6704, 6.7421], device='cuda:0')\n","base2 std tensor([6.7126, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9669, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 692\n","nlml -202648.9728841003\n","err (0.004173211000390111-2.5626782974293183e-19j)\n","eps 1.7938446203291875e-05\n","base1 std tensor([6.6705, 6.7421], device='cuda:0')\n","base2 std tensor([6.7126, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0264, device='cuda:0'), tensor(0.9669, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 693\n","nlml -202629.39350608186\n","err (0.0041738275268217015-2.5739298007972845e-19j)\n","eps 1.793847034721626e-05\n","base1 std tensor([6.6705, 6.7421], device='cuda:0')\n","base2 std tensor([6.7126, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 694\n","nlml -202649.255067713\n","err (0.004172703037189882-2.5685069696984054e-19j)\n","eps 1.7938159086982452e-05\n","base1 std tensor([6.6706, 6.7421], device='cuda:0')\n","base2 std tensor([6.7126, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 695\n","nlml -202659.65034648607\n","err (0.004171574857114956-2.5645705670813644e-19j)\n","eps 1.793725731215006e-05\n","base1 std tensor([6.6706, 6.7421], device='cuda:0')\n","base2 std tensor([6.7126, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 696\n","nlml -202659.95220390044\n","err (0.004171895928392787-2.5658875116619497e-19j)\n","eps 1.793581511854112e-05\n","base1 std tensor([6.6706, 6.7421], device='cuda:0')\n","base2 std tensor([6.7126, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 697\n","nlml -202662.5785615231\n","err (0.004171811778098458-2.5758635455995397e-19j)\n","eps 1.7933882825762946e-05\n","base1 std tensor([6.6707, 6.7421], device='cuda:0')\n","base2 std tensor([6.7126, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 698\n","nlml -202680.10698303115\n","err (0.004170924261214577-2.5752303946760892e-19j)\n","eps 1.7931270760374464e-05\n","base1 std tensor([6.6707, 6.7421], device='cuda:0')\n","base2 std tensor([6.7127, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 699\n","nlml -202683.69300464573\n","err (0.004170836881636436-2.576185353708409e-19j)\n","eps 1.7928123147615073e-05\n","base1 std tensor([6.6707, 6.7421], device='cuda:0')\n","base2 std tensor([6.7127, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 700\n","nlml -202692.27021977046\n","err (0.004170291638957197-2.570115100737275e-19j)\n","eps 1.7924488401766343e-05\n","base1 std tensor([6.6707, 6.7421], device='cuda:0')\n","base2 std tensor([6.7127, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 701\n","nlml -202683.57271641976\n","err (0.004171394377642763-2.5721248359550177e-19j)\n","eps 1.7920798601101685e-05\n","base1 std tensor([6.6707, 6.7421], device='cuda:0')\n","base2 std tensor([6.7127, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 702\n","nlml -202694.49674620957\n","err (0.004171094637244087-2.572173097323063e-19j)\n","eps 1.791706281913187e-05\n","base1 std tensor([6.6707, 6.7421], device='cuda:0')\n","base2 std tensor([6.7127, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 703\n","nlml -202698.95312556083\n","err (0.004171069436945378-2.5771601414548467e-19j)\n","eps 1.7913347652102157e-05\n","base1 std tensor([6.6707, 6.7421], device='cuda:0')\n","base2 std tensor([6.7127, 6.6942], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 704\n","nlml -202718.92960867495\n","err (0.004170292011557221-2.57226786608129e-19j)\n","eps 1.790946085451399e-05\n","base1 std tensor([6.6708, 6.7421], device='cuda:0')\n","base2 std tensor([6.7127, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 705\n","nlml -202703.3213505076\n","err (0.004171416969336663-2.5750716656237436e-19j)\n","eps 1.790592516428259e-05\n","base1 std tensor([6.6708, 6.7422], device='cuda:0')\n","base2 std tensor([6.7127, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 706\n","nlml -202713.90515457527\n","err (0.004171196135713673-2.571437030442402e-19j)\n","eps 1.790271256852308e-05\n","base1 std tensor([6.6709, 6.7422], device='cuda:0')\n","base2 std tensor([6.7127, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 707\n","nlml -202725.14362942672\n","err (0.004170993246962278-2.574792789860004e-19j)\n","eps 1.789973647243079e-05\n","base1 std tensor([6.6709, 6.7423], device='cuda:0')\n","base2 std tensor([6.7127, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 708\n","nlml -202725.87295414702\n","err (0.004171260478785965-2.5736642309406413e-19j)\n","eps 1.789710830432876e-05\n","base1 std tensor([6.6710, 6.7424], device='cuda:0')\n","base2 std tensor([6.7126, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 709\n","nlml -202740.77346319467\n","err (0.004171099728448374-2.5666273762741503e-19j)\n","eps 1.7894677143551624e-05\n","base1 std tensor([6.6710, 6.7424], device='cuda:0')\n","base2 std tensor([6.7126, 6.6940], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 710\n","nlml -202742.0645366472\n","err (0.004170935724998134-2.567498454092653e-19j)\n","eps 1.789251283790615e-05\n","base1 std tensor([6.6711, 6.7424], device='cuda:0')\n","base2 std tensor([6.7125, 6.6940], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 711\n","nlml -202740.3023362504\n","err (0.004171322028018515-2.5722570012181757e-19j)\n","eps 1.7890761080902504e-05\n","base1 std tensor([6.6712, 6.7425], device='cuda:0')\n","base2 std tensor([6.7125, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 712\n","nlml -202712.50288934703\n","err (0.00417302400292376-2.571150740086348e-19j)\n","eps 1.7890001440219678e-05\n","base1 std tensor([6.6713, 6.7425], device='cuda:0')\n","base2 std tensor([6.7125, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 713\n","nlml -202694.8502770867\n","err (0.004174522822611452-2.5792251825989615e-19j)\n","eps 1.789046632120848e-05\n","base1 std tensor([6.6714, 6.7425], device='cuda:0')\n","base2 std tensor([6.7125, 6.6941], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 714\n","nlml -202685.45353689638\n","err (0.004174594107585616-2.579171568459089e-19j)\n","eps 1.7892120613314943e-05\n","base1 std tensor([6.6715, 6.7425], device='cuda:0')\n","base2 std tensor([6.7124, 6.6940], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 715\n","nlml -202687.69848895477\n","err (0.004173790165447317-2.567952800090646e-19j)\n","eps 1.7894607447771627e-05\n","base1 std tensor([6.6716, 6.7425], device='cuda:0')\n","base2 std tensor([6.7124, 6.6940], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 716\n","nlml -202676.87201212344\n","err (0.004173949695231338-2.568668956070695e-19j)\n","eps 1.7897832940718367e-05\n","base1 std tensor([6.6716, 6.7425], device='cuda:0')\n","base2 std tensor([6.7123, 6.6940], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 717\n","nlml -202681.40194026355\n","err (0.004173090712111404-2.5716855522629045e-19j)\n","eps 1.7901417380592006e-05\n","base1 std tensor([6.6717, 6.7425], device='cuda:0')\n","base2 std tensor([6.7123, 6.6940], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 718\n","nlml -202672.18092079376\n","err (0.004173073871325877-2.5704860788351487e-19j)\n","eps 1.7905280053134954e-05\n","base1 std tensor([6.6718, 6.7425], device='cuda:0')\n","base2 std tensor([6.7122, 6.6940], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 719\n","nlml -202681.3698533591\n","err (0.004172347210841487-2.5764820220992623e-19j)\n","eps 1.7909043106529523e-05\n","base1 std tensor([6.6718, 6.7426], device='cuda:0')\n","base2 std tensor([6.7121, 6.6939], device='cuda:0')\n","min,max (tensor(-0.0271, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 720\n","nlml -202681.6527670274\n","err (0.004172383128256567-2.5769651543183633e-19j)\n","eps 1.7912581618845192e-05\n","base1 std tensor([6.6718, 6.7426], device='cuda:0')\n","base2 std tensor([6.7120, 6.6939], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 721\n","nlml -202697.37981396873\n","err (0.004171736509011621-2.5787324166706004e-19j)\n","eps 1.7915589646628755e-05\n","base1 std tensor([6.6718, 6.7426], device='cuda:0')\n","base2 std tensor([6.7120, 6.6938], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 722\n","nlml -202696.51270949366\n","err (0.004171559528804324-2.581018717632067e-19j)\n","eps 1.7918113312552392e-05\n","base1 std tensor([6.6718, 6.7426], device='cuda:0')\n","base2 std tensor([6.7120, 6.6938], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 723\n","nlml -202684.40154409685\n","err (0.004172707482896807-2.577805267446454e-19j)\n","eps 1.792042264983451e-05\n","base1 std tensor([6.6717, 6.7426], device='cuda:0')\n","base2 std tensor([6.7119, 6.6937], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 724\n","nlml -202683.67466575457\n","err (0.004172708823149329-2.571935268327043e-19j)\n","eps 1.792256440199305e-05\n","base1 std tensor([6.6717, 6.7426], device='cuda:0')\n","base2 std tensor([6.7119, 6.6937], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 725\n","nlml -202674.53634991118\n","err (0.004172739446190089-2.5759923178910913e-19j)\n","eps 1.792464536895277e-05\n","base1 std tensor([6.6717, 6.7426], device='cuda:0')\n","base2 std tensor([6.7118, 6.6936], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 726\n","nlml -202669.91095256212\n","err (0.004173047894175847-2.577717047656277e-19j)\n","eps 1.7926682435564443e-05\n","base1 std tensor([6.6717, 6.7426], device='cuda:0')\n","base2 std tensor([6.7118, 6.6936], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 727\n","nlml -202685.36375135672\n","err (0.004172222125554101-2.572090800523179e-19j)\n","eps 1.7928332835039913e-05\n","base1 std tensor([6.6718, 6.7426], device='cuda:0')\n","base2 std tensor([6.7118, 6.6935], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 728\n","nlml -202676.10052889475\n","err (0.004173314439137299-2.5746755804474045e-19j)\n","eps 1.79298522006571e-05\n","base1 std tensor([6.6718, 6.7426], device='cuda:0')\n","base2 std tensor([6.7117, 6.6935], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 729\n","nlml -202692.07564493988\n","err (0.004172238349823353-2.5774935807053056e-19j)\n","eps 1.793090597816308e-05\n","base1 std tensor([6.6718, 6.7426], device='cuda:0')\n","base2 std tensor([6.7117, 6.6934], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 730\n","nlml -202690.7018502956\n","err (0.0041721455931813594-2.5759196197861357e-19j)\n","eps 1.7931548878334864e-05\n","base1 std tensor([6.6718, 6.7426], device='cuda:0')\n","base2 std tensor([6.7116, 6.6934], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 731\n","nlml -202683.4813729368\n","err (0.004172986045297907-2.5725206250793466e-19j)\n","eps 1.7931977826557665e-05\n","base1 std tensor([6.6718, 6.7427], device='cuda:0')\n","base2 std tensor([6.7116, 6.6933], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 732\n","nlml -202697.75314606956\n","err (0.0041722676233463185-2.5722252706427023e-19j)\n","eps 1.793195526279504e-05\n","base1 std tensor([6.6718, 6.7427], device='cuda:0')\n","base2 std tensor([6.7116, 6.6933], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 733\n","nlml -202688.25731580297\n","err (0.004172744968339185-2.5677202116956248e-19j)\n","eps 1.7931711331156682e-05\n","base1 std tensor([6.6718, 6.7427], device='cuda:0')\n","base2 std tensor([6.7116, 6.6932], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 734\n","nlml -202689.40340413307\n","err (0.004172666867576711-2.5800391484187543e-19j)\n","eps 1.7931312101775124e-05\n","base1 std tensor([6.6719, 6.7427], device='cuda:0')\n","base2 std tensor([6.7116, 6.6932], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9669, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 735\n","nlml -202700.977459485\n","err (0.004171996221841837-2.5688863119677774e-19j)\n","eps 1.7930552568191713e-05\n","base1 std tensor([6.6719, 6.7426], device='cuda:0')\n","base2 std tensor([6.7116, 6.6932], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 736\n","nlml -202707.80547931988\n","err (0.004172024523150148-2.5678910188113576e-19j)\n","eps 1.7929407170278668e-05\n","base1 std tensor([6.6719, 6.7426], device='cuda:0')\n","base2 std tensor([6.7116, 6.6932], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 737\n","nlml -202717.60480941687\n","err (0.004171512157360651-2.567002272604413e-19j)\n","eps 1.792784586408975e-05\n","base1 std tensor([6.6719, 6.7426], device='cuda:0')\n","base2 std tensor([6.7116, 6.6932], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 738\n","nlml -202713.9761790648\n","err (0.004171841876278183-2.5747423026542605e-19j)\n","eps 1.7926067142576442e-05\n","base1 std tensor([6.6719, 6.7426], device='cuda:0')\n","base2 std tensor([6.7116, 6.6932], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 739\n","nlml -202713.563709756\n","err (0.004172006938246604-2.5692470979866422e-19j)\n","eps 1.7924233234625884e-05\n","base1 std tensor([6.6719, 6.7425], device='cuda:0')\n","base2 std tensor([6.7116, 6.6932], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 740\n","nlml -202686.58673886277\n","err (0.004173187173721979-2.5749834254494507e-19j)\n","eps 1.7922780579358616e-05\n","base1 std tensor([6.6718, 6.7425], device='cuda:0')\n","base2 std tensor([6.7116, 6.6931], device='cuda:0')\n","min,max (tensor(-0.0264, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 741\n","nlml -202690.1320319364\n","err (0.004172666033753779-2.5695977447475545e-19j)\n","eps 1.79215226813954e-05\n","base1 std tensor([6.6718, 6.7424], device='cuda:0')\n","base2 std tensor([6.7116, 6.6931], device='cuda:0')\n","min,max (tensor(-0.0264, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 742\n","nlml -202699.03629387965\n","err (0.0041724353621192855-2.5706440903429054e-19j)\n","eps 1.7920277964564185e-05\n","base1 std tensor([6.6718, 6.7423], device='cuda:0')\n","base2 std tensor([6.7116, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 743\n","nlml -202694.5796943581\n","err (0.0041724814935015985-2.574593872777037e-19j)\n","eps 1.7919097147142096e-05\n","base1 std tensor([6.6718, 6.7423], device='cuda:0')\n","base2 std tensor([6.7116, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 744\n","nlml -202680.15275367434\n","err (0.004173057849409198-2.5752938666719076e-19j)\n","eps 1.791824943965122e-05\n","base1 std tensor([6.6718, 6.7422], device='cuda:0')\n","base2 std tensor([6.7116, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9668, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 745\n","nlml -202688.21208151954\n","err (0.004172730357776355-2.572526689880544e-19j)\n","eps 1.791755522321777e-05\n","base1 std tensor([6.6718, 6.7422], device='cuda:0')\n","base2 std tensor([6.7117, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 746\n","nlml -202706.91595729542\n","err (0.0041715676878447345-2.5719010194200237e-19j)\n","eps 1.7916696768338748e-05\n","base1 std tensor([6.6718, 6.7422], device='cuda:0')\n","base2 std tensor([6.7117, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 747\n","nlml -202715.42929940327\n","err (0.004171575215013088-2.5730806303929003e-19j)\n","eps 1.791558935343568e-05\n","base1 std tensor([6.6718, 6.7421], device='cuda:0')\n","base2 std tensor([6.7117, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 748\n","nlml -202717.96349010602\n","err (0.004171371311396892-2.577473114775443e-19j)\n","eps 1.7914300404253104e-05\n","base1 std tensor([6.6718, 6.7421], device='cuda:0')\n","base2 std tensor([6.7117, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 749\n","nlml -202724.51535844905\n","err (0.004170787772164853-2.5781289261951344e-19j)\n","eps 1.791278229564166e-05\n","base1 std tensor([6.6719, 6.7420], device='cuda:0')\n","base2 std tensor([6.7117, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 750\n","nlml -202726.95665015207\n","err (0.004170978246939576-2.5774360416199596e-19j)\n","eps 1.7911070866577714e-05\n","base1 std tensor([6.6719, 6.7420], device='cuda:0')\n","base2 std tensor([6.7117, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 751\n","nlml -202731.89125795785\n","err (0.004171282201356353-2.5743712056154196e-19j)\n","eps 1.7909273113845037e-05\n","base1 std tensor([6.6719, 6.7420], device='cuda:0')\n","base2 std tensor([6.7117, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 752\n","nlml -202728.23950104113\n","err (0.004171669150435794-2.575654311368817e-19j)\n","eps 1.790761906010529e-05\n","base1 std tensor([6.6720, 6.7420], device='cuda:0')\n","base2 std tensor([6.7117, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 753\n","nlml -202735.27663526565\n","err (0.004171551390774469-2.572926349125913e-19j)\n","eps 1.790603140520446e-05\n","base1 std tensor([6.6720, 6.7420], device='cuda:0')\n","base2 std tensor([6.7117, 6.6931], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 754\n","nlml -202731.40519577183\n","err (0.004171815843631239-2.5729336618692867e-19j)\n","eps 1.7904685676634368e-05\n","base1 std tensor([6.6720, 6.7420], device='cuda:0')\n","base2 std tensor([6.7117, 6.6931], device='cuda:0')\n","min,max (tensor(-0.0264, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 755\n","nlml -202731.25278275102\n","err (0.004171711845122924-2.578084605179741e-19j)\n","eps 1.790359626705693e-05\n","base1 std tensor([6.6721, 6.7420], device='cuda:0')\n","base2 std tensor([6.7117, 6.6931], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 756\n","nlml -202725.2461384941\n","err (0.004172217550140825-2.576372841011348e-19j)\n","eps 1.7902831241788884e-05\n","base1 std tensor([6.6721, 6.7420], device='cuda:0')\n","base2 std tensor([6.7118, 6.6931], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 757\n","nlml -202716.62980411024\n","err (0.004172180940739584-2.5759940746774e-19j)\n","eps 1.7902406610470963e-05\n","base1 std tensor([6.6721, 6.7420], device='cuda:0')\n","base2 std tensor([6.7118, 6.6931], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 758\n","nlml -202711.67931738248\n","err (0.004172170628869754-2.5758303849268487e-19j)\n","eps 1.790234485160234e-05\n","base1 std tensor([6.6722, 6.7420], device='cuda:0')\n","base2 std tensor([6.7119, 6.6931], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 759\n","nlml -202721.33225754718\n","err (0.0041717933018822866-2.575689842632129e-19j)\n","eps 1.7902452479100235e-05\n","base1 std tensor([6.6722, 6.7420], device='cuda:0')\n","base2 std tensor([6.7119, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 760\n","nlml -202718.1653556797\n","err (0.004172156505179418-2.575772628686167e-19j)\n","eps 1.7902835208344535e-05\n","base1 std tensor([6.6722, 6.7419], device='cuda:0')\n","base2 std tensor([6.7120, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 761\n","nlml -202720.63959957645\n","err (0.004172018900657137-2.571889988460402e-19j)\n","eps 1.790336850867376e-05\n","base1 std tensor([6.6722, 6.7420], device='cuda:0')\n","base2 std tensor([6.7120, 6.6929], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 762\n","nlml -202733.90555456973\n","err (0.004171311707995524-2.575087794429813e-19j)\n","eps 1.7903744523697167e-05\n","base1 std tensor([6.6722, 6.7419], device='cuda:0')\n","base2 std tensor([6.7121, 6.6929], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 763\n","nlml -202725.302335084\n","err (0.00417171402218624-2.580533321454777e-19j)\n","eps 1.790416255571013e-05\n","base1 std tensor([6.6722, 6.7419], device='cuda:0')\n","base2 std tensor([6.7121, 6.6929], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 764\n","nlml -202727.0552368186\n","err (0.004171815242333044-2.5764827522150133e-19j)\n","eps 1.790465520415989e-05\n","base1 std tensor([6.6722, 6.7418], device='cuda:0')\n","base2 std tensor([6.7121, 6.6928], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 765\n","nlml -202708.8135560916\n","err (0.00417340119899848-2.5691033825466856e-19j)\n","eps 1.7905689193069434e-05\n","base1 std tensor([6.6723, 6.7417], device='cuda:0')\n","base2 std tensor([6.7121, 6.6928], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 766\n","nlml -202683.11602726707\n","err (0.004175230607448728-2.5748338124277933e-19j)\n","eps 1.7907788654487226e-05\n","base1 std tensor([6.6723, 6.7417], device='cuda:0')\n","base2 std tensor([6.7120, 6.6928], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 767\n","nlml -202658.04418092823\n","err (0.004175902627190631-2.5725952707978556e-19j)\n","eps 1.7911101856861082e-05\n","base1 std tensor([6.6722, 6.7417], device='cuda:0')\n","base2 std tensor([6.7120, 6.6928], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 768\n","nlml -202619.00034059866\n","err (0.004177627917834886-2.5795925251494822e-19j)\n","eps 1.79159709655136e-05\n","base1 std tensor([6.6722, 6.7417], device='cuda:0')\n","base2 std tensor([6.7119, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9668, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 769\n","nlml -202641.9547798199\n","err (0.0041751079020081175-2.574263594130208e-19j)\n","eps 1.7921370314786654e-05\n","base1 std tensor([6.6721, 6.7417], device='cuda:0')\n","base2 std tensor([6.7118, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9669, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 770\n","nlml -202629.77406817095\n","err (0.004174791756632564-2.5726416963222204e-19j)\n","eps 1.792709436606157e-05\n","base1 std tensor([6.6721, 6.7417], device='cuda:0')\n","base2 std tensor([6.7118, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9669, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 771\n","nlml -202629.10549773168\n","err (0.0041746834632195185-2.57669073115956e-19j)\n","eps 1.793276960043294e-05\n","base1 std tensor([6.6721, 6.7417], device='cuda:0')\n","base2 std tensor([6.7117, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 772\n","nlml -202624.22842119387\n","err (0.004174429395470427-2.579428393362045e-19j)\n","eps 1.793817189678353e-05\n","base1 std tensor([6.6721, 6.7417], device='cuda:0')\n","base2 std tensor([6.7117, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0271, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 773\n","nlml -202631.38689891846\n","err (0.004173554861022969-2.5785434573876547e-19j)\n","eps 1.7942919855366016e-05\n","base1 std tensor([6.6720, 6.7417], device='cuda:0')\n","base2 std tensor([6.7116, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 774\n","nlml -202639.88689288017\n","err (0.004172737213847113-2.569823192303139e-19j)\n","eps 1.794674350983779e-05\n","base1 std tensor([6.6721, 6.7418], device='cuda:0')\n","base2 std tensor([6.7116, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 775\n","nlml -202636.6058116718\n","err (0.00417286966574151-2.5665768750047614e-19j)\n","eps 1.794965224558976e-05\n","base1 std tensor([6.6721, 6.7419], device='cuda:0')\n","base2 std tensor([6.7115, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 776\n","nlml -202635.91175848607\n","err (0.004172496766834047-2.577601941696256e-19j)\n","eps 1.7951593511745997e-05\n","base1 std tensor([6.6721, 6.7419], device='cuda:0')\n","base2 std tensor([6.7114, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 777\n","nlml -202646.2621705615\n","err (0.004171784930386422-2.579262866379179e-19j)\n","eps 1.7952416150231093e-05\n","base1 std tensor([6.6721, 6.7419], device='cuda:0')\n","base2 std tensor([6.7114, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 778\n","nlml -202648.62120182897\n","err (0.004172023468874952-2.581865255158738e-19j)\n","eps 1.7952198403633478e-05\n","base1 std tensor([6.6721, 6.7419], device='cuda:0')\n","base2 std tensor([6.7113, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 779\n","nlml -202658.09476451183\n","err (0.004171709129806744-2.581557250486325e-19j)\n","eps 1.795094666402288e-05\n","base1 std tensor([6.6721, 6.7419], device='cuda:0')\n","base2 std tensor([6.7113, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 780\n","nlml -202665.12918199896\n","err (0.004171483745671672-2.580930361152213e-19j)\n","eps 1.7948758718511806e-05\n","base1 std tensor([6.6721, 6.7419], device='cuda:0')\n","base2 std tensor([6.7113, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 781\n","nlml -202683.3242020586\n","err (0.004170850619467237-2.579162878525032e-19j)\n","eps 1.7945561703596245e-05\n","base1 std tensor([6.6721, 6.7419], device='cuda:0')\n","base2 std tensor([6.7113, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 782\n","nlml -202691.6779468153\n","err (0.004170692613830396-2.576459258847379e-19j)\n","eps 1.7941502995815792e-05\n","base1 std tensor([6.6721, 6.7419], device='cuda:0')\n","base2 std tensor([6.7113, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 783\n","nlml -202706.9207786499\n","err (0.004170480879045465-2.5693987700143385e-19j)\n","eps 1.793660788196519e-05\n","base1 std tensor([6.6721, 6.7419], device='cuda:0')\n","base2 std tensor([6.7113, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 784\n","nlml -202703.4731217283\n","err (0.004170961136369399-2.566834903354388e-19j)\n","eps 1.7931268864032714e-05\n","base1 std tensor([6.6721, 6.7419], device='cuda:0')\n","base2 std tensor([6.7114, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0264, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 785\n","nlml -202711.12372736834\n","err (0.004170857398363738-2.5758634088738946e-19j)\n","eps 1.7925688736393897e-05\n","base1 std tensor([6.6721, 6.7419], device='cuda:0')\n","base2 std tensor([6.7114, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 786\n","nlml -202726.90774136182\n","err (0.004170749432768395-2.577680165483858e-19j)\n","eps 1.7919864183211156e-05\n","base1 std tensor([6.6722, 6.7419], device='cuda:0')\n","base2 std tensor([6.7115, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 787\n","nlml -202728.90639318552\n","err (0.004170602412889864-2.572567330206754e-19j)\n","eps 1.7914042739734154e-05\n","base1 std tensor([6.6722, 6.7419], device='cuda:0')\n","base2 std tensor([6.7115, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 788\n","nlml -202742.78037712857\n","err (0.004170248578187857-2.5702589703012363e-19j)\n","eps 1.7908274455445145e-05\n","base1 std tensor([6.6722, 6.7419], device='cuda:0')\n","base2 std tensor([6.7116, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 789\n","nlml -202735.15194837123\n","err (0.004170958578144348-2.575878907629286e-19j)\n","eps 1.7902985882427005e-05\n","base1 std tensor([6.6722, 6.7418], device='cuda:0')\n","base2 std tensor([6.7116, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0263, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 790\n","nlml -202725.3028806969\n","err (0.00417158829486127-2.5841482999012676e-19j)\n","eps 1.789854784705392e-05\n","base1 std tensor([6.6722, 6.7418], device='cuda:0')\n","base2 std tensor([6.7116, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0264, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 791\n","nlml -202726.2126116503\n","err (0.004171862234374834-2.5834036902376305e-19j)\n","eps 1.7894919065746314e-05\n","base1 std tensor([6.6721, 6.7417], device='cuda:0')\n","base2 std tensor([6.7116, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 792\n","nlml -202710.8980696109\n","err (0.004172499234143793-2.5723316465909095e-19j)\n","eps 1.7892293090667063e-05\n","base1 std tensor([6.6721, 6.7417], device='cuda:0')\n","base2 std tensor([6.7116, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 793\n","nlml -202686.18234931145\n","err (0.004173767201809483-2.5796456787014833e-19j)\n","eps 1.7890885920231404e-05\n","base1 std tensor([6.6721, 6.7417], device='cuda:0')\n","base2 std tensor([6.7116, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 794\n","nlml -202690.60198319796\n","err (0.004172326080985833-2.5809758482310663e-19j)\n","eps 1.78903391372924e-05\n","base1 std tensor([6.6722, 6.7417], device='cuda:0')\n","base2 std tensor([6.7116, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 795\n","nlml -202674.44537848025\n","err (0.0041730406972257305-2.575111049557045e-19j)\n","eps 1.78907682724987e-05\n","base1 std tensor([6.6722, 6.7417], device='cuda:0')\n","base2 std tensor([6.7116, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 796\n","nlml -202686.8067673025\n","err (0.004172128685657437-2.5765359115634635e-19j)\n","eps 1.789168606414721e-05\n","base1 std tensor([6.6723, 6.7418], device='cuda:0')\n","base2 std tensor([6.7116, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 797\n","nlml -202684.76773481152\n","err (0.004172396030690165-2.574266459422069e-19j)\n","eps 1.789303030337056e-05\n","base1 std tensor([6.6723, 6.7418], device='cuda:0')\n","base2 std tensor([6.7116, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 798\n","nlml -202696.68077292058\n","err (0.004171564092163825-2.5680824866073756e-19j)\n","eps 1.7894507143661147e-05\n","base1 std tensor([6.6724, 6.7418], device='cuda:0')\n","base2 std tensor([6.7116, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 799\n","nlml -202704.3989975031\n","err (0.004170976237306723-2.570847842809626e-19j)\n","eps 1.789598689446726e-05\n","base1 std tensor([6.6725, 6.7418], device='cuda:0')\n","base2 std tensor([6.7116, 6.6928], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 800\n","nlml -202719.7416435036\n","err (0.004170647872963591-2.571064218198066e-19j)\n","eps 1.789722900954775e-05\n","base1 std tensor([6.6725, 6.7417], device='cuda:0')\n","base2 std tensor([6.7116, 6.6928], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 801\n","nlml -202723.13301060803\n","err (0.00417073157532541-2.5749032650975655e-19j)\n","eps 1.7898314922814718e-05\n","base1 std tensor([6.6725, 6.7417], device='cuda:0')\n","base2 std tensor([6.7116, 6.6928], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 802\n","nlml -202736.73717204022\n","err (0.004170654045627536-2.5759575762899874e-19j)\n","eps 1.789910852336283e-05\n","base1 std tensor([6.6725, 6.7417], device='cuda:0')\n","base2 std tensor([6.7116, 6.6928], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 803\n","nlml -202745.67352486344\n","err (0.0041701055296060096-2.5690740501944103e-19j)\n","eps 1.7899531051283795e-05\n","base1 std tensor([6.6725, 6.7417], device='cuda:0')\n","base2 std tensor([6.7115, 6.6928], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 804\n","nlml -202745.23675408217\n","err (0.0041707280689634455-2.5733462684208653e-19j)\n","eps 1.7899775180965122e-05\n","base1 std tensor([6.6725, 6.7417], device='cuda:0')\n","base2 std tensor([6.7115, 6.6928], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 805\n","nlml -202756.48335697292\n","err (0.00417035584382559-2.5682327237341205e-19j)\n","eps 1.7899758797246213e-05\n","base1 std tensor([6.6725, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6928], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 806\n","nlml -202745.51049437\n","err (0.004170829458903995-2.5741671872301473e-19j)\n","eps 1.7899850775995886e-05\n","base1 std tensor([6.6725, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6929], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 807\n","nlml -202753.750307573\n","err (0.004170972036043743-2.5689167778965576e-19j)\n","eps 1.789994135019282e-05\n","base1 std tensor([6.6725, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6929], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 808\n","nlml -202742.23110398802\n","err (0.0041717751895219805-2.571518037224319e-19j)\n","eps 1.7900332412712144e-05\n","base1 std tensor([6.6725, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6929], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 809\n","nlml -202742.4041737208\n","err (0.004171639445152941-2.574848525440309e-19j)\n","eps 1.790090075634979e-05\n","base1 std tensor([6.6725, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6929], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 810\n","nlml -202729.71667522026\n","err (0.004172199101519045-2.5725847466288864e-19j)\n","eps 1.7901840727667046e-05\n","base1 std tensor([6.6725, 6.7417], device='cuda:0')\n","base2 std tensor([6.7115, 6.6929], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 811\n","nlml -202718.82678783272\n","err (0.004172788672700405-2.578359611390076e-19j)\n","eps 1.7903275148411635e-05\n","base1 std tensor([6.6725, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 812\n","nlml -202721.22095084403\n","err (0.004172905069659219-2.5799433386721212e-19j)\n","eps 1.790503836874576e-05\n","base1 std tensor([6.6725, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 813\n","nlml -202728.74735164773\n","err (0.0041723301322560595-2.576164162399153e-19j)\n","eps 1.7906855980767645e-05\n","base1 std tensor([6.6726, 6.7417], device='cuda:0')\n","base2 std tensor([6.7115, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 814\n","nlml -202721.50626458126\n","err (0.004172459144575083-2.5834846656360925e-19j)\n","eps 1.7908791392137544e-05\n","base1 std tensor([6.6726, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 815\n","nlml -202721.21707476815\n","err (0.004171809699165006-2.5770845195569756e-19j)\n","eps 1.791071665112145e-05\n","base1 std tensor([6.6726, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6931], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 816\n","nlml -202715.11314720364\n","err (0.004172046410801309-2.5804966495212833e-19j)\n","eps 1.7912734823740363e-05\n","base1 std tensor([6.6726, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6931], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 817\n","nlml -202719.98539325316\n","err (0.004172454041815738-2.5834294961622e-19j)\n","eps 1.791472844573391e-05\n","base1 std tensor([6.6727, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6931], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 818\n","nlml -202722.75946484166\n","err (0.0041723562222251-2.5728338556422066e-19j)\n","eps 1.7916660411154426e-05\n","base1 std tensor([6.6727, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6931], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 819\n","nlml -202722.90782673782\n","err (0.004172369927931149-2.5784441033585915e-19j)\n","eps 1.791843823213714e-05\n","base1 std tensor([6.6727, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6931], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 820\n","nlml -202719.543760944\n","err (0.004172440829079823-2.5745026140095778e-19j)\n","eps 1.7920034191422965e-05\n","base1 std tensor([6.6727, 6.7417], device='cuda:0')\n","base2 std tensor([6.7115, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 821\n","nlml -202721.61138460276\n","err (0.004172066853137856-2.571844692863327e-19j)\n","eps 1.7921335089149587e-05\n","base1 std tensor([6.6727, 6.7417], device='cuda:0')\n","base2 std tensor([6.7115, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 822\n","nlml -202726.58675096428\n","err (0.004171771489533812-2.5855161450648036e-19j)\n","eps 1.792227253031188e-05\n","base1 std tensor([6.6727, 6.7417], device='cuda:0')\n","base2 std tensor([6.7115, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 823\n","nlml -202738.27089018\n","err (0.004171085630435158-2.5717365361285703e-19j)\n","eps 1.792266190887573e-05\n","base1 std tensor([6.6728, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 824\n","nlml -202737.2650848308\n","err (0.004171308546958716-2.573014168197993e-19j)\n","eps 1.792256543988134e-05\n","base1 std tensor([6.6729, 6.7418], device='cuda:0')\n","base2 std tensor([6.7115, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 825\n","nlml -202738.329652916\n","err (0.0041712995164682265-2.574563859848476e-19j)\n","eps 1.7922063920641114e-05\n","base1 std tensor([6.6729, 6.7418], device='cuda:0')\n","base2 std tensor([6.7114, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 826\n","nlml -202733.84370256108\n","err (0.004172103144949385-2.568097102736537e-19j)\n","eps 1.7921425066304505e-05\n","base1 std tensor([6.6729, 6.7419], device='cuda:0')\n","base2 std tensor([6.7114, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 827\n","nlml -202743.5514407042\n","err (0.004171856158690606-2.5778638138265865e-19j)\n","eps 1.7920541180038585e-05\n","base1 std tensor([6.6730, 6.7419], device='cuda:0')\n","base2 std tensor([6.7114, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 828\n","nlml -202750.83730630344\n","err (0.004171204029585743-2.570820494491967e-19j)\n","eps 1.7919316084449195e-05\n","base1 std tensor([6.6730, 6.7419], device='cuda:0')\n","base2 std tensor([6.7113, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 829\n","nlml -202741.41524927597\n","err (0.004171677000549439-2.58259088628945e-19j)\n","eps 1.79179461247159e-05\n","base1 std tensor([6.6730, 6.7419], device='cuda:0')\n","base2 std tensor([6.7113, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0271, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 830\n","nlml -202727.75864185437\n","err (0.004172139394234963-2.5783011794904732e-19j)\n","eps 1.7916737316474425e-05\n","base1 std tensor([6.6730, 6.7420], device='cuda:0')\n","base2 std tensor([6.7112, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 831\n","nlml -202739.09099899686\n","err (0.0041718278612509485-2.5814930528159627e-19j)\n","eps 1.7915491166596866e-05\n","base1 std tensor([6.6730, 6.7420], device='cuda:0')\n","base2 std tensor([6.7112, 6.6930], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 832\n","nlml -202747.90830331127\n","err (0.004171394076278694-2.5834629012860733e-19j)\n","eps 1.7914114717562823e-05\n","base1 std tensor([6.6731, 6.7420], device='cuda:0')\n","base2 std tensor([6.7112, 6.6929], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 833\n","nlml -202743.3080619364\n","err (0.004171424125981733-2.574392387867604e-19j)\n","eps 1.7912744840746915e-05\n","base1 std tensor([6.6732, 6.7420], device='cuda:0')\n","base2 std tensor([6.7112, 6.6929], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 834\n","nlml -202745.89175062388\n","err (0.004171318754123357-2.5730504272041357e-19j)\n","eps 1.7911327011665276e-05\n","base1 std tensor([6.6732, 6.7420], device='cuda:0')\n","base2 std tensor([6.7112, 6.6928], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 835\n","nlml -202741.97985169504\n","err (0.004172064249400595-2.5717220260701944e-19j)\n","eps 1.7909984241320956e-05\n","base1 std tensor([6.6732, 6.7420], device='cuda:0')\n","base2 std tensor([6.7112, 6.6928], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 836\n","nlml -202753.38228211965\n","err (0.004171282972772742-2.5744676201631365e-19j)\n","eps 1.7908559971103e-05\n","base1 std tensor([6.6733, 6.7420], device='cuda:0')\n","base2 std tensor([6.7112, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 837\n","nlml -202753.53845889185\n","err (0.004171356480760966-2.5739725543431387e-19j)\n","eps 1.7907213766974292e-05\n","base1 std tensor([6.6733, 6.7420], device='cuda:0')\n","base2 std tensor([6.7112, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 838\n","nlml -202760.4994197275\n","err (0.0041718604021937404-2.5679742423146656e-19j)\n","eps 1.790598636962739e-05\n","base1 std tensor([6.6733, 6.7420], device='cuda:0')\n","base2 std tensor([6.7111, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 839\n","nlml -202773.7846784277\n","err (0.004171587882866545-2.575888105573049e-19j)\n","eps 1.7904725039633014e-05\n","base1 std tensor([6.6734, 6.7419], device='cuda:0')\n","base2 std tensor([6.7111, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 840\n","nlml -202789.73428771077\n","err (0.004170691725893624-2.576986158978729e-19j)\n","eps 1.7903215219068293e-05\n","base1 std tensor([6.6733, 6.7419], device='cuda:0')\n","base2 std tensor([6.7111, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 841\n","nlml -202780.75048836743\n","err (0.00417091685260246-2.5735705979925394e-19j)\n","eps 1.7901760930683217e-05\n","base1 std tensor([6.6733, 6.7419], device='cuda:0')\n","base2 std tensor([6.7111, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 842\n","nlml -202786.34780578892\n","err (0.004170644789001408-2.576454923752858e-19j)\n","eps 1.7900254388787987e-05\n","base1 std tensor([6.6732, 6.7418], device='cuda:0')\n","base2 std tensor([6.7111, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 843\n","nlml -202798.7844508708\n","err (0.004170685837110015-2.573370592692303e-19j)\n","eps 1.7898592551528004e-05\n","base1 std tensor([6.6732, 6.7417], device='cuda:0')\n","base2 std tensor([6.7110, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 844\n","nlml -202808.93975352217\n","err (0.004170159348224163-2.577071717247084e-19j)\n","eps 1.789675856353873e-05\n","base1 std tensor([6.6731, 6.7416], device='cuda:0')\n","base2 std tensor([6.7110, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 845\n","nlml -202813.54173225941\n","err (0.004170019448056373-2.5760845798743575e-19j)\n","eps 1.789481859586542e-05\n","base1 std tensor([6.6731, 6.7416], device='cuda:0')\n","base2 std tensor([6.7110, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 846\n","nlml -202819.4279168763\n","err (0.004170277506313593-2.5745923730638687e-19j)\n","eps 1.7892899949424777e-05\n","base1 std tensor([6.6731, 6.7415], device='cuda:0')\n","base2 std tensor([6.7110, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 847\n","nlml -202813.8467220371\n","err (0.004170948109786044-2.5753616647148024e-19j)\n","eps 1.7891303317734453e-05\n","base1 std tensor([6.6730, 6.7415], device='cuda:0')\n","base2 std tensor([6.7110, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 848\n","nlml -202831.1420478802\n","err (0.00417004079887339-2.576654344856996e-19j)\n","eps 1.7889685335187995e-05\n","base1 std tensor([6.6730, 6.7415], device='cuda:0')\n","base2 std tensor([6.7110, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 849\n","nlml -202815.0984047318\n","err (0.004170817083746776-2.572883680249587e-19j)\n","eps 1.788840549519024e-05\n","base1 std tensor([6.6730, 6.7415], device='cuda:0')\n","base2 std tensor([6.7110, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0271, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 850\n","nlml -202818.56013658177\n","err (0.004170727628372557-2.5639985414170175e-19j)\n","eps 1.788747965338096e-05\n","base1 std tensor([6.6730, 6.7415], device='cuda:0')\n","base2 std tensor([6.7110, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 851\n","nlml -202810.43710612477\n","err (0.004171606139144653-2.5810802815015044e-19j)\n","eps 1.7887060433220182e-05\n","base1 std tensor([6.6729, 6.7415], device='cuda:0')\n","base2 std tensor([6.7110, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0264, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 852\n","nlml -202792.24023470774\n","err (0.004172071092993311-2.581471607574771e-19j)\n","eps 1.78874496394019e-05\n","base1 std tensor([6.6729, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 853\n","nlml -202783.50110167908\n","err (0.004172608332365733-2.573744957444132e-19j)\n","eps 1.7888700609365108e-05\n","base1 std tensor([6.6728, 6.7416], device='cuda:0')\n","base2 std tensor([6.7109, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 854\n","nlml -202775.02585533872\n","err (0.004173295247544262-2.579660527321535e-19j)\n","eps 1.789085200248128e-05\n","base1 std tensor([6.6728, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 855\n","nlml -202772.49169780323\n","err (0.004172626666623179-2.5748465269179503e-19j)\n","eps 1.7893556499188578e-05\n","base1 std tensor([6.6727, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 856\n","nlml -202746.44657980552\n","err (0.004173521677838598-2.5705762945452516e-19j)\n","eps 1.789707276333462e-05\n","base1 std tensor([6.6727, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 857\n","nlml -202755.33941444402\n","err (0.0041724809815704735-2.5710040333956718e-19j)\n","eps 1.790100316490082e-05\n","base1 std tensor([6.6727, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 858\n","nlml -202750.16097801234\n","err (0.004172871379750437-2.5811438775126146e-19j)\n","eps 1.7905209255987787e-05\n","base1 std tensor([6.6726, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9669, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 859\n","nlml -202751.12984554077\n","err (0.004172183868928239-2.575052647796575e-19j)\n","eps 1.7909387586947533e-05\n","base1 std tensor([6.6726, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 860\n","nlml -202746.5797569632\n","err (0.004172423893741229-2.5711677470961857e-19j)\n","eps 1.7913457630352906e-05\n","base1 std tensor([6.6726, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 861\n","nlml -202755.78200041832\n","err (0.004171846566857166-2.5764217279586956e-19j)\n","eps 1.7917110827191972e-05\n","base1 std tensor([6.6727, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 862\n","nlml -202775.82213772085\n","err (0.004171300884049458-2.579739417990846e-19j)\n","eps 1.791990027452708e-05\n","base1 std tensor([6.6727, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 863\n","nlml -202785.8915185303\n","err (0.004170661131746664-2.580763909668976e-19j)\n","eps 1.7921651415664408e-05\n","base1 std tensor([6.6727, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 864\n","nlml -202795.78357511977\n","err (0.0041701747137195605-2.579142860231144e-19j)\n","eps 1.7922326678776206e-05\n","base1 std tensor([6.6728, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 865\n","nlml -202802.55041849284\n","err (0.004170216989249471-2.5682040935641003e-19j)\n","eps 1.7922035084405225e-05\n","base1 std tensor([6.6729, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 866\n","nlml -202804.6515016802\n","err (0.004170514136534959-2.5821481216568513e-19j)\n","eps 1.792093412343e-05\n","base1 std tensor([6.6729, 6.7415], device='cuda:0')\n","base2 std tensor([6.7109, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 867\n","nlml -202816.22801863597\n","err (0.004170513987346143-2.583227560336498e-19j)\n","eps 1.791907145296378e-05\n","base1 std tensor([6.6729, 6.7415], device='cuda:0')\n","base2 std tensor([6.7108, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 868\n","nlml -202818.41836149627\n","err (0.004170760164951538-2.577694578850121e-19j)\n","eps 1.7916674116048047e-05\n","base1 std tensor([6.6730, 6.7415], device='cuda:0')\n","base2 std tensor([6.7108, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 869\n","nlml -202817.51520024403\n","err (0.0041709654102192835-2.5768561672883965e-19j)\n","eps 1.7914035667461025e-05\n","base1 std tensor([6.6730, 6.7414], device='cuda:0')\n","base2 std tensor([6.7108, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 870\n","nlml -202765.78450141064\n","err (0.0041732107925669774-2.5755022991486806e-19j)\n","eps 1.7912358325403743e-05\n","base1 std tensor([6.6730, 6.7414], device='cuda:0')\n","base2 std tensor([6.7108, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 871\n","nlml -202780.5431204833\n","err (0.004172762667570028-2.582872979526962e-19j)\n","eps 1.791117127541516e-05\n","base1 std tensor([6.6731, 6.7414], device='cuda:0')\n","base2 std tensor([6.7108, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0271, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 872\n","nlml -202778.56302250375\n","err (0.004172591101605288-2.579446191203611e-19j)\n","eps 1.791031188049386e-05\n","base1 std tensor([6.6732, 6.7414], device='cuda:0')\n","base2 std tensor([6.7108, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 873\n","nlml -202783.50137978198\n","err (0.00417183628364767-2.5750798197287815e-19j)\n","eps 1.790953574077545e-05\n","base1 std tensor([6.6732, 6.7415], device='cuda:0')\n","base2 std tensor([6.7108, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 874\n","nlml -202779.50155376233\n","err (0.004171798331125927-2.5859710738731926e-19j)\n","eps 1.7908843003958163e-05\n","base1 std tensor([6.6733, 6.7415], device='cuda:0')\n","base2 std tensor([6.7108, 6.6927], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 875\n","nlml -202771.15404310438\n","err (0.004171980248627036-2.5813799906954346e-19j)\n","eps 1.790832379316079e-05\n","base1 std tensor([6.6733, 6.7415], device='cuda:0')\n","base2 std tensor([6.7108, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 876\n","nlml -202762.83511560666\n","err (0.004172435894980983-2.5710153926386897e-19j)\n","eps 1.7908072651388952e-05\n","base1 std tensor([6.6734, 6.7414], device='cuda:0')\n","base2 std tensor([6.7107, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 877\n","nlml -202774.15193677865\n","err (0.004171584100932245-2.5809769070510216e-19j)\n","eps 1.7907794352105045e-05\n","base1 std tensor([6.6734, 6.7414], device='cuda:0')\n","base2 std tensor([6.7106, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 878\n","nlml -202778.22455513853\n","err (0.004171481119872973-2.5860100870947155e-19j)\n","eps 1.7907436754442067e-05\n","base1 std tensor([6.6734, 6.7414], device='cuda:0')\n","base2 std tensor([6.7106, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 879\n","nlml -202777.04027443865\n","err (0.004171534030838798-2.579427408059325e-19j)\n","eps 1.7907062193017476e-05\n","base1 std tensor([6.6733, 6.7413], device='cuda:0')\n","base2 std tensor([6.7106, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 880\n","nlml -202749.37711252747\n","err (0.004173091286042266-2.581187993373437e-19j)\n","eps 1.7907196279629736e-05\n","base1 std tensor([6.6733, 6.7412], device='cuda:0')\n","base2 std tensor([6.7106, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 881\n","nlml -202754.00835671922\n","err (0.0041726488234578125-2.577414625047999e-19j)\n","eps 1.790774889852231e-05\n","base1 std tensor([6.6733, 6.7412], device='cuda:0')\n","base2 std tensor([6.7106, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9674, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 882\n","nlml -202772.37508072474\n","err (0.004171710243407439-2.580591303351376e-19j)\n","eps 1.790833539838093e-05\n","base1 std tensor([6.6732, 6.7411], device='cuda:0')\n","base2 std tensor([6.7105, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 883\n","nlml -202758.95531007595\n","err (0.004172810572277705-2.57831625796949e-19j)\n","eps 1.7909202402476307e-05\n","base1 std tensor([6.6732, 6.7411], device='cuda:0')\n","base2 std tensor([6.7105, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 884\n","nlml -202773.55225761104\n","err (0.004171441171176323-2.579848334911136e-19j)\n","eps 1.790990110272448e-05\n","base1 std tensor([6.6731, 6.7411], device='cuda:0')\n","base2 std tensor([6.7104, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 885\n","nlml -202764.34585183515\n","err (0.004171836684396432-2.586821849516673e-19j)\n","eps 1.7910635063279602e-05\n","base1 std tensor([6.6731, 6.7411], device='cuda:0')\n","base2 std tensor([6.7104, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 886\n","nlml -202767.4730518166\n","err (0.004171583187353398-2.582895530885502e-19j)\n","eps 1.791131946470094e-05\n","base1 std tensor([6.6731, 6.7411], device='cuda:0')\n","base2 std tensor([6.7103, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 887\n","nlml -202766.32802961438\n","err (0.00417195911739867-2.584362256671466e-19j)\n","eps 1.7911911498858195e-05\n","base1 std tensor([6.6730, 6.7411], device='cuda:0')\n","base2 std tensor([6.7103, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 888\n","nlml -202767.3733199459\n","err (0.00417192201463935-2.588019617904957e-19j)\n","eps 1.7912447785058986e-05\n","base1 std tensor([6.6730, 6.7412], device='cuda:0')\n","base2 std tensor([6.7102, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 889\n","nlml -202776.29801961203\n","err (0.004172152027087256-2.5781136874478207e-19j)\n","eps 1.791283972035877e-05\n","base1 std tensor([6.6730, 6.7412], device='cuda:0')\n","base2 std tensor([6.7102, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 890\n","nlml -202780.85407890924\n","err (0.004171535884104631-2.572086451416479e-19j)\n","eps 1.791304778760226e-05\n","base1 std tensor([6.6731, 6.7412], device='cuda:0')\n","base2 std tensor([6.7102, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 891\n","nlml -202773.64019846264\n","err (0.00417193494272408-2.57528726440226e-19j)\n","eps 1.791319043142609e-05\n","base1 std tensor([6.6731, 6.7412], device='cuda:0')\n","base2 std tensor([6.7101, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 892\n","nlml -202772.84763785754\n","err (0.00417193486187015-2.580609691355357e-19j)\n","eps 1.7913255336733097e-05\n","base1 std tensor([6.6732, 6.7412], device='cuda:0')\n","base2 std tensor([6.7101, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0264, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 893\n","nlml -202776.64105501855\n","err (0.004171906795646612-2.5778949295912143e-19j)\n","eps 1.7913205925592045e-05\n","base1 std tensor([6.6732, 6.7412], device='cuda:0')\n","base2 std tensor([6.7101, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 894\n","nlml -202780.45054224058\n","err (0.004171579959315861-2.578120297649367e-19j)\n","eps 1.7913031854990785e-05\n","base1 std tensor([6.6732, 6.7412], device='cuda:0')\n","base2 std tensor([6.7100, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 895\n","nlml -202748.66039172857\n","err (0.0041734312436555124-2.5676270581367734e-19j)\n","eps 1.79134788205796e-05\n","base1 std tensor([6.6732, 6.7411], device='cuda:0')\n","base2 std tensor([6.7100, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 896\n","nlml -202772.7407900516\n","err (0.004171895684519298-2.573368523520227e-19j)\n","eps 1.791390008567736e-05\n","base1 std tensor([6.6732, 6.7411], device='cuda:0')\n","base2 std tensor([6.7100, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 897\n","nlml -202785.1149188828\n","err (0.004171138248101311-2.5754249555190805e-19j)\n","eps 1.791397900120142e-05\n","base1 std tensor([6.6732, 6.7411], device='cuda:0')\n","base2 std tensor([6.7099, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 898\n","nlml -202783.0648757067\n","err (0.004171550742539288-2.569832017277735e-19j)\n","eps 1.7913842406449396e-05\n","base1 std tensor([6.6732, 6.7410], device='cuda:0')\n","base2 std tensor([6.7099, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 899\n","nlml -202788.6157816026\n","err (0.004171558714589429-2.5754519423064567e-19j)\n","eps 1.791349274571842e-05\n","base1 std tensor([6.6732, 6.7410], device='cuda:0')\n","base2 std tensor([6.7099, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 900\n","nlml -202805.49575462856\n","err (0.004170955835275124-2.584634085194644e-19j)\n","eps 1.7912647814031172e-05\n","base1 std tensor([6.6732, 6.7409], device='cuda:0')\n","base2 std tensor([6.7099, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 901\n","nlml -202816.56037372747\n","err (0.004170141829446142-2.577240568413373e-19j)\n","eps 1.791121752722779e-05\n","base1 std tensor([6.6733, 6.7409], device='cuda:0')\n","base2 std tensor([6.7099, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 902\n","nlml -202825.39132853472\n","err (0.004169999603876181-2.5804093451993535e-19j)\n","eps 1.790925479303254e-05\n","base1 std tensor([6.6733, 6.7408], device='cuda:0')\n","base2 std tensor([6.7099, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 903\n","nlml -202834.22688822623\n","err (0.004170175272956296-2.579858841662786e-19j)\n","eps 1.790686287593815e-05\n","base1 std tensor([6.6734, 6.7408], device='cuda:0')\n","base2 std tensor([6.7098, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 904\n","nlml -202848.08989861744\n","err (0.004169911498137231-2.58257897458825e-19j)\n","eps 1.7904059387026773e-05\n","base1 std tensor([6.6734, 6.7408], device='cuda:0')\n","base2 std tensor([6.7098, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 905\n","nlml -202849.8388350589\n","err (0.004170117931130131-2.575029726265092e-19j)\n","eps 1.790106646242611e-05\n","base1 std tensor([6.6734, 6.7407], device='cuda:0')\n","base2 std tensor([6.7097, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0264, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 906\n","nlml -202848.5435789696\n","err (0.004170646227005682-2.579812622578605e-19j)\n","eps 1.789815664169671e-05\n","base1 std tensor([6.6734, 6.7407], device='cuda:0')\n","base2 std tensor([6.7097, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 907\n","nlml -202849.51928103546\n","err (0.004170777443101098-2.5735366590966565e-19j)\n","eps 1.789547922032958e-05\n","base1 std tensor([6.6734, 6.7407], device='cuda:0')\n","base2 std tensor([6.7097, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 908\n","nlml -202846.98279744512\n","err (0.004171096085438079-2.578428086249996e-19j)\n","eps 1.789315538567755e-05\n","base1 std tensor([6.6734, 6.7406], device='cuda:0')\n","base2 std tensor([6.7097, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 909\n","nlml -202838.123415191\n","err (0.004171193695138918-2.5783400139065595e-19j)\n","eps 1.789131195594033e-05\n","base1 std tensor([6.6734, 6.7405], device='cuda:0')\n","base2 std tensor([6.7097, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 910\n","nlml -202830.4539088786\n","err (0.004171260892450788-2.571342246431322e-19j)\n","eps 1.7890040312871734e-05\n","base1 std tensor([6.6734, 6.7405], device='cuda:0')\n","base2 std tensor([6.7097, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 911\n","nlml -202831.38759605068\n","err (0.004171552497007296-2.580516330923547e-19j)\n","eps 1.7889266760354736e-05\n","base1 std tensor([6.6734, 6.7404], device='cuda:0')\n","base2 std tensor([6.7097, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 912\n","nlml -202819.74391347915\n","err (0.004171739579982119-2.577328335918464e-19j)\n","eps 1.788918812272939e-05\n","base1 std tensor([6.6735, 6.7404], device='cuda:0')\n","base2 std tensor([6.7097, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 913\n","nlml -202809.2046488524\n","err (0.004172031156440216-2.57554169884674e-19j)\n","eps 1.7889906027148815e-05\n","base1 std tensor([6.6735, 6.7404], device='cuda:0')\n","base2 std tensor([6.7097, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 914\n","nlml -202787.66891299465\n","err (0.004173278227580527-2.5796234727188274e-19j)\n","eps 1.7891668312098447e-05\n","base1 std tensor([6.6735, 6.7404], device='cuda:0')\n","base2 std tensor([6.7097, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 915\n","nlml -202790.51623041206\n","err (0.00417259654189829-2.5751358202588985e-19j)\n","eps 1.789408326864111e-05\n","base1 std tensor([6.6735, 6.7404], device='cuda:0')\n","base2 std tensor([6.7098, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 916\n","nlml -202778.1564381373\n","err (0.004173291973533702-2.58105729472586e-19j)\n","eps 1.789717910958442e-05\n","base1 std tensor([6.6735, 6.7403], device='cuda:0')\n","base2 std tensor([6.7098, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 917\n","nlml -202777.16315176705\n","err (0.004173269960677929-2.580174766892212e-19j)\n","eps 1.7900750375733542e-05\n","base1 std tensor([6.6735, 6.7403], device='cuda:0')\n","base2 std tensor([6.7098, 6.6926], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 918\n","nlml -202773.0529518979\n","err (0.00417282853538463-2.578296900837713e-19j)\n","eps 1.7904561012453646e-05\n","base1 std tensor([6.6735, 6.7403], device='cuda:0')\n","base2 std tensor([6.7098, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 919\n","nlml -202774.1133448513\n","err (0.00417264948080099-2.5788307540749715e-19j)\n","eps 1.790829023517396e-05\n","base1 std tensor([6.6736, 6.7403], device='cuda:0')\n","base2 std tensor([6.7098, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 920\n","nlml -202777.31128751126\n","err (0.004171819153422441-2.581353845357555e-19j)\n","eps 1.7911722121426662e-05\n","base1 std tensor([6.6736, 6.7404], device='cuda:0')\n","base2 std tensor([6.7098, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0271, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 921\n","nlml -202780.00055671958\n","err (0.004171812733263415-2.5906153186275294e-19j)\n","eps 1.7914686899446107e-05\n","base1 std tensor([6.6736, 6.7404], device='cuda:0')\n","base2 std tensor([6.7098, 6.6925], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 922\n","nlml -202782.2974493374\n","err (0.00417207450989228-2.5861014157389523e-19j)\n","eps 1.791715867534678e-05\n","base1 std tensor([6.6736, 6.7404], device='cuda:0')\n","base2 std tensor([6.7098, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 923\n","nlml -202795.62997507298\n","err (0.004171131508080597-2.5713958592880918e-19j)\n","eps 1.7918815807388444e-05\n","base1 std tensor([6.6736, 6.7404], device='cuda:0')\n","base2 std tensor([6.7098, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 924\n","nlml -202800.12257528442\n","err (0.004170693543910161-2.57082097654575e-19j)\n","eps 1.7919610793764222e-05\n","base1 std tensor([6.6736, 6.7404], device='cuda:0')\n","base2 std tensor([6.7098, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 925\n","nlml -202792.37759473087\n","err (0.00417098238923411-2.5667986007609044e-19j)\n","eps 1.7919794214348668e-05\n","base1 std tensor([6.6736, 6.7404], device='cuda:0')\n","base2 std tensor([6.7097, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 926\n","nlml -202809.57462728082\n","err (0.004169861451796868-2.5720170670462876e-19j)\n","eps 1.7919108109439606e-05\n","base1 std tensor([6.6736, 6.7405], device='cuda:0')\n","base2 std tensor([6.7097, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 927\n","nlml -202815.75084261532\n","err (0.004170122978803529-2.5736281351460664e-19j)\n","eps 1.791767532432603e-05\n","base1 std tensor([6.6736, 6.7405], device='cuda:0')\n","base2 std tensor([6.7097, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 928\n","nlml -202821.55354817052\n","err (0.004170386100271687-2.5661486928205324e-19j)\n","eps 1.7915669538833332e-05\n","base1 std tensor([6.6736, 6.7406], device='cuda:0')\n","base2 std tensor([6.7097, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 929\n","nlml -202812.2216970567\n","err (0.004171225166781515-2.5792289100900675e-19j)\n","eps 1.7913495929814253e-05\n","base1 std tensor([6.6736, 6.7406], device='cuda:0')\n","base2 std tensor([6.7097, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 930\n","nlml -202819.50785343169\n","err (0.004171013020535193-2.572934057291396e-19j)\n","eps 1.7911131303679293e-05\n","base1 std tensor([6.6736, 6.7405], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 931\n","nlml -202804.96764637105\n","err (0.004171414477247383-2.5712827907556946e-19j)\n","eps 1.7909014325976726e-05\n","base1 std tensor([6.6736, 6.7405], device='cuda:0')\n","base2 std tensor([6.7097, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 932\n","nlml -202802.18453255817\n","err (0.0041722981527085624-2.5747022389960847e-19j)\n","eps 1.7907226137704943e-05\n","base1 std tensor([6.6736, 6.7404], device='cuda:0')\n","base2 std tensor([6.7097, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 933\n","nlml -202806.99250166124\n","err (0.00417191724225494-2.5814318330621634e-19j)\n","eps 1.7905683399599753e-05\n","base1 std tensor([6.6736, 6.7403], device='cuda:0')\n","base2 std tensor([6.7097, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 934\n","nlml -202811.8629576876\n","err (0.004171541463745379-2.56534473629026e-19j)\n","eps 1.790428372518798e-05\n","base1 std tensor([6.6736, 6.7403], device='cuda:0')\n","base2 std tensor([6.7098, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0272, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 935\n","nlml -202819.53012937246\n","err (0.0041711253677751805-2.570183987593076e-19j)\n","eps 1.790287137256324e-05\n","base1 std tensor([6.6737, 6.7403], device='cuda:0')\n","base2 std tensor([6.7098, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 936\n","nlml -202816.70742656503\n","err (0.004171444065183136-2.5687898629053155e-19j)\n","eps 1.7901502429595738e-05\n","base1 std tensor([6.6737, 6.7403], device='cuda:0')\n","base2 std tensor([6.7098, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 937\n","nlml -202819.79666508173\n","err (0.004171416489161095-2.569597611740718e-19j)\n","eps 1.7900102162404047e-05\n","base1 std tensor([6.6737, 6.7403], device='cuda:0')\n","base2 std tensor([6.7099, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 938\n","nlml -202819.1143330581\n","err (0.004170926270580545-2.5716086304926843e-19j)\n","eps 1.7898650912481728e-05\n","base1 std tensor([6.6737, 6.7403], device='cuda:0')\n","base2 std tensor([6.7099, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 939\n","nlml -202812.67987606014\n","err (0.004171081485552215-2.5758723889033864e-19j)\n","eps 1.789728874887977e-05\n","base1 std tensor([6.6737, 6.7402], device='cuda:0')\n","base2 std tensor([6.7099, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 940\n","nlml -202808.82207090658\n","err (0.004171247899562094-2.5745870690346042e-19j)\n","eps 1.7896172905380544e-05\n","base1 std tensor([6.6736, 6.7402], device='cuda:0')\n","base2 std tensor([6.7099, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 941\n","nlml -202811.359769264\n","err (0.00417100234125936-2.5803125778111395e-19j)\n","eps 1.789528106495286e-05\n","base1 std tensor([6.6736, 6.7402], device='cuda:0')\n","base2 std tensor([6.7099, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 942\n","nlml -202815.44329899733\n","err (0.004171184073150988-2.5828048893531006e-19j)\n","eps 1.7894534438601025e-05\n","base1 std tensor([6.6736, 6.7402], device='cuda:0')\n","base2 std tensor([6.7099, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 943\n","nlml -202813.00137550416\n","err (0.004171143827551745-2.5759264889409383e-19j)\n","eps 1.7893947756994284e-05\n","base1 std tensor([6.6735, 6.7401], device='cuda:0')\n","base2 std tensor([6.7099, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 944\n","nlml -202816.2947658882\n","err (0.004170807443931674-2.5753225426874984e-19j)\n","eps 1.789343808032073e-05\n","base1 std tensor([6.6735, 6.7401], device='cuda:0')\n","base2 std tensor([6.7099, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 945\n","nlml -202814.54241463088\n","err (0.004170868256689254-2.5777735892482017e-19j)\n","eps 1.7893084103970888e-05\n","base1 std tensor([6.6735, 6.7400], device='cuda:0')\n","base2 std tensor([6.7099, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 946\n","nlml -202833.00612365588\n","err (0.004170443267770713-2.5744929095488607e-19j)\n","eps 1.7892557249666066e-05\n","base1 std tensor([6.6734, 6.7400], device='cuda:0')\n","base2 std tensor([6.7099, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 947\n","nlml -202841.02049567172\n","err (0.004170529446753013-2.5789727904764785e-19j)\n","eps 1.7891855595857776e-05\n","base1 std tensor([6.6734, 6.7399], device='cuda:0')\n","base2 std tensor([6.7099, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 948\n","nlml -202855.6946582781\n","err (0.004170113826767618-2.58137822478451e-19j)\n","eps 1.7890910504795793e-05\n","base1 std tensor([6.6734, 6.7398], device='cuda:0')\n","base2 std tensor([6.7098, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 949\n","nlml -202868.01253275684\n","err (0.004169692553053215-2.578306072092509e-19j)\n","eps 1.7889755184903145e-05\n","base1 std tensor([6.6734, 6.7398], device='cuda:0')\n","base2 std tensor([6.7098, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9674, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 950\n","nlml -202857.60940718823\n","err (0.004170856521174382-2.584195336181015e-19j)\n","eps 1.788886534815267e-05\n","base1 std tensor([6.6734, 6.7397], device='cuda:0')\n","base2 std tensor([6.7098, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 951\n","nlml -202859.74217931528\n","err (0.004171133371965219-2.5748402753760365e-19j)\n","eps 1.788837116133155e-05\n","base1 std tensor([6.6734, 6.7397], device='cuda:0')\n","base2 std tensor([6.7097, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0273, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 952\n","nlml -202855.50499461216\n","err (0.004171361347734014-2.579271226536168e-19j)\n","eps 1.7888403751199878e-05\n","base1 std tensor([6.6734, 6.7397], device='cuda:0')\n","base2 std tensor([6.7097, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 953\n","nlml -202857.0440151613\n","err (0.004170868491137411-2.5726600396675312e-19j)\n","eps 1.7888707455519675e-05\n","base1 std tensor([6.6734, 6.7396], device='cuda:0')\n","base2 std tensor([6.7096, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0264, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 954\n","nlml -202828.88957223884\n","err (0.004172600122262611-2.5727888146278927e-19j)\n","eps 1.7889839529773714e-05\n","base1 std tensor([6.6734, 6.7396], device='cuda:0')\n","base2 std tensor([6.7096, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 955\n","nlml -202834.1813928413\n","err (0.004171988369065334-2.5781948719959426e-19j)\n","eps 1.7891454896640056e-05\n","base1 std tensor([6.6734, 6.7395], device='cuda:0')\n","base2 std tensor([6.7096, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 956\n","nlml -202824.0657470114\n","err (0.00417230045970782-2.5734442227782016e-19j)\n","eps 1.7893621763678053e-05\n","base1 std tensor([6.6734, 6.7395], device='cuda:0')\n","base2 std tensor([6.7095, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 957\n","nlml -202835.8629007131\n","err (0.004171468200295217-2.5772368775235506e-19j)\n","eps 1.7895853574668413e-05\n","base1 std tensor([6.6734, 6.7394], device='cuda:0')\n","base2 std tensor([6.7096, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 958\n","nlml -202828.0204709447\n","err (0.004171621485764276-2.578305000551801e-19j)\n","eps 1.7898188043784456e-05\n","base1 std tensor([6.6734, 6.7393], device='cuda:0')\n","base2 std tensor([6.7096, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 959\n","nlml -202817.01418535312\n","err (0.004172218923766856-2.5863423422478775e-19j)\n","eps 1.7900710873647184e-05\n","base1 std tensor([6.6733, 6.7392], device='cuda:0')\n","base2 std tensor([6.7096, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 960\n","nlml -202804.9395598438\n","err (0.004172480537795731-2.5797969861932215e-19j)\n","eps 1.7903552210432208e-05\n","base1 std tensor([6.6734, 6.7392], device='cuda:0')\n","base2 std tensor([6.7096, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 961\n","nlml -202821.6393099588\n","err (0.004171793322692757-2.5783693533370867e-19j)\n","eps 1.7906159005043565e-05\n","base1 std tensor([6.6734, 6.7392], device='cuda:0')\n","base2 std tensor([6.7096, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 962\n","nlml -202815.9226424372\n","err (0.00417184953373695-2.584435665042963e-19j)\n","eps 1.7908653700081633e-05\n","base1 std tensor([6.6734, 6.7392], device='cuda:0')\n","base2 std tensor([6.7096, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 963\n","nlml -202817.47712904357\n","err (0.004172150985973509-2.58435386230982e-19j)\n","eps 1.7910991052303855e-05\n","base1 std tensor([6.6734, 6.7392], device='cuda:0')\n","base2 std tensor([6.7095, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 964\n","nlml -202806.00896381386\n","err (0.004172201646122328-2.575265023535383e-19j)\n","eps 1.7913249072045072e-05\n","base1 std tensor([6.6734, 6.7391], device='cuda:0')\n","base2 std tensor([6.7095, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 965\n","nlml -202816.2459192375\n","err (0.0041717837185486295-2.5769289033125443e-19j)\n","eps 1.7915039948806118e-05\n","base1 std tensor([6.6734, 6.7391], device='cuda:0')\n","base2 std tensor([6.7095, 6.6924], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 966\n","nlml -202813.11563594686\n","err (0.004171547589771411-2.5758941616417313e-19j)\n","eps 1.7916380433672008e-05\n","base1 std tensor([6.6734, 6.7391], device='cuda:0')\n","base2 std tensor([6.7095, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 967\n","nlml -202822.2392883301\n","err (0.004170819150241927-2.571368329402045e-19j)\n","eps 1.7917012973394008e-05\n","base1 std tensor([6.6734, 6.7391], device='cuda:0')\n","base2 std tensor([6.7095, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 968\n","nlml -202806.09317404332\n","err (0.004171609785041671-2.5768102723713088e-19j)\n","eps 1.79173407356041e-05\n","base1 std tensor([6.6735, 6.7391], device='cuda:0')\n","base2 std tensor([6.7095, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 969\n","nlml -202784.23381755533\n","err (0.00417230077141623-2.573666057032524e-19j)\n","eps 1.7917718265887005e-05\n","base1 std tensor([6.6735, 6.7391], device='cuda:0')\n","base2 std tensor([6.7095, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 970\n","nlml -202786.67735850433\n","err (0.004171722325374997-2.5766983535067176e-19j)\n","eps 1.7917983871920964e-05\n","base1 std tensor([6.6735, 6.7391], device='cuda:0')\n","base2 std tensor([6.7096, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 971\n","nlml -202778.65348466215\n","err (0.004172205637180865-2.578824167779921e-19j)\n","eps 1.7918271146873587e-05\n","base1 std tensor([6.6735, 6.7391], device='cuda:0')\n","base2 std tensor([6.7096, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 972\n","nlml -202770.74409640813\n","err (0.0041728140450928465-2.5762574027584333e-19j)\n","eps 1.7918621976688046e-05\n","base1 std tensor([6.6735, 6.7391], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 973\n","nlml -202747.74750905632\n","err (0.004174006960796104-2.58670577639065e-19j)\n","eps 1.7919415140652993e-05\n","base1 std tensor([6.6735, 6.7391], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 974\n","nlml -202756.9514495305\n","err (0.004173027421956441-2.581493661318168e-19j)\n","eps 1.792027423132248e-05\n","base1 std tensor([6.6735, 6.7390], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 975\n","nlml -202766.8629439563\n","err (0.004172195949413662-2.577139647221819e-19j)\n","eps 1.7920888406003024e-05\n","base1 std tensor([6.6735, 6.7390], device='cuda:0')\n","base2 std tensor([6.7095, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 976\n","nlml -202762.4615094899\n","err (0.0041723436550382504-2.5798480750788866e-19j)\n","eps 1.7921283813776422e-05\n","base1 std tensor([6.6735, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 977\n","nlml -202762.2776818508\n","err (0.004172443328920745-2.5810207986424957e-19j)\n","eps 1.792147982863221e-05\n","base1 std tensor([6.6734, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 978\n","nlml -202782.5672972723\n","err (0.004171461890202221-2.5803511729718025e-19j)\n","eps 1.792111579805688e-05\n","base1 std tensor([6.6734, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 979\n","nlml -202793.04496112218\n","err (0.004171227870009331-2.5849758692262686e-19j)\n","eps 1.7920096444583813e-05\n","base1 std tensor([6.6734, 6.7387], device='cuda:0')\n","base2 std tensor([6.7095, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 980\n","nlml -202810.3574632565\n","err (0.004170544557874723-2.5699278694165456e-19j)\n","eps 1.791817538377931e-05\n","base1 std tensor([6.6734, 6.7387], device='cuda:0')\n","base2 std tensor([6.7095, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 981\n","nlml -202807.32930047385\n","err (0.004171036539158613-2.5649276339877384e-19j)\n","eps 1.7915678282430964e-05\n","base1 std tensor([6.6734, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 982\n","nlml -202822.21366134222\n","err (0.004170539136215772-2.57185351712556e-19j)\n","eps 1.7912479319153403e-05\n","base1 std tensor([6.6734, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 983\n","nlml -202823.17827698827\n","err (0.004170652796681213-2.5714797742762244e-19j)\n","eps 1.7908843587165175e-05\n","base1 std tensor([6.6734, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 984\n","nlml -202825.97671509406\n","err (0.00417083316174105-2.5757034602461375e-19j)\n","eps 1.7905011322936643e-05\n","base1 std tensor([6.6734, 6.7387], device='cuda:0')\n","base2 std tensor([6.7093, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 985\n","nlml -202836.25316024217\n","err (0.004170220988750235-2.572017892723489e-19j)\n","eps 1.7901021490751873e-05\n","base1 std tensor([6.6734, 6.7387], device='cuda:0')\n","base2 std tensor([6.7093, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 986\n","nlml -202835.91298397564\n","err (0.004170686378540623-2.5784537074661543e-19j)\n","eps 1.7897210459317032e-05\n","base1 std tensor([6.6734, 6.7387], device='cuda:0')\n","base2 std tensor([6.7092, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 987\n","nlml -202842.66267928612\n","err (0.0041710410628503555-2.5767616903747266e-19j)\n","eps 1.7893750039200086e-05\n","base1 std tensor([6.6734, 6.7387], device='cuda:0')\n","base2 std tensor([6.7092, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9669, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 988\n","nlml -202821.555246802\n","err (0.0041720994051096675-2.5784465842146194e-19j)\n","eps 1.789126471821842e-05\n","base1 std tensor([6.6734, 6.7387], device='cuda:0')\n","base2 std tensor([6.7092, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 989\n","nlml -202807.6297635699\n","err (0.004172911490271547-2.5855603825856384e-19j)\n","eps 1.789006642377603e-05\n","base1 std tensor([6.6733, 6.7387], device='cuda:0')\n","base2 std tensor([6.7092, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9674, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 990\n","nlml -202798.72873528564\n","err (0.004173467766873289-2.588314560015541e-19j)\n","eps 1.7890188796687126e-05\n","base1 std tensor([6.6734, 6.7387], device='cuda:0')\n","base2 std tensor([6.7092, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 991\n","nlml -202789.75401730396\n","err (0.004173487524703356-2.5773372904109364e-19j)\n","eps 1.7891433044947705e-05\n","base1 std tensor([6.6734, 6.7387], device='cuda:0')\n","base2 std tensor([6.7092, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 992\n","nlml -202766.80862438353\n","err (0.004173778475976127-2.5736746423265266e-19j)\n","eps 1.789392723518064e-05\n","base1 std tensor([6.6733, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0264, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 993\n","nlml -202776.2755282924\n","err (0.004173170373373198-2.58249601959722e-19j)\n","eps 1.7897061031337466e-05\n","base1 std tensor([6.6734, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 994\n","nlml -202765.10643787138\n","err (0.004173902606478483-2.5836155851661474e-19j)\n","eps 1.7900853208721984e-05\n","base1 std tensor([6.6734, 6.7385], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9669, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 995\n","nlml -202777.8963556452\n","err (0.00417276726747417-2.579466979945863e-19j)\n","eps 1.790461268584149e-05\n","base1 std tensor([6.6734, 6.7385], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9670, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 996\n","nlml -202793.79074515364\n","err (0.004171718554585887-2.5880430002213893e-19j)\n","eps 1.7907760242625343e-05\n","base1 std tensor([6.6734, 6.7385], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 997\n","nlml -202789.395008824\n","err (0.004171910994355495-2.5830731161697123e-19j)\n","eps 1.7910340981186605e-05\n","base1 std tensor([6.6735, 6.7385], device='cuda:0')\n","base2 std tensor([6.7093, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 998\n","nlml -202802.86455043187\n","err (0.004171073451396252-2.578783628227449e-19j)\n","eps 1.7912086419509966e-05\n","base1 std tensor([6.6735, 6.7385], device='cuda:0')\n","base2 std tensor([6.7093, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 999\n","nlml -202799.20816348746\n","err (0.004171280186602642-2.5760540070101853e-19j)\n","eps 1.7913231385929076e-05\n","base1 std tensor([6.6735, 6.7385], device='cuda:0')\n","base2 std tensor([6.7093, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 0\n","nlml -202789.65794122973\n","err (0.004171921603955534-2.5706002411551012e-19j)\n","eps 1.789532710823989e-05\n","base1 std tensor([6.6735, 6.7384], device='cuda:0')\n","base2 std tensor([6.7093, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 1\n","nlml -202840.5910918762\n","err (0.004169937303242436-2.5702205965870134e-19j)\n","eps 1.7880424740794753e-05\n","base1 std tensor([6.6735, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 2\n","nlml -202872.07108105192\n","err (0.004169299178391159-2.57092521568234e-19j)\n","eps 1.786421500075847e-05\n","base1 std tensor([6.6736, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 3\n","nlml -202902.55643123263\n","err (0.0041685467385202514-2.5718963383385785e-19j)\n","eps 1.7847570127109484e-05\n","base1 std tensor([6.6736, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9674, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 4\n","nlml -202922.38224441808\n","err (0.00416830867541603-2.573795046467559e-19j)\n","eps 1.7833326519339233e-05\n","base1 std tensor([6.6736, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9674, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 5\n","nlml -202939.1612571622\n","err (0.004168231940812107-2.575042341083215e-19j)\n","eps 1.7825970657841592e-05\n","base1 std tensor([6.6736, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9674, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 6\n","nlml -202953.04767784022\n","err (0.004168097463343604-2.575732774796889e-19j)\n","eps 1.7825117768442265e-05\n","base1 std tensor([6.6735, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 7\n","nlml -202971.9518252442\n","err (0.004167797786320782-2.574822224478162e-19j)\n","eps 1.782795282045533e-05\n","base1 std tensor([6.6735, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 8\n","nlml -202988.13629006653\n","err (0.004167593329816524-2.5729194595961517e-19j)\n","eps 1.7832540948497162e-05\n","base1 std tensor([6.6735, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 9\n","nlml -203005.98960735195\n","err (0.004167359376811187-2.5708623588400084e-19j)\n","eps 1.7837041941848427e-05\n","base1 std tensor([6.6735, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0264, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 10\n","nlml -203023.88995211883\n","err (0.004167074211170784-2.5710832037218645e-19j)\n","eps 1.783953815989824e-05\n","base1 std tensor([6.6735, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9674, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 11\n","nlml -203040.09581097952\n","err (0.004166993900795528-2.5716953008933915e-19j)\n","eps 1.7839331033669284e-05\n","base1 std tensor([6.6735, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9674, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 12\n","nlml -203055.18709082095\n","err (0.0041669425244314105-2.571204841172726e-19j)\n","eps 1.7836689693566984e-05\n","base1 std tensor([6.6735, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9674, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 13\n","nlml -203069.35276438337\n","err (0.004166887982967461-2.57066243636924e-19j)\n","eps 1.7832324272364438e-05\n","base1 std tensor([6.6735, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 14\n","nlml -203083.61138757318\n","err (0.0041668469392505195-2.5698554056513655e-19j)\n","eps 1.7827080798265794e-05\n","base1 std tensor([6.6735, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 15\n","nlml -203099.0918428323\n","err (0.00416674207499418-2.569615725323839e-19j)\n","eps 1.7821633819039676e-05\n","base1 std tensor([6.6736, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 16\n","nlml -203113.55148364228\n","err (0.004166736068953089-2.5694082995702804e-19j)\n","eps 1.7816749342734158e-05\n","base1 std tensor([6.6736, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 17\n","nlml -203127.56447852048\n","err (0.0041667143136051785-2.569303315132323e-19j)\n","eps 1.781306634905821e-05\n","base1 std tensor([6.6736, 6.7385], device='cuda:0')\n","base2 std tensor([6.7092, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 18\n","nlml -203141.490877875\n","err (0.004166662836684623-2.5683688965939947e-19j)\n","eps 1.781090451348039e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 19\n","nlml -203154.698653036\n","err (0.004166663080211691-2.568796061472676e-19j)\n","eps 1.781033205429612e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 20\n","nlml -203166.51935120692\n","err (0.004166636600738352-2.5688435610606365e-19j)\n","eps 1.781114545705247e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 21\n","nlml -203177.7818913049\n","err (0.0041666198390791906-2.5693855384366034e-19j)\n","eps 1.7812870023649944e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 22\n","nlml -203189.77067950417\n","err (0.004166512326536561-2.569835162718914e-19j)\n","eps 1.7814834345321235e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 23\n","nlml -203201.62100652306\n","err (0.004166494843485343-2.570838084678249e-19j)\n","eps 1.7816314779189334e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 24\n","nlml -203213.120093946\n","err (0.0041663920195059625-2.5725685696788153e-19j)\n","eps 1.7816540342342264e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 25\n","nlml -203222.24816498416\n","err (0.00416652482370758-2.5711125903146316e-19j)\n","eps 1.781582854531519e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 26\n","nlml -203229.5106521219\n","err (0.0041667166118979655-2.569617968427409e-19j)\n","eps 1.781467626955691e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 27\n","nlml -203241.74850556508\n","err (0.004166576189895862-2.568181504981553e-19j)\n","eps 1.7812937654550288e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 28\n","nlml -203251.33447088252\n","err (0.004166457149691498-2.5699913967985173e-19j)\n","eps 1.7810828231584428e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 29\n","nlml -203260.5795578365\n","err (0.004166321192511533-2.5697322822014607e-19j)\n","eps 1.7808366891374516e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 30\n","nlml -203269.38728312938\n","err (0.0041663604939019125-2.5699483735345536e-19j)\n","eps 1.780611795256644e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 31\n","nlml -203281.16340548682\n","err (0.004166254613768243-2.5690274436325715e-19j)\n","eps 1.7803962930439594e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 32\n","nlml -203289.5576778828\n","err (0.004166212784731662-2.5677758262836005e-19j)\n","eps 1.780232687040699e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 33\n","nlml -203299.6794956839\n","err (0.004166081040981167-2.5696040087234983e-19j)\n","eps 1.7801105477911213e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 34\n","nlml -203307.0020668029\n","err (0.004166240978326359-2.5699744779682504e-19j)\n","eps 1.780069631637141e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 35\n","nlml -203313.45018950824\n","err (0.004166588881187478-2.570996368704921e-19j)\n","eps 1.7801651478594617e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 36\n","nlml -203323.3415176087\n","err (0.004166342352733096-2.5698689865880855e-19j)\n","eps 1.7802910557599725e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7093, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 37\n","nlml -203332.1583111185\n","err (0.004166348621925832-2.56954922082649e-19j)\n","eps 1.7804135626075974e-05\n","base1 std tensor([6.6736, 6.7386], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 38\n","nlml -203340.21105408564\n","err (0.004166274638871825-2.5721950548671126e-19j)\n","eps 1.7804871352400757e-05\n","base1 std tensor([6.6736, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 39\n","nlml -203346.76362108547\n","err (0.004166245088805086-2.573306940245207e-19j)\n","eps 1.7804658759122367e-05\n","base1 std tensor([6.6736, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 40\n","nlml -203352.81802327622\n","err (0.004166230241350309-2.573979157945143e-19j)\n","eps 1.780364199341962e-05\n","base1 std tensor([6.6736, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 41\n","nlml -203355.78497814416\n","err (0.0041664948454819125-2.5717840268278106e-19j)\n","eps 1.7802990937504443e-05\n","base1 std tensor([6.6736, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 42\n","nlml -203367.32652064564\n","err (0.004166356057838599-2.5728900127213523e-19j)\n","eps 1.7801885206160673e-05\n","base1 std tensor([6.6736, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 43\n","nlml -203371.1737093645\n","err (0.0041663592801160125-2.573006928613065e-19j)\n","eps 1.7800846953900445e-05\n","base1 std tensor([6.6737, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 44\n","nlml -203376.198677622\n","err (0.0041664578587901225-2.5714782881203e-19j)\n","eps 1.7800314946963748e-05\n","base1 std tensor([6.6737, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 45\n","nlml -203384.6415645871\n","err (0.004166409311137975-2.5721032012507967e-19j)\n","eps 1.780016629859322e-05\n","base1 std tensor([6.6737, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 46\n","nlml -203390.52201519188\n","err (0.0041663160213956055-2.5733887961761706e-19j)\n","eps 1.780009156056087e-05\n","base1 std tensor([6.6737, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 47\n","nlml -203397.46841572333\n","err (0.004166260545133472-2.5753034019353756e-19j)\n","eps 1.7799708081325202e-05\n","base1 std tensor([6.6737, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 48\n","nlml -203402.6279729262\n","err (0.004166453538198116-2.57251462029041e-19j)\n","eps 1.7799447505191127e-05\n","base1 std tensor([6.6737, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 49\n","nlml -203408.33361461968\n","err (0.004166428672476856-2.575674918423784e-19j)\n","eps 1.7799242946969312e-05\n","base1 std tensor([6.6737, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 50\n","nlml -203415.15117960254\n","err (0.004166330584227983-2.575511075784118e-19j)\n","eps 1.7798627017013348e-05\n","base1 std tensor([6.6737, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6923], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 51\n","nlml -203417.99666445405\n","err (0.004166560036520619-2.5714792696219974e-19j)\n","eps 1.7798249119495176e-05\n","base1 std tensor([6.6737, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 52\n","nlml -203422.2260092758\n","err (0.004166571223031595-2.5750377307698055e-19j)\n","eps 1.77984367511902e-05\n","base1 std tensor([6.6737, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 53\n","nlml -203429.26230158412\n","err (0.004166620790304552-2.5741449133487027e-19j)\n","eps 1.779869986139645e-05\n","base1 std tensor([6.6737, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 54\n","nlml -203434.02254396465\n","err (0.004166639820500506-2.574291231492692e-19j)\n","eps 1.7798893445451057e-05\n","base1 std tensor([6.6738, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 55\n","nlml -203441.4421360326\n","err (0.004166484834100301-2.5746843712986624e-19j)\n","eps 1.7798620045246817e-05\n","base1 std tensor([6.6738, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 56\n","nlml -203445.7760278562\n","err (0.004166455545091813-2.575121642677536e-19j)\n","eps 1.779797345636678e-05\n","base1 std tensor([6.6738, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 57\n","nlml -203452.23380111018\n","err (0.004166531597154983-2.575834107328005e-19j)\n","eps 1.7796769662049507e-05\n","base1 std tensor([6.6738, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 58\n","nlml -203456.4683458986\n","err (0.004166490273109735-2.5766019137127824e-19j)\n","eps 1.7795439748348007e-05\n","base1 std tensor([6.6738, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 59\n","nlml -203459.01561205272\n","err (0.004166393016628825-2.5735615668338788e-19j)\n","eps 1.7794092226699523e-05\n","base1 std tensor([6.6738, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 60\n","nlml -203462.61990227673\n","err (0.004166508397863195-2.575350216929012e-19j)\n","eps 1.779331573753027e-05\n","base1 std tensor([6.6738, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 61\n","nlml -203466.34218969042\n","err (0.004166606106584239-2.5750385594909823e-19j)\n","eps 1.7793441266152863e-05\n","base1 std tensor([6.6738, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 62\n","nlml -203469.44410789252\n","err (0.004166614736778219-2.578198792431628e-19j)\n","eps 1.7794177760702655e-05\n","base1 std tensor([6.6738, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 63\n","nlml -203473.15125355741\n","err (0.004166517822397935-2.5778224270478367e-19j)\n","eps 1.779502387477185e-05\n","base1 std tensor([6.6739, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 64\n","nlml -203474.89252641285\n","err (0.004166866237564525-2.5764339087810957e-19j)\n","eps 1.7796453146534765e-05\n","base1 std tensor([6.6739, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 65\n","nlml -203476.97365011877\n","err (0.004166691609102276-2.576874381025609e-19j)\n","eps 1.779759153659496e-05\n","base1 std tensor([6.6739, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 66\n","nlml -203479.1807925314\n","err (0.0041667503332888205-2.577995234724738e-19j)\n","eps 1.7798246141871938e-05\n","base1 std tensor([6.6739, 6.7387], device='cuda:0')\n","base2 std tensor([6.7094, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 67\n","nlml -203480.64382831682\n","err (0.004166545926872099-2.5778532200324813e-19j)\n","eps 1.7798070036876514e-05\n","base1 std tensor([6.6739, 6.7387], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 68\n","nlml -203484.24604877588\n","err (0.004166431129527158-2.5781438550123206e-19j)\n","eps 1.7796702695844967e-05\n","base1 std tensor([6.6739, 6.7387], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 69\n","nlml -203489.15985945857\n","err (0.004166384339393309-2.57671750172954e-19j)\n","eps 1.7794293972870677e-05\n","base1 std tensor([6.6739, 6.7387], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 70\n","nlml -203495.1776947236\n","err (0.0041665739222761095-2.576328738530656e-19j)\n","eps 1.779149321271478e-05\n","base1 std tensor([6.6739, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 71\n","nlml -203500.9801151689\n","err (0.004166518897622058-2.5779502368887083e-19j)\n","eps 1.7788839014002944e-05\n","base1 std tensor([6.6739, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 72\n","nlml -203502.90386172512\n","err (0.004166439504332039-2.5782283442622446e-19j)\n","eps 1.778710159949475e-05\n","base1 std tensor([6.6739, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 73\n","nlml -203495.41274378594\n","err (0.004166915001040322-2.5778187736773835e-19j)\n","eps 1.778935496521124e-05\n","base1 std tensor([6.6739, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 74\n","nlml -203502.2481134342\n","err (0.004166805965780296-2.57833827274268e-19j)\n","eps 1.779326592813052e-05\n","base1 std tensor([6.6739, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 75\n","nlml -203505.4941667317\n","err (0.004166891548612344-2.5784437423264893e-19j)\n","eps 1.7797560648260604e-05\n","base1 std tensor([6.6739, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 76\n","nlml -203509.46271843684\n","err (0.004166651098438996-2.5755398174626156e-19j)\n","eps 1.7800147099598384e-05\n","base1 std tensor([6.6739, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 77\n","nlml -203513.69688879693\n","err (0.004166695757940167-2.5764278405194245e-19j)\n","eps 1.779997668763505e-05\n","base1 std tensor([6.6739, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 78\n","nlml -203514.18480158097\n","err (0.004166661060840494-2.5786236673496487e-19j)\n","eps 1.779741162285934e-05\n","base1 std tensor([6.6740, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 79\n","nlml -203515.23277182714\n","err (0.004166519877952245-2.575519961943175e-19j)\n","eps 1.7793379804585952e-05\n","base1 std tensor([6.6740, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 80\n","nlml -203519.11662186112\n","err (0.004166558742541777-2.5791656546154677e-19j)\n","eps 1.7789314177189905e-05\n","base1 std tensor([6.6740, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 81\n","nlml -203521.3729001023\n","err (0.004166646642508957-2.576957008458802e-19j)\n","eps 1.7786438915470933e-05\n","base1 std tensor([6.6740, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 82\n","nlml -203525.60424067144\n","err (0.00416665908349566-2.5757421234238923e-19j)\n","eps 1.77852409712459e-05\n","base1 std tensor([6.6740, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 83\n","nlml -203526.79714345155\n","err (0.004166579720805667-2.577563013682071e-19j)\n","eps 1.778560276846752e-05\n","base1 std tensor([6.6740, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 84\n","nlml -203530.11401746882\n","err (0.004166521349124946-2.579882436789396e-19j)\n","eps 1.7786785824717156e-05\n","base1 std tensor([6.6740, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 85\n","nlml -203531.44384037986\n","err (0.004166469427627052-2.579329105558071e-19j)\n","eps 1.7788266294885648e-05\n","base1 std tensor([6.6740, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 86\n","nlml -203533.1194263989\n","err (0.004166458385907103-2.5740645848946796e-19j)\n","eps 1.778973662555375e-05\n","base1 std tensor([6.6740, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0265, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 87\n","nlml -203530.54198802292\n","err (0.004166852465004614-2.576405078844667e-19j)\n","eps 1.7792320457457213e-05\n","base1 std tensor([6.6740, 6.7388], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 88\n","nlml -203536.19679248272\n","err (0.004166819269139933-2.577013439885786e-19j)\n","eps 1.779428535807507e-05\n","base1 std tensor([6.6740, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 89\n","nlml -203538.66128883784\n","err (0.004166801064396986-2.5795981296340645e-19j)\n","eps 1.7794736230967913e-05\n","base1 std tensor([6.6740, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 90\n","nlml -203540.7553375339\n","err (0.004166699256955991-2.577877814530693e-19j)\n","eps 1.779377675916864e-05\n","base1 std tensor([6.6740, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 91\n","nlml -203540.6268793855\n","err (0.004166742532659171-2.5768433985558835e-19j)\n","eps 1.7791907194386584e-05\n","base1 std tensor([6.6740, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 92\n","nlml -203543.74708262467\n","err (0.004166580122255642-2.576383519894724e-19j)\n","eps 1.7788982687363164e-05\n","base1 std tensor([6.6740, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 93\n","nlml -203544.80423554618\n","err (0.004166605734454035-2.574269437305498e-19j)\n","eps 1.7786220650024618e-05\n","base1 std tensor([6.6740, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 94\n","nlml -203546.93109111837\n","err (0.004166626278808311-2.579385093253141e-19j)\n","eps 1.778430512443153e-05\n","base1 std tensor([6.6740, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 95\n","nlml -203549.42303371915\n","err (0.004166786170212687-2.5786032829688745e-19j)\n","eps 1.7784224961430653e-05\n","base1 std tensor([6.6740, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 96\n","nlml -203551.34596767274\n","err (0.004166826410983372-2.578617874747526e-19j)\n","eps 1.7785854487923235e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 97\n","nlml -203554.21566840442\n","err (0.004166733765481863-2.575397014639934e-19j)\n","eps 1.7788401475851563e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 98\n","nlml -203552.49273897414\n","err (0.004166868403499933-2.577118604836137e-19j)\n","eps 1.7791457511194595e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 99\n","nlml -203554.28586789832\n","err (0.004166947073579953-2.5785202776331175e-19j)\n","eps 1.7794128951127313e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 100\n","nlml -203555.60099351004\n","err (0.004166823698592654-2.5779899831537256e-19j)\n","eps 1.7795354275332864e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 101\n","nlml -203557.3584216862\n","err (0.004167045972270183-2.5762268670113806e-19j)\n","eps 1.7795254987573914e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 102\n","nlml -203559.3755458554\n","err (0.004166918391452515-2.5803050436908603e-19j)\n","eps 1.7793698945190198e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 103\n","nlml -203561.81578187723\n","err (0.004166741691382003-2.577383028867847e-19j)\n","eps 1.779088382855216e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 104\n","nlml -203565.06038091864\n","err (0.004166743432102557-2.576835333549232e-19j)\n","eps 1.7787342577573698e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 105\n","nlml -203567.555702603\n","err (0.0041667061870228565-2.5791495281722165e-19j)\n","eps 1.7784056655902884e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 106\n","nlml -203568.86109279073\n","err (0.004166684867341631-2.579563076086844e-19j)\n","eps 1.7782129965259532e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 107\n","nlml -203570.44914591085\n","err (0.004166918800107287-2.579304485117318e-19j)\n","eps 1.778253246203025e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 108\n","nlml -203573.14546312354\n","err (0.00416684123607559-2.5788011587089496e-19j)\n","eps 1.7784386743581622e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 109\n","nlml -203573.58348484093\n","err (0.0041667217798856205-2.579475741439727e-19j)\n","eps 1.7786810192441066e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 110\n","nlml -203573.41680172127\n","err (0.004166742539151958-2.575735912948135e-19j)\n","eps 1.7788957072633503e-05\n","base1 std tensor([6.6741, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 111\n","nlml -203574.52709154773\n","err (0.004166861881469974-2.5771445210017616e-19j)\n","eps 1.7790118691686173e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 112\n","nlml -203575.67117158876\n","err (0.004166997022838538-2.5800654361999216e-19j)\n","eps 1.7790732690014465e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 113\n","nlml -203581.26907186114\n","err (0.004166865731380797-2.5781301674704097e-19j)\n","eps 1.778950278643866e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 114\n","nlml -203581.43511470722\n","err (0.004166732596333336-2.578173099810044e-19j)\n","eps 1.77870748486682e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 115\n","nlml -203584.4546709969\n","err (0.004166766660186689-2.578386921959995e-19j)\n","eps 1.778404333967531e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 116\n","nlml -203586.3154469981\n","err (0.004166760701611509-2.576174266466876e-19j)\n","eps 1.778150843825616e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 117\n","nlml -203586.05339056376\n","err (0.0041667738610657624-2.580256243229571e-19j)\n","eps 1.7780541719456598e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 118\n","nlml -203588.54278873804\n","err (0.004166559564933245-2.579904394282557e-19j)\n","eps 1.778051154940992e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 119\n","nlml -203590.41607144912\n","err (0.0041665582009979-2.577993929848602e-19j)\n","eps 1.7781074153610367e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 120\n","nlml -203592.62524267557\n","err (0.004166560092600883-2.5791126742337455e-19j)\n","eps 1.7782023790105902e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 121\n","nlml -203593.42149696636\n","err (0.004166555406772919-2.578479684417329e-19j)\n","eps 1.7783028781824274e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7095, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 122\n","nlml -203595.85581661708\n","err (0.0041665267022376815-2.5791049945566115e-19j)\n","eps 1.7783317152246765e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 123\n","nlml -203597.0945798154\n","err (0.0041665704958259-2.5792827636301527e-19j)\n","eps 1.7782740021884886e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 124\n","nlml -203594.87936185885\n","err (0.004166573068506103-2.5791209874244463e-19j)\n","eps 1.778195534797549e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 125\n","nlml -203592.65160456227\n","err (0.004166724965337553-2.581252165886672e-19j)\n","eps 1.7781909775106082e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 126\n","nlml -203593.87042881656\n","err (0.004166618311275217-2.578674248315084e-19j)\n","eps 1.7782003097427527e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 127\n","nlml -203595.72794621155\n","err (0.004166664891495953-2.580235902110705e-19j)\n","eps 1.7782156442169532e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 128\n","nlml -203596.74125630784\n","err (0.004166580925825981-2.5808948485749543e-19j)\n","eps 1.778197101136197e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 129\n","nlml -203599.3677804305\n","err (0.004166392612326061-2.5786739497922547e-19j)\n","eps 1.7781054014647692e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 130\n","nlml -203599.05421354985\n","err (0.004166538293623063-2.578812102099139e-19j)\n","eps 1.778093519622304e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 131\n","nlml -203601.30697129175\n","err (0.004166538904148123-2.5765035095274265e-19j)\n","eps 1.7781007297902125e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 132\n","nlml -203602.07850409998\n","err (0.00416658767489975-2.576879677624754e-19j)\n","eps 1.7781075374651197e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 133\n","nlml -203603.4225339026\n","err (0.004166645727247723-2.57951443870162e-19j)\n","eps 1.7781258156793368e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 134\n","nlml -203605.144192722\n","err (0.004166632714633728-2.579316083285212e-19j)\n","eps 1.778138535022617e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 135\n","nlml -203608.3955705427\n","err (0.004166483431947298-2.5793191953495177e-19j)\n","eps 1.778072322671581e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 136\n","nlml -203609.6203131746\n","err (0.004166406100778902-2.5795734371301937e-19j)\n","eps 1.7779174929784634e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 137\n","nlml -203608.25951163436\n","err (0.0041665936084837995-2.579640964161147e-19j)\n","eps 1.7777871341726937e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 138\n","nlml -203604.8161148033\n","err (0.004166672702973261-2.5806484877607296e-19j)\n","eps 1.7778160207875898e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 139\n","nlml -203604.13973915722\n","err (0.004166562939829777-2.5782630218221166e-19j)\n","eps 1.7779771705128497e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 140\n","nlml -203599.32377759172\n","err (0.004166914402014746-2.579022773979133e-19j)\n","eps 1.778398436779785e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 141\n","nlml -203603.1583736099\n","err (0.004167083163146464-2.579172151691595e-19j)\n","eps 1.77886017170557e-05\n","base1 std tensor([6.6743, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 142\n","nlml -203606.73873738703\n","err (0.004166742737607227-2.576930957731799e-19j)\n","eps 1.7790901814174654e-05\n","base1 std tensor([6.6743, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 143\n","nlml -203609.29220960653\n","err (0.004166737987391417-2.5796013754221726e-19j)\n","eps 1.7790186036315002e-05\n","base1 std tensor([6.6743, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 144\n","nlml -203612.5491820229\n","err (0.004166650653927555-2.58058101672377e-19j)\n","eps 1.7786644570908715e-05\n","base1 std tensor([6.6743, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 145\n","nlml -203611.01433992936\n","err (0.004166804557916222-2.5797327721407407e-19j)\n","eps 1.778200958749444e-05\n","base1 std tensor([6.6743, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 146\n","nlml -203611.0272044012\n","err (0.004166807504622421-2.57998585757246e-19j)\n","eps 1.7778289816878566e-05\n","base1 std tensor([6.6743, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 147\n","nlml -203615.16115956978\n","err (0.004166516267318711-2.578841478280635e-19j)\n","eps 1.7775476772509373e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 148\n","nlml -203616.73026706587\n","err (0.00416644792846372-2.57890418168693e-19j)\n","eps 1.7774470671372055e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 149\n","nlml -203619.61746531556\n","err (0.004166414847014871-2.579598176886069e-19j)\n","eps 1.7774899525855362e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 150\n","nlml -203619.03580878375\n","err (0.004166545052681745-2.5800657849428776e-19j)\n","eps 1.7777100542349978e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 151\n","nlml -203617.93149053256\n","err (0.004166769310939237-2.5816886886443197e-19j)\n","eps 1.778068427920111e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 152\n","nlml -203616.38025694742\n","err (0.0041666940221853094-2.5776178179844323e-19j)\n","eps 1.7784557861129434e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 153\n","nlml -203617.64888956942\n","err (0.004166534470618118-2.580491392865784e-19j)\n","eps 1.778611475355098e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 154\n","nlml -203618.88586024364\n","err (0.004166628545825518-2.5809676691504764e-19j)\n","eps 1.7784764879320885e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 155\n","nlml -203619.96431525974\n","err (0.004166454858290584-2.580062147753882e-19j)\n","eps 1.778121059252321e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 156\n","nlml -203622.25871458228\n","err (0.004166444091707451-2.5808278261581364e-19j)\n","eps 1.7776883776585213e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 157\n","nlml -203619.56759473958\n","err (0.004166565436239103-2.579707459929091e-19j)\n","eps 1.7773928115621128e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 158\n","nlml -203620.79609596543\n","err (0.004166442403590735-2.579455703563993e-19j)\n","eps 1.777273220927957e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 159\n","nlml -203620.3226150132\n","err (0.00416638786164989-2.579856919683696e-19j)\n","eps 1.7773413488123153e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 160\n","nlml -203623.45719139982\n","err (0.00416638218409992-2.5808596518383753e-19j)\n","eps 1.7775162167710485e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 161\n","nlml -203621.5821437518\n","err (0.004166496744166319-2.5803475685825404e-19j)\n","eps 1.7777680066177478e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 162\n","nlml -203618.87446275487\n","err (0.004166619967640631-2.578152227256589e-19j)\n","eps 1.7781337982241533e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 163\n","nlml -203612.42302815302\n","err (0.004166864452227571-2.5811538551867714e-19j)\n","eps 1.7786313416453986e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 164\n","nlml -203615.13361835064\n","err (0.004166770676085928-2.580501918779624e-19j)\n","eps 1.779000923446126e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 165\n","nlml -203615.91203947845\n","err (0.004166793985599641-2.5784756303664995e-19j)\n","eps 1.7791251614422842e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 166\n","nlml -203616.83214313965\n","err (0.0041668761839133255-2.5803169635258444e-19j)\n","eps 1.7789775945655438e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 167\n","nlml -203620.45156616828\n","err (0.004166735578829341-2.5782091260963767e-19j)\n","eps 1.7785544403983865e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 168\n","nlml -203622.54444285962\n","err (0.004166855504398115-2.5774392012406987e-19j)\n","eps 1.778059036220358e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 169\n","nlml -203625.18484252994\n","err (0.004166592979937818-2.5798406745168017e-19j)\n","eps 1.7775948984201603e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 170\n","nlml -203626.97762257233\n","err (0.004166533650602929-2.581757709369631e-19j)\n","eps 1.7772977199588834e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 171\n","nlml -203627.01217257464\n","err (0.004166475959021795-2.5822227959067105e-19j)\n","eps 1.7772594429064875e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 172\n","nlml -203629.5859745487\n","err (0.0041665023440524505-2.5834939381171017e-19j)\n","eps 1.777433348386908e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 173\n","nlml -203630.6786086449\n","err (0.0041664902867251255-2.581498545620472e-19j)\n","eps 1.7777098946446122e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 174\n","nlml -203633.0573134208\n","err (0.004166714884861598-2.580839157423299e-19j)\n","eps 1.777984319550379e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 175\n","nlml -203633.33600292975\n","err (0.00416655817317998-2.5814605249299126e-19j)\n","eps 1.7781361191986728e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 176\n","nlml -203633.90536120196\n","err (0.0041663784946348705-2.580370720973057e-19j)\n","eps 1.7781114784436606e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 177\n","nlml -203632.75357124943\n","err (0.004166426631587347-2.58347708999161e-19j)\n","eps 1.7779499495934073e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 178\n","nlml -203629.79560677\n","err (0.004166859311497327-2.580171053465128e-19j)\n","eps 1.777891372599891e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 179\n","nlml -203627.8737734953\n","err (0.004166885722455143-2.583769255459587e-19j)\n","eps 1.7779978420979765e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 180\n","nlml -203629.343405636\n","err (0.004166950995040246-2.5800111875695973e-19j)\n","eps 1.7781924365542183e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 181\n","nlml -203627.9283178409\n","err (0.004166861472397498-2.5807058373211574e-19j)\n","eps 1.778440523551337e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 182\n","nlml -203628.919443945\n","err (0.0041667370176436125-2.5798406935547525e-19j)\n","eps 1.778577673273891e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 183\n","nlml -203630.31556508105\n","err (0.004166901677552025-2.5835967472826336e-19j)\n","eps 1.77858000954285e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 184\n","nlml -203632.275883202\n","err (0.004166849543027326-2.5832488042830475e-19j)\n","eps 1.7783964568945328e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 185\n","nlml -203634.87339224588\n","err (0.0041665745728463885-2.5788592130735377e-19j)\n","eps 1.778028627352276e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 186\n","nlml -203637.16569818012\n","err (0.004166506159190382-2.5826149462151637e-19j)\n","eps 1.777603224879362e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 187\n","nlml -203634.02198842127\n","err (0.00416652570077299-2.5857971887503816e-19j)\n","eps 1.7773060611103075e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 188\n","nlml -203634.4950423148\n","err (0.004166556051500473-2.583630435580313e-19j)\n","eps 1.7772455317443307e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 189\n","nlml -203636.89008579287\n","err (0.004166401002362454-2.5807342499148206e-19j)\n","eps 1.7773592212712457e-05\n","base1 std tensor([6.6742, 6.7389], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 190\n","nlml -203637.7491771426\n","err (0.004166540630244642-2.582480745929207e-19j)\n","eps 1.7776169105846768e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 191\n","nlml -203637.9718324975\n","err (0.004166552881567511-2.582578517139409e-19j)\n","eps 1.7779142238719315e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 192\n","nlml -203639.21497563808\n","err (0.004166694843946405-2.583573059979094e-19j)\n","eps 1.7781611374441824e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 193\n","nlml -203639.73598980834\n","err (0.004166570329747623-2.584115660391552e-19j)\n","eps 1.778227168228735e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 194\n","nlml -203640.04678728283\n","err (0.004166541508034312-2.5794616672370536e-19j)\n","eps 1.7781002070953243e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 195\n","nlml -203636.91327675665\n","err (0.004166782262352731-2.580575524766927e-19j)\n","eps 1.777970611882792e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 196\n","nlml -203641.50096154845\n","err (0.004166420304933338-2.586038176040123e-19j)\n","eps 1.7777316332769613e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 197\n","nlml -203639.49039472436\n","err (0.00416661712918855-2.5831902243846794e-19j)\n","eps 1.777644759821849e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 198\n","nlml -203641.80944984217\n","err (0.004166620179498023-2.580531004041044e-19j)\n","eps 1.7776419402905248e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 199\n","nlml -203640.03357247435\n","err (0.0041666119028857945-2.5821496982654353e-19j)\n","eps 1.777735096532959e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6922], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 200\n","nlml -203640.8729713796\n","err (0.004166656631332299-2.5822463911802423e-19j)\n","eps 1.777890046640237e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 201\n","nlml -203640.8384528524\n","err (0.004166654494188284-2.5821765076785885e-19j)\n","eps 1.778020547092836e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 202\n","nlml -203644.86366258265\n","err (0.004166514372203585-2.583535958292522e-19j)\n","eps 1.7780005170924835e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 203\n","nlml -203647.53333201385\n","err (0.004166502496118186-2.583497171827729e-19j)\n","eps 1.7778575935802818e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 204\n","nlml -203648.97992247017\n","err (0.00416648167632473-2.583066397180084e-19j)\n","eps 1.777603961487217e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 205\n","nlml -203646.04410706717\n","err (0.0041667068216310185-2.5841351593012737e-19j)\n","eps 1.777454002891843e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 206\n","nlml -203647.6559389831\n","err (0.004166704672973406-2.583528266245759e-19j)\n","eps 1.7774368330853803e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 207\n","nlml -203646.8887484751\n","err (0.004166551892539516-2.5814640093879994e-19j)\n","eps 1.7775665001181297e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 208\n","nlml -203648.6041648612\n","err (0.004166616345027486-2.583843196887822e-19j)\n","eps 1.7777400520722605e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 209\n","nlml -203650.34058858096\n","err (0.004166688275808589-2.5825057877351457e-19j)\n","eps 1.77788992193457e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 210\n","nlml -203648.8963210376\n","err (0.004166567463512156-2.584596460694765e-19j)\n","eps 1.7779307006261562e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 211\n","nlml -203647.49554365268\n","err (0.004166720252324189-2.5833296945721716e-19j)\n","eps 1.777950822816105e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 212\n","nlml -203652.68327345353\n","err (0.004166773731615823-2.583483319249486e-19j)\n","eps 1.7778834887456415e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 213\n","nlml -203648.27539064942\n","err (0.0041666029556126525-2.5844491070757005e-19j)\n","eps 1.777783764668732e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 214\n","nlml -203648.01250153445\n","err (0.004166561810826781-2.5844075284365863e-19j)\n","eps 1.777695209791055e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 215\n","nlml -203650.1956317994\n","err (0.004166622193046132-2.5827683460426766e-19j)\n","eps 1.7776343296288437e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 216\n","nlml -203649.80958513872\n","err (0.004166732164224209-2.5815084477806407e-19j)\n","eps 1.7776875034961472e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 217\n","nlml -203654.5002523781\n","err (0.0041665533306170024-2.584338002010947e-19j)\n","eps 1.7776834588669398e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 218\n","nlml -203652.564070348\n","err (0.00416669262762263-2.5840991955334654e-19j)\n","eps 1.7777140221750446e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 219\n","nlml -203652.9390880451\n","err (0.004166528666992058-2.5837313644047086e-19j)\n","eps 1.7776973142669685e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 220\n","nlml -203654.18349777264\n","err (0.004166675209460158-2.584612985460325e-19j)\n","eps 1.7776319385070065e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 221\n","nlml -203650.2503196029\n","err (0.004166803972040823-2.5816828959829096e-19j)\n","eps 1.777634992215967e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 222\n","nlml -203653.6787301744\n","err (0.004166701099840635-2.582682912093597e-19j)\n","eps 1.777683591573702e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7097, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 223\n","nlml -203653.16710232434\n","err (0.004166564159404161-2.5843714466459434e-19j)\n","eps 1.777678578657144e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 224\n","nlml -203653.61656092812\n","err (0.004166565025306826-2.5850880808125953e-19j)\n","eps 1.7775982331540806e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 225\n","nlml -203653.5600132245\n","err (0.004166610097002687-2.5832557307722184e-19j)\n","eps 1.77752649523592e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 226\n","nlml -203654.1442288762\n","err (0.004166468545023033-2.5815947573866874e-19j)\n","eps 1.7774654740241946e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 227\n","nlml -203654.64705657263\n","err (0.004166600751496129-2.5841006957686185e-19j)\n","eps 1.7774503218004494e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 228\n","nlml -203657.39973309875\n","err (0.0041665741047053236-2.581696141010219e-19j)\n","eps 1.7774336839294677e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 229\n","nlml -203656.7440904818\n","err (0.004166383876158834-2.5831334567716874e-19j)\n","eps 1.777445598695008e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 230\n","nlml -203659.90938161808\n","err (0.004166423999471299-2.586888238322562e-19j)\n","eps 1.7774106931753755e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 231\n","nlml -203657.34988258872\n","err (0.0041665269243577625-2.5844849297777566e-19j)\n","eps 1.7774033669154815e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 232\n","nlml -203661.07042403356\n","err (0.004166460586693675-2.5839448544476875e-19j)\n","eps 1.7773572808924554e-05\n","base1 std tensor([6.6742, 6.7388], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 233\n","nlml -203660.7868493818\n","err (0.0041663544428584874-2.5836861582350105e-19j)\n","eps 1.777262034300978e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 234\n","nlml -203659.66159374322\n","err (0.004166419284454048-2.583457541432527e-19j)\n","eps 1.7772226922343463e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 235\n","nlml -203662.22552154254\n","err (0.00416658877559616-2.5830066499323856e-19j)\n","eps 1.7772750873115965e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 236\n","nlml -203660.5826664122\n","err (0.004166464066633438-2.582508867020764e-19j)\n","eps 1.7773775183892578e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 237\n","nlml -203663.4694120404\n","err (0.004166394856026444-2.5863439524209778e-19j)\n","eps 1.7774023591117337e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 238\n","nlml -203663.3179307987\n","err (0.004166440643320195-2.5849809301994465e-19j)\n","eps 1.777373386729947e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 239\n","nlml -203663.17724911196\n","err (0.004166589565159954-2.58202443943758e-19j)\n","eps 1.777381948065649e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 240\n","nlml -203664.5637829615\n","err (0.004166482395888813-2.58113922541483e-19j)\n","eps 1.7774417429674962e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 241\n","nlml -203659.67827804352\n","err (0.004166619925331983-2.584867040082769e-19j)\n","eps 1.777535757340107e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 242\n","nlml -203662.85602002896\n","err (0.004166645312705202-2.582535453285063e-19j)\n","eps 1.77759072174554e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 243\n","nlml -203660.5234901941\n","err (0.004166520924482886-2.5819840025898065e-19j)\n","eps 1.7776031019916698e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 244\n","nlml -203659.75550185374\n","err (0.004166614492788142-2.5855161453154393e-19j)\n","eps 1.7775890251705794e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 245\n","nlml -203662.96652875305\n","err (0.004166441582322539-2.584396316914338e-19j)\n","eps 1.7774894482767545e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 246\n","nlml -203660.2459240405\n","err (0.0041666151235402625-2.5852662305277405e-19j)\n","eps 1.777433335218325e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 247\n","nlml -203661.65160351686\n","err (0.004166650859076473-2.58261052162667e-19j)\n","eps 1.7774395583797442e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 248\n","nlml -203663.73512379403\n","err (0.0041664689001681176-2.5836603662274243e-19j)\n","eps 1.7774545010411973e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 249\n","nlml -203664.55020678052\n","err (0.004166496961336818-2.586004077605977e-19j)\n","eps 1.7774220628114275e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 250\n","nlml -203667.1067711599\n","err (0.004166642095283794-2.583939322975293e-19j)\n","eps 1.7773290595865456e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 251\n","nlml -203667.45770159387\n","err (0.004166356457035305-2.581733768427868e-19j)\n","eps 1.777182316295607e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 252\n","nlml -203667.49227300598\n","err (0.004166427718072681-2.583420878353362e-19j)\n","eps 1.7771078451173854e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6921], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 253\n","nlml -203669.75530633132\n","err (0.004166580163331651-2.583692233319063e-19j)\n","eps 1.7770817207750533e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 254\n","nlml -203668.429116983\n","err (0.004166574833722828-2.584917422827688e-19j)\n","eps 1.7771481725927235e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 255\n","nlml -203668.5202557632\n","err (0.004166429641798491-2.5826715941115237e-19j)\n","eps 1.777305122116815e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 256\n","nlml -203668.8879405257\n","err (0.00416652566268856-2.5815327833291345e-19j)\n","eps 1.7774891867657414e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 257\n","nlml -203666.92418359095\n","err (0.0041666608549201746-2.5819806415117845e-19j)\n","eps 1.777664918206659e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9673, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 258\n","nlml -203662.69575833518\n","err (0.004166831773214954-2.5855214202843835e-19j)\n","eps 1.7778497981180077e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 259\n","nlml -203661.7165421851\n","err (0.004166653812735214-2.58532314484983e-19j)\n","eps 1.7779140789146292e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 260\n","nlml -203665.1397636576\n","err (0.004166631159994808-2.5835407670113088e-19j)\n","eps 1.7778286013331266e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 261\n","nlml -203663.50368316867\n","err (0.004166693256082647-2.5805451532037853e-19j)\n","eps 1.7776863466827262e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 262\n","nlml -203666.98258871972\n","err (0.004166623758123713-2.583802692602015e-19j)\n","eps 1.7774706747166608e-05\n","base1 std tensor([6.6742, 6.7387], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 263\n","nlml -203666.53327498326\n","err (0.004166708238130592-2.5877414228419814e-19j)\n","eps 1.777300649746889e-05\n","base1 std tensor([6.6742, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 264\n","nlml -203667.47627084306\n","err (0.004166574409242986-2.5848767449905903e-19j)\n","eps 1.7771956871370902e-05\n","base1 std tensor([6.6742, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 265\n","nlml -203670.01438085505\n","err (0.00416653259695019-2.581290246600321e-19j)\n","eps 1.777154954783948e-05\n","base1 std tensor([6.6742, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 266\n","nlml -203670.0000546993\n","err (0.004166631024190921-2.5828453347537136e-19j)\n","eps 1.7773081547411575e-05\n","base1 std tensor([6.6742, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 267\n","nlml -203671.64805404728\n","err (0.00416656257921245-2.585862492089328e-19j)\n","eps 1.7775115584811157e-05\n","base1 std tensor([6.6742, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 268\n","nlml -203673.26561715806\n","err (0.004166467625201861-2.588617403727782e-19j)\n","eps 1.7775887370069184e-05\n","base1 std tensor([6.6742, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 269\n","nlml -203674.15122056197\n","err (0.004166462419106876-2.5842762617215453e-19j)\n","eps 1.7775250027281124e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 270\n","nlml -203674.63690416966\n","err (0.004166278161129302-2.582803148088645e-19j)\n","eps 1.777276767995888e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 271\n","nlml -203673.41929383168\n","err (0.004166507456251276-2.581850463116993e-19j)\n","eps 1.777030550594506e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 272\n","nlml -203672.4695520152\n","err (0.00416664326851583-2.5878852923097627e-19j)\n","eps 1.7769669849961224e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 273\n","nlml -203668.56222160172\n","err (0.004166763847338775-2.584413951319695e-19j)\n","eps 1.7771931192875124e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 274\n","nlml -203666.13361785535\n","err (0.004166801549532036-2.582222038256896e-19j)\n","eps 1.7776663157047258e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 275\n","nlml -203669.02625219233\n","err (0.0041664883704528284-2.582449623171218e-19j)\n","eps 1.777973316089779e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 276\n","nlml -203669.16508218847\n","err (0.004166513666595653-2.585145430159533e-19j)\n","eps 1.7780000003316282e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 277\n","nlml -203670.21242767764\n","err (0.004166568901532671-2.583579901863085e-19j)\n","eps 1.7777708351480912e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 278\n","nlml -203669.9127046038\n","err (0.004166845687179212-2.583956546493117e-19j)\n","eps 1.7774727027740703e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 279\n","nlml -203670.95685077287\n","err (0.004166533690248549-2.585464591099194e-19j)\n","eps 1.7771801135668025e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 280\n","nlml -203673.4518630553\n","err (0.004166595909221011-2.583605052938085e-19j)\n","eps 1.776964594884858e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 281\n","nlml -203670.57170316548\n","err (0.0041667312616010645-2.58378664640701e-19j)\n","eps 1.777052008302421e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 282\n","nlml -203670.5799467315\n","err (0.004166730915609848-2.5859770407198414e-19j)\n","eps 1.7773804555382424e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 283\n","nlml -203672.1819099129\n","err (0.004166679329663881-2.586580549722447e-19j)\n","eps 1.7777217583731163e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 284\n","nlml -203672.34558246867\n","err (0.004166429944301349-2.5847606549233993e-19j)\n","eps 1.777862025199194e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 285\n","nlml -203674.13046714308\n","err (0.00416644017758513-2.583624131357688e-19j)\n","eps 1.7777199147392597e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7096, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 286\n","nlml -203674.47893679398\n","err (0.004166487163181957-2.583449816290884e-19j)\n","eps 1.7774008495051006e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 287\n","nlml -203677.7741270821\n","err (0.0041664492581960765-2.583598626029842e-19j)\n","eps 1.7770084812658508e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 288\n","nlml -203677.93874376814\n","err (0.00416644360206937-2.5842043272250264e-19j)\n","eps 1.7767293008598956e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 289\n","nlml -203674.3538080786\n","err (0.004166550834075805-2.5857497650456183e-19j)\n","eps 1.7767494244149714e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 290\n","nlml -203672.04512534422\n","err (0.00416672576885213-2.584034342967335e-19j)\n","eps 1.7771616982687223e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 291\n","nlml -203669.750383199\n","err (0.004166905079084219-2.584291439742766e-19j)\n","eps 1.7778361453378192e-05\n","base1 std tensor([6.6741, 6.7386], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 292\n","nlml -203645.34355633485\n","err (0.004167895818455249-2.58617383786709e-19j)\n","eps 1.7792519623582876e-05\n","base1 std tensor([6.6741, 6.7385], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0270, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 293\n","nlml -203638.4279230127\n","err (0.0041680826287645014-2.586888749702649e-19j)\n","eps 1.7808377850223884e-05\n","base1 std tensor([6.6741, 6.7385], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0269, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 294\n","nlml -203643.92174133082\n","err (0.004167459942459189-2.5857342347901443e-19j)\n","eps 1.7815704397385565e-05\n","base1 std tensor([6.6741, 6.7385], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0266, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 295\n","nlml -203645.90431054396\n","err (0.004167356923020633-2.5840460044299904e-19j)\n","eps 1.7811962745284454e-05\n","base1 std tensor([6.6741, 6.7385], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 296\n","nlml -203649.59829371987\n","err (0.004167166364620255-2.58313140980123e-19j)\n","eps 1.7799366311785636e-05\n","base1 std tensor([6.6741, 6.7385], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 297\n","nlml -203652.16515034245\n","err (0.004166986903579502-2.584876060090068e-19j)\n","eps 1.778266298469077e-05\n","base1 std tensor([6.6741, 6.7385], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9671, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 298\n","nlml -203652.60462390416\n","err (0.004166940930132225-2.585245449935555e-19j)\n","eps 1.776806622667e-05\n","base1 std tensor([6.6741, 6.7385], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0268, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 299\n","nlml -203657.6594876987\n","err (0.004166761465461708-2.585183256334728e-19j)\n","eps 1.775966419428551e-05\n","base1 std tensor([6.6741, 6.7385], device='cuda:0')\n","base2 std tensor([6.7095, 6.6920], device='cuda:0')\n","min,max (tensor(-0.0267, device='cuda:0'), tensor(0.9672, device='cuda:0'))\n"]}],"source":["opt = torch.optim.Adam([\n","    {'params': [MC_base1, MC_base2], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1, MC_base2], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1, MC_base2], 'lr': 1e-2},\n","    {'params': [S_diag, eps], 'lr': 1e-2}])\n","train(1000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1, MC_base2], 'lr': 1e-3},\n","    {'params': [S_diag, eps], 'lr': 1e-3}])\n","train(300)\n","torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'MC_base2': MC_base2.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")\n"],"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c"},{"cell_type":"code","execution_count":null,"metadata":{"id":"afb3c4a4-300f-474d-be4b-54306ca163c4"},"outputs":[],"source":["#torch.save({\n","#            'MC_base1': MC_base1.cpu(),\n","#            'MC_base2': MC_base2.cpu(),\n","#            'S_diag': S_diag.cpu(),\n","#            'eps': eps.cpu(),\n","#    }, \"state.pt\")\n","\n","\n","st = torch.load(\"state.pt\")\n","MC_base1 = st['MC_base1']\n","MC_base2 = st['MC_base2']\n","S_diag = st['S_diag']\n","eps = st['eps']\n","\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)\n","Phi_ = Phi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#Phi_ = torch.cat((Phi_,dtPhi_,dxPhi_,dyPhi_),1)\n","Phi_ = torch.cat((Phi_,dtPhi_),1)\n","PhiX = Phi(MC_base1 * 1.j, MC_base2 * 1.j, X.to(\"cpu\"))\n","dtPhiX = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, dtX.to(\"cpu\"))\n","#dyPhiX = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, dyX.to(\"cpu\"))\n","#PhiX = torch.cat((PhiX,dtPhiX,dxPhiX,dyPhiX),1)\n","PhiX = torch.cat((PhiX,dtPhiX),1)\n","A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","LA = torch.linalg.cholesky(A)\n","alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(\"cpu\").to(torch.complex128), upper=False)\n","pred = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","pred = pred.real\n","\n","pred.detach().cpu().numpy().tofile(\"pred.dat\")\n","axis.cpu().numpy().tofile(\"axis.dat\")\n","time.cpu().numpy().tofile(\"time.dat\")"],"id":"afb3c4a4-300f-474d-be4b-54306ca163c4"},{"cell_type":"code","source":["import locale\n","def getpreferredencoding(do_setlocale = True):\n","    return \"UTF-8\"\n","locale.getpreferredencoding = getpreferredencoding\n","!cp pred.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp axis.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp time.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp state.pt \"/content/drive/MyDrive/Colab Notebooks\""],"metadata":{"id":"-5qUr2RGgTf_"},"id":"-5qUr2RGgTf_","execution_count":null,"outputs":[]},{"cell_type":"code","execution_count":null,"metadata":{"id":"_nQ83U-3DLSk","colab":{"base_uri":"https://localhost:8080/","height":452},"executionInfo":{"status":"ok","timestamp":1714520683969,"user_tz":240,"elapsed":1579,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"31e0ff83-e511-4fb1-d90c-f70308598546"},"outputs":[{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 1 Axes>"],"image/png":"iVBORw0KGgoAAAANSUhEUgAAAioAAAGzCAYAAAABsTylAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAABKnElEQVR4nO3dfXRU5Z0H8G9CwkwSSBATEqlBohZfVld7EBFrra4soWs9S2s9aGuPVNSuCz210G5FV5B1KR7t6toe60vPKXLWbWVdF7t1Lb6g4uGAKL7UxQroLiCVTQhHk4FgXufuH/GOM5P78tx7n+fe5977/ZwzR5NMZp7MMHO/83t+z3MrDMMwQERERKShyqgHQERERGSHQYWIiIi0xaBCRERE2mJQISIiIm0xqBAREZG2GFSIiIhIWwwqREREpC0GFSIiItIWgwoRERFpi0GFiCJVUVGB22+/Xei6U6dOxYIFC5SOh4j0wqBCRAWPPPIIKioqCpdsNotp06Zh8eLF6OzsDGUMW7Zswe23347u7u5Q7k/ET37yEzz55JNRD4MolaqiHgAR6ecf/uEf0NbWhr6+PmzevBkPPPAAnn76aezYsQO1tbVS7+uTTz5BVdVnb0VbtmzBypUrsWDBAkyYMKHkurt27UJlZfifr37yk5/gG9/4BubNmxf6fROlHYMKEY3yla98Beeccw4A4LrrrsOxxx6Le+65B7/97W9x1VVXSb2vbDYrfN1MJiP1volIf5z6ISJXf/EXfwEA2LNnDwBgaGgId9xxB0466SRkMhlMnToVt9xyC/r7+0t+b/v27Whvb0djYyNqamrQ1taGa6+9tuQ6xT0qt99+O370ox8BANra2gpTUHv37gVQ2qOyfft2VFRUYO3ataPG+8wzz6CiogJPPfVU4Xsffvghrr32WjQ3NyOTyeDP/uzP8Ktf/cr1b6+oqEBvby/Wrl1bGA/7ZIjCw4oKEbn6n//5HwDAscceC2CkyrJ27Vp84xvfwNKlS7Ft2zasXr0a7777LtavXw8AOHjwIObMmYOmpibcfPPNmDBhAvbu3Yv/+I//sL2fr3/969i9ezd+85vf4N5770VjYyMAoKmpadR1zznnHJx44on4t3/7N1xzzTUlP1u3bh2OOeYYtLe3AwA6Oztx3nnnoaKiAosXL0ZTUxN+//vfY+HChcjlcrjppptsx/Qv//IvuO6663DuuefihhtuAACcdNJJgo8cEQVmEBF9as2aNQYA4/nnnze6urqM/fv3G4899phx7LHHGjU1Ncaf/vQn46233jIAGNddd13J7/7whz80ABgvvPCCYRiGsX79egOA8dprrzneJwBjxYoVha/vvvtuA4CxZ8+eUdc94YQTjGuuuabw9bJly4zq6mrjo48+Knyvv7/fmDBhgnHttdcWvrdw4ULjuOOOMw4dOlRye1deeaXR0NBgHD161HGMdXV1JfdLROHh1A8RjTJ79mw0NTWhtbUVV155JcaNG4f169fjc5/7HJ5++mkAwJIlS0p+Z+nSpQCA//qv/wKAQiPsU089hcHBQSXjnD9/PgYHB0uqNM8++yy6u7sxf/58AIBhGHjiiSdw2WWXwTAMHDp0qHBpb29HT08P3njjDSXjI6LgOPVDRKPcf//9mDZtGqqqqtDc3IxTTjmlsNpm3759qKysxMknn1zyOy0tLZgwYQL27dsHAPjyl7+Myy+/HCtXrsS9996Liy66CPPmzcM3v/lNaU2xZ511Fk499VSsW7cOCxcuBDAy7dPY2Fjoq+nq6kJ3dzcefvhhPPzww5a3c/DgQSnjISL5GFSIaJRzzz23sOrHTkVFhevP//3f/x2vvPIKfve73+GZZ57Btddei3/6p3/CK6+8gnHjxkkZ6/z587Fq1SocOnQI48ePx3/+53/iqquuKix5zufzAICrr756VC+L6c///M+ljIWI5GNQISJPTjjhBOTzebz33ns47bTTCt/v7OxEd3c3TjjhhJLrn3feeTjvvPOwatUq/PrXv8a3vvUtPPbYY7juuussb98tAJWbP38+Vq5ciSeeeALNzc3I5XK48sorCz9vamrC+PHjMTw8jNmzZ3u6bb9jIiJ52KNCRJ781V/9FQDgn//5n0u+f8899wAALr30UgDAxx9/DMMwSq5z9tlnA8CoZczF6urqAEB4Z9rTTjsNZ555JtatW4d169bhuOOOw4UXXlj4+ZgxY3D55ZfjiSeewI4dO0b9fldXl+t91NXVabVTLlGasKJCRJ6cddZZuOaaa/Dwww+ju7sbX/7yl/Hqq69i7dq1mDdvHi6++GIAwNq1a/GLX/wCX/va13DSSSfh8OHD+OUvf4n6+vpC2LEyffp0AMCtt96KK6+8EtXV1bjssssKAcbK/PnzsXz5cmSzWSxcuHDU7rV33nknXnzxRcycORPXX389Tj/9dHz00Ud444038Pzzz+Ojjz5y/JunT5+O559/Hvfccw8mT56MtrY2zJw5U/QhI6IgIl51REQaMZcnuy0pHhwcNFauXGm0tbUZ1dXVRmtrq7Fs2TKjr6+vcJ033njDuOqqq4wpU6YYmUzGmDRpkvHVr37V2L59e8ltoWx5smEYxh133GF87nOfMyorK0uWKpcvTza99957BgADgLF582bLMXd2dhqLFi0yWltbjerqaqOlpcW45JJLjIcfftj1cdm5c6dx4YUXGjU1NQYALlUmClGFYZTVZomIiIg0wR4VIiIi0haDChEREWmLQYWIiIi0xaBCRERE2mJQISIiIm0xqBAREZG2Yr/hWz6fx4EDBzB+/Hhuc01ERBQThmHg8OHDmDx58qhNGovFPqgcOHAAra2tUQ+DiIiIfNi/fz+OP/5425/HPqiMHz8ewMgfWl9fH/FoiIiISEQul0Nra2vhOG4n9kHFnO6pr69nUCEiIooZt7YNNtMSERGRthhUiIiISFsMKkRERKQtBhUiIiLSFoMKERERaYtBhYiIiLTFoEJERETaYlAhIiIibTGoEBERkbYYVIiIiEhbDCpERESkLQYVIiIi0haDChEREWmLQYWIiIi0xaBCRERE2mJQISIiIm0xqBAREZG2GFSIiIhIWwwqREREpC0GFSIiItIWgwoRERFpi0GFiIiItMWgQkRERNpiUCEiIiJtMagQERGRtpQGldWrV2PGjBkYP348Jk2ahHnz5mHXrl0l1+nr68OiRYtw7LHHYty4cbj88svR2dmpclhEREQUE0qDyqZNm7Bo0SK88soreO655zA4OIg5c+agt7e3cJ0f/OAH+N3vfofHH38cmzZtwoEDB/D1r39d5bCIiIgoJioMwzDCurOuri5MmjQJmzZtwoUXXoienh40NTXh17/+Nb7xjW8AAHbu3InTTjsNW7duxXnnned6m7lcDg0NDejp6UF9fb3qP4GIiIgkED1+h9qj0tPTAwCYOHEiAOD111/H4OAgZs+eXbjOqaeeiilTpmDr1q2Wt9Hf349cLldyISIiomQKLajk83ncdNNN+OIXv4gzzjgDANDR0YGxY8diwoQJJddtbm5GR0eH5e2sXr0aDQ0NhUtra6vqoRMREVFEQgsqixYtwo4dO/DYY48Fup1ly5ahp6encNm/f7+kERIREZFuqsK4k8WLF+Opp57Cyy+/jOOPP77w/ZaWFgwMDKC7u7ukqtLZ2YmWlhbL28pkMshkMqqHTERERBpQWlExDAOLFy/G+vXr8cILL6Ctra3k59OnT0d1dTU2btxY+N6uXbvwwQcfYNasWSqHRkRERDGgtKKyaNEi/PrXv8Zvf/tbjB8/vtB30tDQgJqaGjQ0NGDhwoVYsmQJJk6ciPr6enzve9/DrFmzhFb8EBERUbIpXZ5cUVFh+f01a9ZgwYIFAEY2fFu6dCl+85vfoL+/H+3t7fjFL35hO/VTjsuTiYiI4kf0+B3qPioqMKgQERHFj5b7qBARERF5waBCRERE2mJQISIiIm0xqBAREZG2GFSIiIhIWwwqREREpC0GFSIiItJWKOf6IbW+/973HX9+3+fvC2kkREREcjGoxJhbQLG6HkMLERHFCYNKypSHmxldK4V+7+rzJygYDRERkTNuoR9TotUUL0RDi4nhhYiI/BI9frOiQgWvNa0Y9T2n8PLolu7C/zO0EBGRCgwq5Kg8vNgFF4YWIiJSgUGFPCkOLgwtRESkGntUYkxFn4ofIr0tDCxERFRM9PjNoBJzuoQVgCuIiIhInOjxmzvTkjSvNa2wbMgt9+iW7pLpISIiIjsMKjGn4wZuImEFYGAhIiJ3nPpJEJ2mgQDv+7IAnBYiIkoL9qiklG5hBWBgISKi0dijklIyp4J6B3stL16JTgUV47QQEREBDCqJ5KeCUc4pkPgNLH4wsBARpRunfhKo+MDup5oBOAeVcnXVdULXkxGgAE4LERElAad+Uqz4QC4rHDgRDTV+Q1M5VlmIiNKDQSUFwggromSFFYCBhYgoDRhUUkJ1WPEyVSQzrACfBRaGFiKi5GFQSSirPg4vYUW078Qv2WHFxMBCRJQsDCopk4awArDKQkSUFFz1k3B2B2qvIUFkaidIsAmjj4arhYgoEoYB7HkZOPguMOk0oO1CoKIi6lFFjjvTEgD7oAL4q2jYBRZZ1ZewGn8ZWogoNP+7CXj0a0B+GKgcA1z9H8CJF0U9qshxeTIBcD4g+wkFddV1lhdZRM/AHBSnhYgoNAffHQkpwMh/u3ZFO56YYVBJAdlhJQxhBxaGFiJSZtJpI5UUYOS/TadGO56Y4dRPSogciMMIBn6FHag4NURE0hgGsGfTSCWl6VT2qHyKPSo0CsOKdwwsRERqMKiQJdEpDgaWUgwsRERyMaiQrbDDiqqlzVH11zC0EBEFx1U/FNiMrpWBw4Do1vq9g72Fi6ioqj5sviUiCg8rKinl50Arc98VUaKVlqhXL7HKQqSWig8HfN1Gi1M/5CqMsBI0qJgYWIjSI8qKJV/D4WFQISGqw4qsoAJ462OJOrAAfMMj8kLH6VS+htViUCFhKsOKzKBiYmAhij8dg4kTvo7lY1AhYX7fMETCikhQ6RvqK/k6W5UVun+vK4UYWoiiF7eAUo6vYXkYVMgTVWHFLaiUh5RyIqElTkubTXyzozSJezixwtdwcAwq5JmKsBI0qJhUBRaAoYVIhTDDidsHJlWvcb52g2FQIV9U9Ks4hRXRoGJSNS1kYmgh8i+scCJjDyWZr3XX120+D7zzBHDwj8Ck04E/uxyo5DZmDCrkm+ywIjOomEQDC+AvtLTtvwON2bzn35OJoYV0F/aUjqpNHmWEFsfX638/Dqz/LpAfHjl78ryHgD+/IvB9xp3o8bsqxDFRgs3oWmn7JlJXXWcbVrJVWV9hpfh33EJL+X2LBJc9rbdhz6f/H1VoKT4IMLSEQ4deCp2f66geH9W7UJu3HySwPLql2/65O/jHkZACjPy3613f95NGrKiQpTCngPxWVZyoqLjoUGUx6Xww04kOwSMqXv+N6PpYRXGqjCCBxfJxL6+ofO0h4ExWVDj1Q4HFPaxYcQswIqGlbf8dAKBNaCmW5ACj64GU1FC1V1MY+zCNeh3m88COJ0YqKZNOY4/KpxhUSIq4hJX+of6SrzNVGaHfswsubm9mZlgB9AwsbmQFGoYHUiXo1gciREKLn7CS5A8MMjGokDQ6hpXyYOKVVZCxCi1JDyxEOgojpBRTEVgYVtyJHr9ZeyJXfl5wbi9quzcGkd6SoCHFvI3iCzASksyLqXew1/FNcU/rbYX/P9RXWbgQkT9uKwitXo/Fr123i5fbFR0XqcV3VFImSFjx0gxr6hvs83wxFQcWAJ4Cy57W20oCCwAGFiIf/IQBr1PGTqFFZqWG06Ly8J2UhPgtY/oNK4C3lTvFocOL8tBiFViKiVZXTAwsRHLYVVKKlVdKrSqnTr9vdz8mVlWiwR4V8iSKExhavRmV/NxnSLGTrf4sIBX3spQHJ6eQVdy7Uox9LNGrrjQws3I7xuV240j9NGzLn4PBfIW025exJ0caed000u19wUl5j5rX/jQvzy17VeyxmZaUCTusBAkqvX3updy6rM0U1KeBRXZYMTG0fEZ1eCh2QdVrmLphfmFPi71z12Hz0AzX35P9aZpB5jNem2eDhJRifl/bDCpycGdaUubq8yf4Civmi9vpTclqF9vy3WszVRmhNyaRkFJ8vfLA0jfYh2x1tnBfmaoM+ob6St7Qegd7bd/QzKkgu8BiTgkxsAAzK7cXwkNj5Rhg7jpszruHBz/G5XaX7BJal9sN1H52X2GV9+3ux2+A8TNuHcJS0BU+du8FxR9giqukdry8tilcDCrki9+wAjhvtw+IhRUVrAKLGVaAkTdEr2EFEA8sQHpDi1t4kOlI/bSRMPRpReUfT9gNQJ/egzD7IGSHpTCIvA+UV1nNr8sDi/ma9uq1phVaP0ZJw6BCkQgaVoqrKtnqrNQ+ld6+3lFhxbyf4rBijgkQ+/TlFliA0VWW8scoijdH0QNnkLGVh4fe+mnAkO+bc3TvMU8BV31bzY0nRPFzrurfXJC+NZNlg6zknrWgHM8BRELYo0KByFiC57eJrmR1jsWbk+jUj5Py6aCgfSsqRHkgESEyPrNHpS63G70KG1zJPxn/zswgbrVCrpzfBlq3oFJeVXFqrGWfilpspqXQhB1Wit+snMKKjKACxCOsFAt6QOFBnZx4+fdltTRfJKQAaoKKVa8KG2qjw2ZaCk2QfhWT01RQ+TSQ3RRQ2Irnt3VqxPNbtmdAIRFO/76c9gwSDShAsI3X7KaCRRpqSU+sqJA0snZitDtgilRWwq6qAPpWVqyUH1gYTkgWq94rL+HE5OU8YDI+pLCiEh1O/VAkogorUU4BAc5vdoB+gYXkEfn0z+dfjNNjqSKouG38xqCiFk9KSLFmtzKm/I3DfGMpCQplJV67Dd2CKj9XUOH7Nttyyz7jK4XPfB6LLyp/L028hpQgMlWZ0EIKBcegQlLJ+uTQmM0nLqwA8k9PT+qpChcMLp/xG1L87IFi9Tt+ToIqitWU4BhUSLqow4r5RmQVVoIEFrspJKewwupKfIX9PKUxuLj9rbIqKeb7glUVReV5fkgOBhVSIqywUvyGUvyGYxdWgOCBxc2ocxE5VFfSckCKGx2el6RPF7n9PaIhpTyAFIcSq3BisquisJ9IPwwqpIzMkqfTbq4iYUVGYHG6bnkDb/lp5e2qK4C6qQXyTvfnwSq86D5mK7JCSjGnUFLMrooCuIcUVlOioTSovPzyy7jsssswefJkVFRU4Mknnyz5uWEYWL58OY477jjU1NRg9uzZeO+991QOiUImI6yY28l7CSsifSuF3/00sDgFEZFAY7V3g1V1xelNOI4HHStx+xuS8Lg7hRivF9VjdKLqnF5uAYUhRV9Kg0pvby/OOuss3H///ZY/v+uuu/Czn/0MDz74ILZt24a6ujq0t7ejr0+vczVQMFGEFcC+b8Vp46fi0CISYMr1Dfa5VlcA9zfjOB047Q50cfjkL3NMZgh1usSF7OdN9DZUhhQ7IlM9DCnRCm0flYqKCqxfvx7z5s0DMFJNmTx5MpYuXYof/vCHAICenh40NzfjkUcewZVXXil0u9xHJR5k7a9SvPOl3WZSolvuA2pPYOa2XXfhegIrDnScN5cZOlT+farDkd+Dq8qVJmEzn78gj3USQwpX/DjTfgv9PXv2oKOjA7Nnzy58r6GhATNnzsTWrVttg0p/fz/6+z872ORyOeVjpeBkbLMPjFRWzLDStv8Oy7BS/qZpvlH1DfUVgkLxmZcBNYHF6tTy5v0WB5byMzFbKT8AFL/Bejk4yAoEKpbqFhMZZ9TVmaAHVpHnPS7CCCjFHzJElyWzkpIMkTXTdnR0AACam5tLvt/c3Fz4mZXVq1ejoaGhcGltbVU6TpJHxacLP1NBwOjGO3NKSMX5QOx6V7xOBxXzW5KXUdIPIyBE2UcRtjhNCcnmJ6SIYkhJjtit+lm2bBl6enoKl/3790c9JPJAZr+KyWtYcQosgJrQYtW7AogvZVZJNAQkLSAEIft5SltYibJnJ6yQwmkfeSILKi0tLQCAzs7Oku93dnYWfmYlk8mgvr6+5ELxEnVYAcQCCyA/tMhYGRSGJFcwdBX1c66a36ZimdUUVlLiKbKg0tbWhpaWFmzcuLHwvVwuh23btmHWrFlRDYtCEkVYCRJYAPcVQ6JkrQwi0pHsFU9Wm7lRuihtpj1y5Ajef//9wtd79uzBW2+9hYkTJ2LKlCm46aab8I//+I/4/Oc/j7a2Ntx2222YPHlyYWUQkZvi5loRddV1ltWBbFW25M20vOm25LqSGnD7BvtGBZ/+oX7PjbZEYQs7RHsJJ0FeK7KqKZz2kUtpRWX79u34whe+gC984QsAgCVLluALX/gCli9fDgD4u7/7O3zve9/DDTfcgBkzZuDIkSPYsGEDslm+KaeBzG32TU5VFZNodQVwr7AEJTIVBLC6QtGL434wxXRc4k9iQttHRRXuoxJ/MpYtl1dV7PZYKef1hGiWIULS0uby4OP1HCU6Ezm4xenvimLPj6jI+FtF+kxkTOnosNKH1RRxosfv2K36oeQJu1+lmNObl9Wbnl3DrQwifSuA/2Zb3XdK1XFMaefn+TD/3RZfvPyeXzqGPJKDQYW0EHVYsQssdtNBo64X4qqgwnVdDuwioSSM0OL1ttMaWHQ70Hp5DryGEtl0eexYTVGDQYW0oSKseOGlumK3/4oMXsIKIG+VhW4BQbfxkLWowokprqegIHEMKpQ4XptriwWdClIdVsI4KOgWEHQcj2y6VARMIn9jlBUUwPlsyFFgNUUdBhXSioqVQDKFHVaiDiw6kdmb47f6pNtjkkZeAwqrKfHHoELaifqTidsbm8ibZFjb76sOLUGrGSoO7F7G5OV6MgMNqeG1ghJWSIn6PSvpGFRISzL7VbxO/wDew4rKBluTXWAB1IcWHQ/SdgGCwSK+nJYoe62ieA0p3DpfX0p3piUKS3WlgZmV2zEutxtH6qdhW/4cDOYrPO9cG0SmKjMqKGSrs9L2WTGZt2cXhIrHIHO7cZ13yY17KOkb6tPycdWB7tM8rKaox4oKacvLG8DMyu2YumE+Gjffgqkb5mNm5fbCz6LsVwHkV1ZMZoXFKQipqLTInnahEWl/vIKEaj8VFBkYUsLBoEJaE30jGJfbDeSHR77ID6Mut1vdoIpEHVZMYYcWkT1cyLu0Tln53YVZVkDhtI/eOPVDiXCkfhoaK8eMhJXKMeitnwYMRTeesKaBrLhNDQGfTQ8FnRqSeVC1ClBpPVOuztNsJqt/435vx0rQ7fBF+Q0prKaEh0GFtHf1+RNczwe0LX8OMHcd6nK70ftpj0pYys+8bAoaVnr77M9DZKrL2r9hF9+PUz+LDmHA7oCnqt8mLqIILF7CZ9CwwpBCInhSQoqNoCcvfK1phafrO52wsJzTm7vfExmKBJViTqEFcJ9+iioIeD3Q6RhYvPwNQcevOrT4rZLJeAzCCihAsOkeBhU5RI/frKgQSWBXVQH8VVa8hpTy37EKLSKrhcIOAX4+jcuatgoiSBWh/He9/h3l/85kBZeg03gqA5gOVRQTQ0r4GFQoNkSmgKLkNayoZIYWr4ElzBAQ9PEIO7Coev6CTm8loflWZUiR2SjLkBINBhWKlSBhZUbXSs/TPyqF0VzrFljc9mJRFQJkHvTjNFbR+9JxeksFkVU9fnAVT7IwqBDZqKuu89SnAuhVVSnW29frezoIkHvg1LUyYXdbUUhyYBGdqvITUlQGFFZTosNmWoqlIFNAXqoqXoOKyUtzrVVVxU+Piii7plvRvV6CHDyjCAAi45U9LrdKmdd9deIeWFSfo0d1BYUhRQ020xIl3NGjRy2/X1tb6/h7TtUVkQOon/1OoqxQhHXfXqbxRJaOF4vTMu0gzb26VVEAhhQdcGdaiqUgbx5e3tj8zpE7vVmXH2j87FprF1LMnzn9HLCv2LjtbmuneNdbq0uS+X3M/P6+jo9rtipbuPjl57Xm54SjFD8MKpRKUYcV1/t02RNFhFtg6e3rlR5Y0kT2Y+Tn9qIOhkHDiclvSFF1Hi8Tqyl6YFCh2ArzTSSKE57J4re6AoidQ0iV4vu2ukRF9f3LuO04Vbf8vrYYUtKDQYVSy+vctsywEnafgUhYcWvgDTMkiNxHmIEl7ICk8n5kn5wyiDh/AKDwMKhQrAX91KM6rIiWxVWfXRlwDyuA+GojFZUOv7ehotKiQ/UmjPuNssoSJKSwgTZduOqHyCM/+6v4up9snfRlykePHhVaFWTevx9R97ZEff8yia7ECirIvi19Q33Klx+HiSFFP6yoUOr5+XQW9RutW9hwIrIqCPhsOkjlni7kLszg5be6EvY2/qp2mGZI0RODCsWejDcXlWFF9dlu/RIJK6bi0MLgEr44hBUiVRhUiD4VdWXFqsTvNP0SpKpi8hJWipUHF4aXUlaPT5weJz+9K3E/OSKrKfpiUCEqEnVY8UpWWPEbWIrF8YAchN8w4vfxiaL3RuewUlsV67O/kAcMKpQIMj8N+dnt0i2sWE3/iDYuujW1yggrgLzAYoprcHEKIDL/Hj+3E1VY0XE6aE7Fs9Jui9UUvXHVD5EkYa0GslJbWystZJTfjqwgVHxQlrHzblC6hCe7cy/ppn+oXyhc+1kF5MfYj3cC49oD3w5Div5YUSEq05jNa3cOEZEDmaxAUc6stBRfgoqqyqJrhcfLeKJcfq1TZWVg4mlRD4FCwqBCZEP2FJDIp8yge2bU1tYqCyzFZAWXMIKDruGkHMOKN8/m/zLwbbCaEg8MKpRq1ZUGLqh6DXOP/isuqHoN1ZWlDXo6VVa8TA+EEVaKyQwtssQhnJSL23jthNFUe3SoQvl9kB4YVCgx/Hw6mlm5HVM3zEfj5lswdcN8zKzcHngcXlYBed0J1GtYCTuwAMGbcoNWQOIYUIp5OY1BWsnYQp/VlPhgMy2l2rjcbiA/PPJFfhh1ud1A7Qw0ZvM41BdNjs9WZ6UehGQ22nph3meQsORlO38V4UT0cZMdCEUbbMPaYp8oSgwqlGpH6qehsXLMSFipHIPe+mnAUOl12vbfgT2tt3m6XbsVQNmqbPAzzvo4B1BUYQWQG1hU8/sYqVgppTKslFfyvPSdiFQBVa76UX1CQtIPgwql2rb8OcDcdajL7UZv/bSRr2MgbmEFEDshYlRkPy4ywlmYisOHU2jxc9JCHXHaJ14YVCjVBvMV2JyfAdTOGFVJCUumKjPq4CAy/cOwEpzqxyJoYIliCkh1GAmykzOrKenEoEIUMhnTPyY/YcWPT3o+cfx5TUON8G3pUm0IM7DpFtBEN2/zQ9eTcFJ8cdUPkQuv/SmyiH5C9rqrqdcDpltIMa8jcr1iUVd24oKrgEbIqqZw2id+GFSINGD36VZVWBHlNXzEIazEKaSopGLjNrdqit9pH075pBuDCpGNxmw+6iF4IntDOK+ho/j3vPyu7JMh6iqMv9FrVUVmWOGUD6nCoEKJ8eiWbum36XfaR+bJCb00Sep0cjs/1ZWwmlvjRPVzKiOsiIQUVlPILzbTEmnCavWPycsmcGE12Ioww4qfZltAbsOt35BiF7i8/E1h8rMCSGVzrU7YnxJPDCpENl5rWhH1EHwTCSthLlX+pOcTXwd2u/F5CTCyA0rxz738TX5CV5gVMr9hhdUUUo1BhUgymdM+xbxura9TZQXwV12xozpgiU5b+Q1gScG+FAoDe1SILOhaTfFa0vf7idxvI63obau8/aB0GVuQaorfpcoqVgKFye1s6BRPrKgQlVEdUpw2e3PqUzHJPmlhVIoDgS5ViSSElKBk96uEOe1jng0d+eGRc3jNXTey8zTFGisqlAiyVvwEDSmqpn3KyVoJpMtuqWaVxeoS5hjC/D07OqzcEqms6DjtY3k2dIo9VlSIPqXrdI+duK4E8kokCAStyKgORKKBUGZIkXn+n7gQORs6xQ+DCiVadaWBmZXbMS63G0c+PTvyYL6i5DqyAopINcXtHD9eewRUTQPVNNRoMw0iwmmsViFGx79Nh0pKMbcpoL6hPu2qKnE9Gzo5Y1ChRHObs45bFcWKaFixq6pEfUZl1XQMJeV0Cylx5XQ2dO6hEl/sUaFEc5qzTkJIMaWtxE9E6cGgQrHn1Eh7pH4aUDlm5AtzzhryQ0pYTbRORMKK3Sd3XZpq40rHqg3DKyUFp34o0azmrKMKKW79KTLI7FmJqk9l7I6xvn5v4IwBySMhIh0wqFCilc9Z6zzdI2uzLbewolOvit9QInpbaQ0vYVRTdGukpeRiUCEKQIcpHz9ElyvLrqrIDCZ+7k9lcNFhO32ZASVpJyl8dEs3G2pjij0qRD7pHFL8HrCselVkHHzH7hgbekhxGkfY4wmjUpW0nhSdq58ULlZUKNa87Egr843Pa0gJoz+lnN8pINl0CCh2iscW52ki2SFFVjXF7/b5RMVYUSFKMLcDmNUqIFVVFd3JqLT4nSYLEhijCCnsT6EwMagQeaRiykflWWv9HMjSGlZMKqaG4rCpnm59KTwTMgEMKkSe6NyX4sQprHjZWyVNYQXwN20VZlUliubZMKspUzfMR+PmWzB1w3zMrNwe2v2SXhhUiBSLoj/FK5VhJc69H4Dc6oquVRXdKikFPBMygUGFUmRG18qohxApmZ++01ZZAbxVV6LoVQlD2L0p3//WgpH/KdpVmtKHQYUoRWRNAQEMK365VVXCDivaVlM+1XXBT7B37jqeCTnFGFSIUoZhJRxOVRVdpoBUhxQZPV3P1H4Lm4dmYDBfIWFEFEcMKhRbXvZQ0V3Yn2rDDitx71Mpximg+KiuNEpWDq175eOoh0Q+MKgQeZCkDaxkhpW0kRFWdKmq6C7IRo0zK7dz5VACMKhQqqS9obYcly37p7pfJSlVlSiX9I/L7ebKoQTQIqjcf//9mDp1KrLZLGbOnIlXX3016iER2VJVVYmqqVHWaqA0hhVRMk/sSOKO1E8DKseMfMGVQ7EVeVBZt24dlixZghUrVuCNN97AWWedhfb2dhw8eDDqoVFMlc9LR72jZRy2G7cLKzKngJLUp2JSPQXEqsoIv9M/2/LnYO/cdVw5FHORB5V77rkH119/Pb7zne/g9NNPx4MPPoja2lr86le/inpoFFNhzEvr3quSqcqMuriREVZYVfHHb7+K00knRXg9dUMcNi8sNpivwOahGVw5FHORBpWBgQG8/vrrmD17duF7lZWVmD17NrZu3Wr5O/39/cjlciUXomJxnpcOMv3jFkpEAovsE9ylgepVQKqrKirPM1UsqqpKuSStFkyLSIPKoUOHMDw8jObm5pLvNzc3o6Ojw/J3Vq9ejYaGhsKltbU1jKFSjIQ1L+2lqqJ6+sdLwPEThmRVVZI4/eOVjquAvISVuFVVKP4in/rxatmyZejp6Slc9u/fH/WQSDNpm5f2EzycfodVFe9UnwvIqaoSdPrHFIewIquqQvESaVBpbGzEmDFj0NnZWfL9zs5OtLS0WP5OJpNBfX19yYWoWJjz0lH3qgSdKvLCrqriFasq+q4C6h/qVzoVJGOpMsNK+kQaVMaOHYvp06dj48aNhe/l83ls3LgRs2bNinBkROlgF1a8VFXYVBuOMKoqJpGwwikgCkvkUz9LlizBL3/5S6xduxbvvvsubrzxRvT29uI73/lO1EMjIhIis0qky461KiorsiqQQasqbKiNl6qoBzB//nx0dXVh+fLl6OjowNlnn40NGzaMarAlkiHKsnG2KstPoZ8aOGNAWl9HmvT29dpOwfUN9knvL+of6tf27MqvNa3gTtMpEXlFBQAWL16Mffv2ob+/H9u2bcPMmTOjHhIRkRCdem5kTwEBzpWVqIM3+1XSQYugQkT+BC3Ph7WHhhWdDvDkLMp/J24YVpKPQYVSIy5vaDqU2mV8Mk96Q+3AGQNahi0VVRUZVK6Qe61pRWxe3+QdgwpRSunwKVnHA72IKMctslNtmGEl6umfYgwrycSgQqkQtzcw1VUVx74DTT+R60BWFSWMalMUS5Z1ELfXOrljUCHSlEhY8RNo/B5wVJ1zJg5VFZnTPEmfEtMBw0qyMKhQ4sX5TcvuRIKiZ0QuJrLraFTVFF3Diuw+FFkhRTQ0sjpmj3upxEfk+6gQxV1ddZ2UrcGdhNFgG/VBTYe9VVQFpiirKCr2V4mD15pWYFXPF5H56F30TzwNz+b/EkeH1J1Og9RhUKFEi3M1Raag/QWqpn3KhRVWwqjg6DTFIyOs6LAazatxT/8NkB9GdeUYzPnKA3gS7VEPiXxgUCEKka6700ZdTSlmhgi3wKLjdFGY4cRpl1orqays5IcL/x378U5gHINKHDGoUGKFWU0JY/rHr7hUU8rpGESsRFk58RpW0mRVzxeByn8ZCSuVYzAw8TQgHv+kqAyDClHIwq6qZKoySpcjO51Er6ahBp/0fBLo9nWk07SOF36rKk7TPtkqPas0z+b/EnO+8gDGfrwTA5/2qFA8MagQSeKlqmK+ues4DUSldA8lcZkC6h3sVbo7bbEZXStxFBjpSRnXzkpKzDGoEEVI156VtNEtjBw9ehS1tbXC11cZVuLYREvJwqBCJJGfXpXi0rluoSWq/hRVdAskTlSHlSiEUVWZ0bVS6e1T+BhUiDRiN9+vW4DxIuo+lTiFk3Jew4oXSVwFxJCSTNyZlkgyFZ8Ys1VZy4uotJbv4xxSTE7NyuW8VsCiWJau6+o40heDCsXW1edPiHoItsJqGvQaWNKipqEmESHFpDKsuInLyQgpuRhUKLGiLgOHFVaAaJeIikxNJCk0RMVLWPFCp83+iKwwqBAlhFtYScv0D0ORd25hxXEfHh/9Uyqmf6L+YELqsJmWSKGwd6xN+3JnXUKKaPOw1/GKNtf6WQHk1lzbP9SfmrBLemFFhUixMKeAAH13CtUlRKj0Sc8nnlY4mdf38juqpoCCiGM41rnHjUoxqBBRIkQZhLyGDVW3EVTYU0BEIhhUKNF0mbcOu6qiqzRUVYKKOqy44SogChuDClEC2U3/qOox8LIpmYqwEnU1JezbVDn9I7IKyC6ssKpCKjCoEKVcFLuTygwWrNKMFuVW+lGElR98/FXMPfqvuKDqNVRXGqHfP6nFoEKxFqeGuDhO/6g84MkIGEkOKZwCEjd1w3w0br4FUzfMx8zK7VEPhyRjUCFKoCg+1fo5J425g6zXwCFz59na2lpl59OJIy8VNh2mgG7bNw3ID498kR9GXW53aPdN4eA+KkQkTW1tre/+ibCrI+XhJMjYkyLMaUBZZ1I+Uj8NjZVjRsJK5Rj01k8DhiQMkLTBoEKUMLI/zdZl6zydPyYOB3y7Ckocxq5CkIBitxFc31Cf8j19ZnStxLZKA5i7DnW53eitn4Zt+XOU3ieFj0GFKEF0WXWh8wHfbZrH/Lno+GsaarTvJ7GjuoKiMqyYWw8M5iuwOT8DqJ0hXEmJU28bsUeFUkCXvVRU6hvqCxRS3A5Yfppqdez78DKmqJdc+yX6XMkMKX4ba/2eXiINr2n6DIMKUYhkr/zxGlDCXqmhS6Oq33FEGVZUhp8we1F0qfJRfDGoUOylrYxrhpOwDwBBliqbQSHM4CLr/uJWWRHpJxLZ1M2rsEIwqynpwx4VohgJEk5kHEi8Ntba0aHK4oWXvhUZPStugUfG4+d2tuSwyFr9Q8nFigqlQhI+hbGEHj3RgOB3nxeZ+8OIUFFZsbwf/tulAFhRIQqR3+bBoG/0MsvysqoqceVlRVNx6LCrskQ9XWSGFR2qK0RWGFSINKdTSDExrHhbwgzICyQiVZ3evl7PPUUMLKQrTv1QaiRh+scrlQ2OUZ74Thdhr2oK4776Bvt8TQmpOjM3ESsqRBqLunnWjRlWZFdXvIQgHSo7YWxw5zWkmI+L30DJCgvpgkGFKCRe+1P8hpQozmpbfDAUCQ4yqzFOt+UlxJTfjtcAVBwkZIeWIJUUP9NAxRhYKGoMKpQIV58/AY9u6Xa93oyulXitaYX6AaWYTlNCQcYSJLj46WFxup2gysfu53EJspxZ9Tl/KNkYVIg0FEU1JVudDW25ahx5rRoBo4OGW3AJq9/Fb3DRZe8VShc201LqRNFU63dZshcypnx4EBJTl63zff4jp0tUevt6Cxc3XsOsWzWFm72RG1ZUiDTjp5oSRV9KWETDUxTVID9VFt0FbcItpuuUz6NbulN36o04Y0WFUknXpco67OCZrc5qUVnxOg7z+lGN32+VRVdOwUtWKGQ1hUSwokIUYyorKVH1rMgKGcW3E+bfkaQqi1N1pbxfpX+on3upkBKsqFBqhVVVEe1P8VJN6R/qD2W6J+zKhKr781NpKa/Q+LkNs8oS90qLisDFagqJYkWFKGbcAorbp1qvAcc8MKuuSoQVimTcT/ltiDw2dmHFLQS4hZywqjZW+7H4XQUUJKQc6qtEYzbv+/dN7FOJDwYVSjVd9lURraYEDSlW1xENLioDi9eDndPfGUVjcZBppqDVFlW7A1sJunkckR+c+iGKCRkhxe73vPyu7GZVL7clMlbzOlH1S0TV0BtVgCgOZiIhMUg1pW3/HQBGqiqUHny2KRFEdqW1o+sKoLCFHVi8/r6f4JG20BJGWIl7g3CxIO8bFB5O/RAlgMwDsXlbXqeEitlNf/g9YMv4+4pvI8j0kNVYRG7PT1+LH3XZutDDRBQ71lZXGphZuR3jcrtxpH4atuXPwWC+ItQxUDgYVIhiTlW1wGtgKSbzoKXi7xPt0xG9bz/hRWVwUR1WnHpVipcp9w31jdr0rXew19f0jzntYzobr2PqhvlAfhiNlWOAueuwOT/D8+2yqVZ/DCpEitVV10nZQr88OIQ1nREksMi67zjej9emZS+VKRFRVFbCVJ/bBeSHR77ID6Mutxuo9R5USH/sUaHYS8I8s5etxqPquQj7fpO2eZiffpkge7gA4TbY2jXVWq1o8xPc97TeVvJ1rv4UoHLMyBeVY9BbP83zbZqS8B6SZKyoUOrpsDw5TmT1eojcviiRoKfD6QlMfpeIA96XQquqrES9VHlj3wxgzr9h4pFd6P20R4WSiRUVIk2EcQK3bFXW8eKVzFU1fm7Hy7iD/J2q+X0MRassUe99oqKqMpCvwO+Pnot/rfw2Ng/NCNxIy6qKvhhUKNbi8uYi2jyo6iAqeoCWFVq8NKGqDihOvy8rvLgFQNHb9/14CASWMMKK1z1VZEwBAfL2VYnL+0nacOqHSDPZqqy0aYqgB3PA/5SJqh4TlWHOSvnf7/f+y3/P7XH108TstntwmLvYlrNaAQT4WwW0p/W2UauAKLlYUaHYkvHpR9f+FFmf8GWNRYfpkqjGIbPyYnW7bvxWWJyENRVUHrLswlnvYG/glXGsqiQXgwpRSLx+avR6cFTdgxFlYNEhKKmiKrC4TQcFPauz6O+KhhXA21QQp4DSg0GFYiltbySyeiBkjiVp9xU1r4FFNLSIBhYvoSVoRcYtrIgGFquwIkva3mN0xqBCsSPrDSSKaZ8gJ2TTjeoQkZaAUs7PnjoioUW04dYuuPgJNCarPpu+oT4p1ZXysCLzhIUMK3pgUCGiQGRXddJURbHj5zEQXXXlZeO4IOGknF1TsFNgEa2uMKwkG4MKxUqcqymmJFVVyvkNLTrvcRKlII+HW2gJ+8zOwEhYURVYGFaSi0GFYiNJbxZJDismkb6aKMNJXXXdqIuOZDw+btWWINv0l9+OiCCBxQnDSjJVGIZhRD2IIHK5HBoaGtDT04P6+vqoh0OKyHyT0GlJsoyTFZK7oCFEl+dJxWkARPdpsdubRVZFxrbyYxPUnJ7T4j1WGrP5YAMrwzMtyyN6/GZQIe3J/iSjU1ABwjkIih6odTkgy6C6QhL1Y6Xq3EVRnCW7nGXVxyKwMKzEG4MKJULSQ0o50YNfWNMUUR+M/dB1CqeYDo+raNCJMriUBxavYQX4LLAwrOhH9PitrEdl1apVOP/881FbW4sJEyZYXueDDz7ApZdeitraWkyaNAk/+tGPMDQ0pGpIFDOyp3t0DymAdd9ElL0UuvdvlIvTOKN+XEV7hcr7W1SdGsFKeS+LVf+KW6Ot2bcis18FYM9KmJQFlYGBAVxxxRW48cYbLX8+PDyMSy+9FAMDA9iyZQvWrl2LRx55BMuXL1c1JIqRpPakxFnUB1Y3Oo/NiU6Pq2iTc9Dg0jfY53gpJxpY7DCsxJvyqZ9HHnkEN910E7q7u0u+//vf/x5f/epXceDAATQ3NwMAHnzwQfz4xz9GV1cXxo4dK3T7nPpJpiSfxycpdJi+KKbLwT4o3R5Xk8hUkcg0kV1Trh2rZt3icFQeqET6VjgNpIfIp37cbN26FWeeeWYhpABAe3s7crkc3nnnHdvf6+/vRy6XK7lQsgQJKeYUD0OKejpVAnQZhwy6/i1epolksqqylFdXijlNBbGyEk9VUd1xR0dHSUgBUPi6o6PD9vdWr16NlStXKh0bRcfvC57BJDrFB1ZdqwFxYz6mKh5PpyDk5f7MsGJVaclUZaQ34ZphxaywmLefqcoUxlAcoHoHey3/1sJeK/vvkFpZeXRLNysriniKlTfffDMqKiocLzt37lQ1VgDAsmXL0NPTU7js379f6f1ReLyGlKiqJ+YnNhmnpk+aOGygFieyHkfR58TP82dXYVHVdFteYXGrrtjZ03qbksoKqyvyeaqoLF26FAsWLHC8zoknnih0Wy0tLXj11VdLvtfZ2Vn4mZ1MJoNMJryucwqH6Is76spJ+RsfD8bOyh+fsCsESeGnwiIr4Jjc7jtblR0VFKwqK9nqrOc+FSt9g3221RWRygrwaXVFcmUFYHVFNk9BpampCU1NTVLueNasWVi1ahUOHjyISZMmAQCee+451NfX4/TTT5dyHxQPIiEl6oBiJQ0HSNnCCC5JFuW/OZGwZDUdpGIayGQ1HcSwkjzKmmk/+OADvPXWW/jggw8wPDyMt956C2+99RaOHDkCAJgzZw5OP/10fPvb38Yf/vAHPPPMM/j7v/97LFq0iBWTFIlbSOG0hlxBH08+D+ETeb7Kp4JGbdwmsO1+b1/vqIsdq6mg8iXMbtNAKt5nOA0kh7LlyQsWLMDatWtHff/FF1/ERRddBADYt28fbrzxRrz00kuoq6vDNddcgzvvvBNVVeKFHi5Pji+3F7FOAYXCpdsOvWTP6bkqnwoq6Sdxmf5xCiZ1WevnvTgA2S1hdvs3M6NLzWINVldG4xb6pDWGFPKi+GDIcKInu8BSHFbKp4CcwopTUAGChRXA+d8Rw0o4tN9HhdKLIYW84pSb/uyem+KA4GcKyI5dkLFbETTq9x0qQapWE3IqyJ/I9lEhsiLrzcHuTShJBzq7T30MehQVu4bb4hVB5c21dquA6rJ1rlUVL8obbM1xOr0nmK8lmRUWM6ywuiKOUz8UKqdPFEEPsGEv3QyLzDdJhhgKi9Xr0U/Pip9eFUB8CggQez9QMR2U9rDCHhXSjqopHz9LXHUNKqrmxmVgyEk28zw4Vgq7ufrgFlhEG2ytAotoUAHkhBVA/ms0zWGFQYW0o6Ka4ncfDl2Cis7BRBQDzIi4TsU5BRQ7XoOLrLDihdegAnh7X5D52k1rWGFQIa2oqKYE2SwsqqCShGAiQveDs0xen1NdHhu7cXvZVj5oYPG7IkiEU1AB5IQVQN5rOo1hhUGFtKHTlA8QbkhJSzApd0HVa5i6YT6QHwYqx2Dv3HW495inoh6WVDKe2yhCi59xi4QX0dASVnXFb1AxMbCoJ3r85qofilTYb9RhhJS0hpNi43K7R0IKAOSHUZfbjRlDpY+LLpUFr27bNw1H6qdhW6WBwXxFoNsq/rei+vEI8u+yfHt5q+BiTiG5BRarlUF2q4KKw4aX0CKy7NlqFVAxtxVB5WStEOLW+6OxokJKqdwzRZdVPgwmo1lVVDYPzbC9vu6hZUbXSs9/U1AyHpMw/m3aVVtEKixeqisl13EILXYhxepszm5VFVMU1ZU0hBVO/ZAWVC5HBtzDiqqAwnDirLrSwMzK7ajL7UZv/TRsy58jXH0IM7R4eR7nHv1XNG6+pfB11wU/wTO131IxLFdWj5EO/yatQouMwAI4b97mxiqkmETDChB+YEl6WGFQocipDinFwthiXYcDQdrI/ncS5DkMu6ISd+WhRVZgAcRDi1NAMXkJKqYwA0uSwwqDCkXOLqjoXuYvx4CiD6//dmQ+d0GqRGlXHFrcAovIOYNk8RNSyoWx/0pSwwqDCkXOKqjEKaQwoOiP4SF+zNDit8JiChpcZISUYqoDSxLDCoMKRSrOIUWXgBLVGxNPnEZhkBVYdKNyO/6khRUGFYpU8cGOAcVZ3N58GGRItkN9lYH2YZFFpEojc6WQn/ecuL1fOOE+KqSFOISUsAJKUt5g3P4OBhnyqjGbR2PXSqHAUh4AZAUX0amk8uvZBRdzXG5nZ9algqszVlRIie+/9/2oh+BK9RtEUoKJTGkNMU7/FtL6mLgJe8dqlT0vsqsrSXlv4dQPRSLtASUpbyBR0e2gnaTnU7fHVpSXaSErosFF5qoiv+cRSltYYVCh0OkeUlQElCS8WRCZdA4zqgOLW1Cx27vF62ZyDCufYVCh0OgcUBhOiILTKcB4WS1Uzs9yZy874nrZpt8psIi+b8X9vYhBhUKha0iRHVDi/oZAJJMuwcVPaPGyoZzfbftFA0vawwqDCimnW0hhOCEKnw6hxWtgEQ0rQc4vBIwOLF7CShqmgLg8mVJDZkCJ6wueKCrFr5moQktjNj/yP/vvAOAeWOqq60LZRK5/qL8krPQN9Y0KK72DvZZhhUuXP8OKCvmiQzVF1ouY4YRIvigrLSKNt0HP2Nw3OHqqKFttv0S5OLCUh5W0TgGxokKJJSOgxPFFTRQnUVZazA3knPZiCVJVsQopxd+3CizF1ZXyyopdVQVgZQVgUKGY4RlIieLHfO2FHVhmuISVctmqrJT9VPoG+xyrK4C3sJJ2le5XIdKD3/NimBciilYUr0en9w23YOC0R4obq6qL3+ZckbClQ1OzKqyokPa8BhSGEiL9RVVlcSOrqgK4V1ZYVRHDoEJaEwkpDCZE8RVGYHGaAnLrVclUZUZVQrLVWds+FTflK4HIHVf9kG+qV/4UhxSGEaJ0UBlYnKZQysOKyAogkbBiVVFxWgEEBNtbJU7vlVz1Q7F23+fvAz4f9SiIKGy6TAmVTwHZVVYA+8Di1lALWO+tQqXYTEu+3ff5+2J1u0QUHyqabr021pYHCLspm2x11vJCcjCoUCAyQ8V9n7+PIYWISsQlrITBy1LrJOHUDwVmhgu/PSsMJ0TkRPZ0kNfmWjOsmFNBZlgJei4gEsOgQtJ4DSwMKETkhczA4hZWgNENtlZ9KybR0MIVP94xqJB0DCBEpNLV509QHlYAseqKyS202Pa3sJHWFXtUiIgodmQ127ot+a2rrrPtXbELGZmqzKgL+cegQkREsSUjsMzoWikUWKyYgcVPZYTVFDEMKkREFHtRVldMoqHF6TrcQn809qgQEVEiyGi2NcOKW+8KMLrZtlgU1ZI47UrrBSsqRESUKGFUV4DPKiyyqiCsplhjUCEiosQJq3fFFDSwiPyu1zPJJwWnfoiIKLHCmg4ylQcOp+khmRWUpE77AKyoEBFRCsiaDvJa1SieHiq/eL3vtKowDMOIehBBiJ4mmoiICJC3FX9Y595xCylxraaIHr8ZVIiIKJXiEFiSGlIABhUiIiIhsgILIDe0JDmkAAwqREREnsgMLID/0CLSjxL3kAIwqBAREfkiO7AUswovXhtlkxBSAAYVIiKiwFSGFj+SElIA8eM391EhIiKyIWMfFpnjSCMGFSIiIhflQSGs4JLmgGJiUCEiIvJIZXBhOCnFoEJERBSQW7goDjIMIt4wqBARESnGcOIfz/VDRERE2mJQISIiIm0xqBAREZG2GFSIiIhIWwwqREREpC0GFSIiItIWgwoRERFpi0GFiIiItMWgQkRERNpiUCEiIiJtMagQERGRthhUiIiISFsMKkRERKQtBhUiIiLSFoMKERERaUtZUNm7dy8WLlyItrY21NTU4KSTTsKKFSswMDBQcr23334bX/rSl5DNZtHa2oq77rpL1ZCIiIgoZqpU3fDOnTuRz+fx0EMP4eSTT8aOHTtw/fXXo7e3Fz/96U8BALlcDnPmzMHs2bPx4IMP4r//+79x7bXXYsKECbjhhhtUDY2IiIhiosIwDCOsO7v77rvxwAMP4H//938BAA888ABuvfVWdHR0YOzYsQCAm2++GU8++SR27txpeRv9/f3o7+8vfJ3L5dDa2oqenh7U19er/yOIiIgosFwuh4aGBtfjd6g9Kj09PZg4cWLh661bt+LCCy8shBQAaG9vx65du/Dxxx9b3sbq1avR0NBQuLS2tiofNxEREUUjtKDy/vvv4+c//zm++93vFr7X0dGB5ubmkuuZX3d0dFjezrJly9DT01O47N+/X92giYiIKFKeg8rNN9+MiooKx0v5tM2HH36IuXPn4oorrsD1118faMCZTAb19fUlFyIiIkomz820S5cuxYIFCxyvc+KJJxb+/8CBA7j44otx/vnn4+GHHy65XktLCzo7O0u+Z37d0tLidWhERESUMJ6DSlNTE5qamoSu++GHH+Liiy/G9OnTsWbNGlRWlhZwZs2ahVtvvRWDg4Oorq4GADz33HM45ZRTcMwxx3gdGhERESWMsh6VDz/8EBdddBGmTJmCn/70p+jq6kJHR0dJ78k3v/lNjB07FgsXLsQ777yDdevW4b777sOSJUtUDYuIiIhiRNk+Ks899xzef/99vP/++zj++ONLfmauiG5oaMCzzz6LRYsWYfr06WhsbMTy5cu5hwoREREBCHkfFRVE12ETERGRPrTcR4WIiIjICwYVIiIi0haDChEREWmLQYWIiIi0xaBCRERE2mJQISIiIm0xqBAREZG2lG34FhZzG5hcLhfxSIiIiEiUedx2284t9kHl8OHDAIDW1taIR0JEREReHT58GA0NDbY/j/3OtPl8HgcOHMD48eNRUVER9XACyeVyaG1txf79+7nLrsb4PMUHn6t44PMUHzKfK8MwcPjwYUyePHnUSYuLxb6iUllZOepcQnFXX1/PF2sM8HmKDz5X8cDnKT5kPVdOlRQTm2mJiIhIWwwqREREpC0GFY1kMhmsWLECmUwm6qGQAz5P8cHnKh74PMVHFM9V7JtpiYiIKLlYUSEiIiJtMagQERGRthhUiIiISFsMKkRERKQtBhUiIiLSFoOKBvbu3YuFCxeira0NNTU1OOmkk7BixQoMDAyUXO/tt9/Gl770JWSzWbS2tuKuu+6KaMTptWrVKpx//vmora3FhAkTLK/zwQcf4NJLL0VtbS0mTZqEH/3oRxgaGgp3oIT7778fU6dORTabxcyZM/Hqq69GPaTUe/nll3HZZZdh8uTJqKiowJNPPlnyc8MwsHz5chx33HGoqanB7Nmz8d5770Uz2BRbvXo1ZsyYgfHjx2PSpEmYN28edu3aVXKdvr4+LFq0CMceeyzGjRuHyy+/HJ2dnUrGw6CigZ07dyKfz+Ohhx7CO++8g3vvvRcPPvggbrnllsJ1crkc5syZgxNOOAGvv/467r77btx+++14+OGHIxx5+gwMDOCKK67AjTfeaPnz4eFhXHrppRgYGMCWLVuwdu1aPPLII1i+fHnII023devWYcmSJVixYgXeeOMNnHXWWWhvb8fBgwejHlqq9fb24qyzzsL9999v+fO77roLP/vZz/Dggw9i27ZtqKurQ3t7O/r6+kIeabpt2rQJixYtwiuvvILnnnsOg4ODmDNnDnp7ewvX+cEPfoDf/e53ePzxx7Fp0yYcOHAAX//619UMyCAt3XXXXUZbW1vh61/84hfGMcccY/T39xe+9+Mf/9g45ZRTohhe6q1Zs8ZoaGgY9f2nn37aqKysNDo6Ogrfe+CBB4z6+vqS547UOvfcc41FixYVvh4eHjYmT55srF69OsJRUTEAxvr16wtf5/N5o6Wlxbj77rsL3+vu7jYymYzxm9/8JoIRkungwYMGAGPTpk2GYYw8L9XV1cbjjz9euM67775rADC2bt0q/f5ZUdFUT08PJk6cWPh669atuPDCCzF27NjC99rb27Fr1y58/PHHUQyRLGzduhVnnnkmmpubC99rb29HLpfDO++8E+HI0mNgYACvv/46Zs+eXfheZWUlZs+eja1bt0Y4MnKyZ88edHR0lDxvDQ0NmDlzJp+3iPX09ABA4Zj0+uuvY3BwsOS5OvXUUzFlyhQlzxWDiobef/99/PznP8d3v/vdwvc6OjpKDn4ACl93dHSEOj6yx+cpeocOHcLw8LDl88DnQF/mc8PnTS/5fB433XQTvvjFL+KMM84AMPJcjR07dlSfnqrnikFFoZtvvhkVFRWOl507d5b8zocffoi5c+fiiiuuwPXXXx/RyNPFz/NERJQGixYtwo4dO/DYY49FNoaqyO45BZYuXYoFCxY4XufEE08s/P+BAwdw8cUX4/zzzx/VJNvS0jKqo9r8uqWlRc6AU8rr8+SkpaVl1OoSPk/hamxsxJgxYyxfL3wO9GU+N52dnTjuuOMK3+/s7MTZZ58d0ajSbfHixXjqqafw8ssv4/jjjy98v6WlBQMDA+ju7i6pqqh6jTGoKNTU1ISmpiah63744Ye4+OKLMX36dKxZswaVlaXFrlmzZuHWW2/F4OAgqqurAQDPPfccTjnlFBxzzDHSx54mXp4nN7NmzcKqVatw8OBBTJo0CcDI81RfX4/TTz9dyn2Qs7Fjx2L69OnYuHEj5s2bB2CkfL1x40YsXrw42sGRrba2NrS0tGDjxo2FYJLL5bBt2zbbVXakhmEY+N73vof169fjpZdeQltbW8nPp0+fjurqamzcuBGXX345AGDXrl344IMPMGvWLCUDooj96U9/Mk4++WTjkksuMf70pz8Z//d//1e4mLq7u43m5mbj29/+trFjxw7jscceM2pra42HHnoowpGnz759+4w333zTWLlypTFu3DjjzTffNN58803j8OHDhmEYxtDQkHHGGWcYc+bMMd566y1jw4YNRlNTk7Fs2bKIR54ujz32mJHJZIxHHnnE+OMf/2jccMMNxoQJE0pWY1H4Dh8+XHjNADDuuece48033zT27dtnGIZh3HnnncaECROM3/72t8bbb79t/PVf/7XR1tZmfPLJJxGPPF1uvPFGo6GhwXjppZdKjkdHjx4tXOdv/uZvjClTphgvvPCCsX37dmPWrFnGrFmzlIyHQUUDa9asMQBYXor94Q9/MC644AIjk8kYn/vc54w777wzohGn1zXXXGP5PL344ouF6+zdu9f4yle+YtTU1BiNjY3G0qVLjcHBwegGnVI///nPjSlTphhjx441zj33XOOVV16Jekip9+KLL1q+fq655hrDMEaWKN92221Gc3OzkclkjEsuucTYtWtXtINOIbvj0Zo1awrX+eSTT4y//du/NY455hijtrbW+NrXvlby4Vqmik8HRURERKQdrvohIiIibTGoEBERkbYYVIiIiEhbDCpERESkLQYVIiIi0haDChEREWmLQYWIiIi0xaBCRERE2mJQISIiIm0xqBAREZG2GFSIiIhIW/8P6HlwVu4aEaYAAAAASUVORK5CYII=\n"},"metadata":{}}],"source":["plt.ion()\n","f, ax = plt.subplots()\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], fill=True)\n","sn.scatterplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], s=10)\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], bw_adjust=0.5, fill=True)\n","plt.title(\"Positive t\")\n","plt.show()"],"id":"_nQ83U-3DLSk"},{"cell_type":"code","source":["plt.ion()\n","f, ax = plt.subplots()\n","sn.kdeplot(x = MC_base2.detach().numpy()[:,0], y = MC_base2.detach().numpy()[:,1], fill=True)\n","sn.scatterplot(x = MC_base2.detach().numpy()[:,0], y = MC_base2.detach().numpy()[:,1], s=10)\n","sn.kdeplot(x = MC_base2.detach().numpy()[:,0], y = MC_base2.detach().numpy()[:,1], bw_adjust=0.5, fill=True)\n","plt.title(\"Negative t\")\n","plt.show()"],"metadata":{"id":"x482G93Cx1Tx","colab":{"base_uri":"https://localhost:8080/","height":452},"executionInfo":{"status":"ok","timestamp":1714520685574,"user_tz":240,"elapsed":1623,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"fffb1e7f-3994-421c-ed1c-9928a5150cb1"},"id":"x482G93Cx1Tx","execution_count":null,"outputs":[{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 1 Axes>"],"image/png":"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\n"},"metadata":{}}]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[],"toc_visible":true},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}

==> anc/Codes/2D_wave/2dwave_Rectangular_Domain.ipynb <==
{"cells":[{"cell_type":"markdown","id":"idlhUjsSJxql","metadata":{"id":"idlhUjsSJxql"},"source":["# Mount with Google Drive"]},{"cell_type":"code","execution_count":null,"id":"skJrn1mzghZU","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"skJrn1mzghZU","executionInfo":{"status":"ok","timestamp":1728224294125,"user_tz":240,"elapsed":20537,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"d2e3b8a5-71f7-4ec1-fbc1-80975561751c"},"outputs":[{"output_type":"stream","name":"stdout","text":["Mounted at /content/drive\n"]}],"source":["from google.colab import drive\n","drive.mount('/content/drive')"]},{"cell_type":"markdown","source":["# Main Part"],"metadata":{"id":"mrVwXoXUHXCS"},"id":"mrVwXoXUHXCS"},{"cell_type":"code","execution_count":null,"id":"34ac382d-c496-43de-97e2-a77b399039db","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"elapsed":5079,"status":"ok","timestamp":1728224299202,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"},"user_tz":240},"id":"34ac382d-c496-43de-97e2-a77b399039db","outputId":"2267f71b-8b0b-44fe-8776-424427b1da93"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","torch.manual_seed(13)\n","\n","\n","\n","# Sampling parameters etc\n","n_axis = 41\n","#n_axis = 21\n","n_time = 61\n","#n_time = 81\n","\n","axis = torch.linspace(0,4,n_axis, device=device)\n","time = torch.linspace(0,12,n_time, device=device)\n","Ps = torch.cartesian_prod(axis,axis,time)\n","# Number of points\n","lP = Ps.shape[0]\n","\n","\n","# Initial dataset\n","data_axis = torch.linspace(0,4, 81, device=device)\n","data_time = torch.linspace(0,12,121, device=device)\n","data_Ps = torch.cartesian_prod(data_axis,data_axis,time)\n","\n","\n","mask = data_Ps[:,2] == 0.\n","X = data_Ps[mask]\n","dtX = data_Ps[mask]\n","\n","mask1 = (abs((data_Ps[:,0]) - 4.) < 1e-10)\n","dxX = data_Ps[mask1]\n","\n","mask2 = (abs(data_Ps[:,1] - 4.) < 1e-10)\n","dyX = data_Ps[mask2]\n","\n","Y = torch.exp(-((X[:,0]-3)**2+(X[:,1]-3)**2)*10)\n","#Y = torch.exp(-(X[:,0]-0.5)**2*2.5)+torch.exp(-(X[:,1]-1)**2*5)\n","#Y = torch.cos((X[:,0]-1)*5)+torch.cos((X[:,1]-1)*5)\n","Y = Y.view(-1,1)\n","\n","#dtY = -2*5*(X[:,0])*torch.exp(-(X[:,0])**2*5)-2*5*(X[:,1])*torch.exp(-(X[:,1])**2*5)\n","#dtY = -10*((X[:,0]-0.5)**2+(X[:,1]-0.5)**2)*torch.exp(-((X[:,0]-0.5)**2+(X[:,1]-0.5)**2)*10)\n","#dtY = -5*(torch.sin((X[:,0]-1)*5)+torch.sin((X[:,1]-1)*5))\n","#dtY = dtY.view(-1,1)\n","\n","dxY = torch.where( ((dxX[:,0]-1).abs() < 1e-1) & (dxX[:,1].abs() < 1), 0., 0. ) # Create 0's\n","dxY = dxY.view(-1,1)\n","\n","dyY = torch.where( ((dyX[:,0]-1).abs() < 1e-1) & (dyX[:,1].abs() < 1), 0., 0. ) # Create 0's\n","dyY = dyY.view(-1,1)\n","\n","#dtX = dtX.to(torch.complex128)\n","dxX = dxX.to(torch.complex128)\n","dyX = dyX.to(torch.complex128)\n","dxY = dxY.to(torch.complex128)\n","dyY = dyY.to(torch.complex128)\n","X = X.to(torch.complex128)\n","Y = Y.to(torch.complex128)\n","#Y = torch.cat((Y,dtY,dxY,dyY),0)\n","Y = torch.cat((Y,dxY,dyY),0)\n","\n","#sn.heatmap(Y.view(101, 101))"]},{"cell_type":"code","execution_count":null,"id":"21503eb5-201e-43de-b8e8-78dd2617680b","metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b"},"outputs":[],"source":["def getVarietyPoints(base):\n","    x,y = base.unbind(1)\n","    t = torch.sqrt(x.square() + y.square())\n","\n","    return torch.stack([ torch.stack([x,y,t],1), torch.stack([x,y,-t],1),torch.stack([-x,y,t],1), torch.stack([-x,y,-t],1),torch.stack([x,-y,t],1), torch.stack([x,-y,-t],1) ])\n","\n","def Phi(base, X):\n","    pts = getVarietyPoints(base)\n","    # return (pts.inner(X) * 1.j).exp().mean(0)\n","    return (pts.inner(X)).exp().mean(0)\n","\n","def dtPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,2].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dxPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,0].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dyPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,1].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","\n","def train(N):\n","    for epoch in range(N):\n","        PhiX = Phi(MC_base * 1.j, X)\n","        #dtPhiX = dtPhi(MC_base * 1.j, dtX)\n","        dxPhiX = dxPhi(MC_base * 1.j, dxX)\n","        dyPhiX = dyPhi(MC_base * 1.j, dyX)\n","        #PhiX = torch.cat((PhiX,dtPhiX,dxPhiX,dyPhiX),1)\n","        PhiX = torch.cat((PhiX,dxPhiX,dyPhiX),1)\n","        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","        LA = torch.linalg.cholesky(A)\n","        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)\n","\n","        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())\n","        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps\n","        nlml += LA.diag().real.log().sum()\n","        nlml += 0.5*S_diag.sum()\n","\n","        opt.zero_grad()\n","        nlml.backward()\n","        opt.step()\n","\n","        with torch.no_grad():\n","            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","            err = (train_pred.real - Y).square().mean().sqrt()\n","            print(26*\"~\" + f'\\nepoch {epoch}\\n\\\n","nlml {nlml}\\n\\\n","err {err}\\n\\\n","eps {eps.exp()}\\n\\\n","base std {MC_base.std(0)}\\n\\\n","min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')"]},{"cell_type":"code","execution_count":null,"id":"qTn_iWiBboK6","metadata":{"id":"qTn_iWiBboK6"},"outputs":[],"source":["n_MC = 1000\n","# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30\n","MC_base = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()\n","S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=True, device=device)\n","# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)\n","eps = torch.tensor(np.log(1e-2), requires_grad=True, device=device)\n"]},{"cell_type":"code","execution_count":null,"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","executionInfo":{"status":"ok","timestamp":1728225582367,"user_tz":240,"elapsed":1283168,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"42eb276e-7f8a-4848-98c0-bf1b21defad6"},"outputs":[{"output_type":"stream","name":"stdout","text":["\u001b[1;30;43m流式输出内容被截断，只能显示最后 5000 行内容。\u001b[0m\n","base std tensor([6.1508, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9776, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 586\n","nlml -91710.19434746457\n","err (0.0015956952844077951-1.0203418542738396e-19j)\n","eps 3.0844508705368255e-06\n","base std tensor([6.1508, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9776, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 587\n","nlml -91779.0265886917\n","err (0.0015912339323184005-1.0136523509588244e-19j)\n","eps 3.0840369061725354e-06\n","base std tensor([6.1508, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 588\n","nlml -91804.61875468411\n","err (0.0015912720921976878-1.0146411691633385e-19j)\n","eps 3.083433821366126e-06\n","base std tensor([6.1508, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 589\n","nlml -91821.46697531377\n","err (0.0015885611691932003-1.0155677106477367e-19j)\n","eps 3.0826476804858277e-06\n","base std tensor([6.1508, 6.1396], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 590\n","nlml -91820.88137649317\n","err (0.0015888950032390697-1.0138275960655754e-19j)\n","eps 3.08169648497342e-06\n","base std tensor([6.1508, 6.1396], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 591\n","nlml -91848.74645048485\n","err (0.001588242073770732-1.0129605139556226e-19j)\n","eps 3.0805708533448723e-06\n","base std tensor([6.1508, 6.1396], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 592\n","nlml -91884.64884016238\n","err (0.0015844071628525538-1.0114897561435215e-19j)\n","eps 3.0792512428586177e-06\n","base std tensor([6.1508, 6.1397], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 593\n","nlml -91890.74395270697\n","err (0.0015852182868734501-1.0121005732995674e-19j)\n","eps 3.0777590719121108e-06\n","base std tensor([6.1508, 6.1397], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 594\n","nlml -91883.29473097308\n","err (0.0015847209508004563-1.0123966320934661e-19j)\n","eps 3.0761271288944217e-06\n","base std tensor([6.1508, 6.1397], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 595\n","nlml -91915.63488856332\n","err (0.0015838746265222313-1.0099455439389927e-19j)\n","eps 3.0743391152532167e-06\n","base std tensor([6.1508, 6.1398], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 596\n","nlml -91925.11930224359\n","err (0.0015828382086340927-1.01113544663745e-19j)\n","eps 3.072411210328564e-06\n","base std tensor([6.1508, 6.1398], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 597\n","nlml -91913.31255218865\n","err (0.0015841559098392541-1.0114022481525359e-19j)\n","eps 3.0703782732709177e-06\n","base std tensor([6.1508, 6.1398], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 598\n","nlml -91918.32477784957\n","err (0.0015842137833481107-1.0090517040662891e-19j)\n","eps 3.068252138700659e-06\n","base std tensor([6.1508, 6.1397], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 599\n","nlml -91879.28278570768\n","err (0.0015887753144282401-1.0150381581339298e-19j)\n","eps 3.066097043357081e-06\n","base std tensor([6.1508, 6.1397], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 600\n","nlml -91784.298948559\n","err (0.0015931453281281443-1.0175382187981835e-19j)\n","eps 3.0640282022083903e-06\n","base std tensor([6.1508, 6.1397], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 601\n","nlml -91705.440640279\n","err (0.001599824743032773-1.0216220194832609e-19j)\n","eps 3.0621261562267557e-06\n","base std tensor([6.1508, 6.1396], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 602\n","nlml -91564.34394659658\n","err (0.0016040695154464117-1.0235979718906383e-19j)\n","eps 3.060542879255244e-06\n","base std tensor([6.1508, 6.1396], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9775, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 603\n","nlml -91498.930076894\n","err (0.0016086343431488987-1.0285437225069754e-19j)\n","eps 3.059324261364345e-06\n","base std tensor([6.1508, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0074, device='cuda:0'), tensor(0.9775, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 604\n","nlml -91494.31172248143\n","err (0.0016075769714142176-1.0309232880926304e-19j)\n","eps 3.0584391716201494e-06\n","base std tensor([6.1508, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9775, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 605\n","nlml -91485.5755888059\n","err (0.0016092704790181779-1.0265261730564206e-19j)\n","eps 3.057868033720768e-06\n","base std tensor([6.1508, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0074, device='cuda:0'), tensor(0.9775, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 606\n","nlml -91712.6733354596\n","err (0.0015969734947569095-1.0219900902515695e-19j)\n","eps 3.057325024760303e-06\n","base std tensor([6.1508, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9776, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 607\n","nlml -91835.96120801124\n","err (0.0015893023686234734-1.0174028827584514e-19j)\n","eps 3.056674779392053e-06\n","base std tensor([6.1508, 6.1394], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 608\n","nlml -91747.8246263407\n","err (0.00159223944271128-1.01867515542844e-19j)\n","eps 3.056007698855218e-06\n","base std tensor([6.1508, 6.1394], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 609\n","nlml -91749.34724490206\n","err (0.001594271609170353-1.0187707993977421e-19j)\n","eps 3.0553465446702666e-06\n","base std tensor([6.1508, 6.1393], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 610\n","nlml -91859.9142319921\n","err (0.0015872563961743585-1.0117701338388309e-19j)\n","eps 3.054566818894968e-06\n","base std tensor([6.1508, 6.1393], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 611\n","nlml -91902.19138023151\n","err (0.0015839609871115064-1.0119755747683548e-19j)\n","eps 3.0536330456071708e-06\n","base std tensor([6.1508, 6.1393], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 612\n","nlml -91845.61328419959\n","err (0.001587860078090315-1.0151832588263886e-19j)\n","eps 3.052623913195431e-06\n","base std tensor([6.1508, 6.1392], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 613\n","nlml -91850.89529254098\n","err (0.0015881092227399655-1.0141094016839344e-19j)\n","eps 3.05155251451667e-06\n","base std tensor([6.1508, 6.1392], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 614\n","nlml -91951.42260526046\n","err (0.001581902484192584-1.0104163521768697e-19j)\n","eps 3.050316537416507e-06\n","base std tensor([6.1507, 6.1392], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 615\n","nlml -91976.14753644848\n","err (0.001579981097192828-1.0111020740242501e-19j)\n","eps 3.0489128034993603e-06\n","base std tensor([6.1507, 6.1392], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 616\n","nlml -91926.24693612511\n","err (0.001583792038010543-1.0102306893118649e-19j)\n","eps 3.0474216915228563e-06\n","base std tensor([6.1506, 6.1392], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 617\n","nlml -91973.00543414478\n","err (0.0015810452606730657-1.0090655116008956e-19j)\n","eps 3.0458072598435032e-06\n","base std tensor([6.1506, 6.1392], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 618\n","nlml -92016.04540954424\n","err (0.0015766835558119715-1.0083680290270931e-19j)\n","eps 3.04404392362706e-06\n","base std tensor([6.1505, 6.1392], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 619\n","nlml -91994.19400046914\n","err (0.0015799824557964825-1.0077532692580336e-19j)\n","eps 3.0421778079125166e-06\n","base std tensor([6.1505, 6.1392], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 620\n","nlml -91990.94405648703\n","err (0.001578991285327934-1.0092199922239901e-19j)\n","eps 3.0402275705718705e-06\n","base std tensor([6.1505, 6.1392], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 621\n","nlml -92026.07063961345\n","err (0.001577255871470076-1.0059843608197289e-19j)\n","eps 3.0381727198463445e-06\n","base std tensor([6.1505, 6.1392], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 622\n","nlml -91991.35827985425\n","err (0.0015793009931114419-1.0078471235613104e-19j)\n","eps 3.036050803945795e-06\n","base std tensor([6.1504, 6.1392], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 623\n","nlml -91971.04280730181\n","err (0.0015788897488026223-1.0085558226407492e-19j)\n","eps 3.0339013182630992e-06\n","base std tensor([6.1505, 6.1393], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 624\n","nlml -91963.73647000248\n","err (0.001579602833213968-1.0077850558633612e-19j)\n","eps 3.0317444082143255e-06\n","base std tensor([6.1504, 6.1393], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 625\n","nlml -91988.17821139185\n","err (0.0015792972702707716-1.0074693748195091e-19j)\n","eps 3.0295625211439957e-06\n","base std tensor([6.1505, 6.1393], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 626\n","nlml -91958.87469808562\n","err (0.00157909538328514-1.0087803325745039e-19j)\n","eps 3.0273908554474464e-06\n","base std tensor([6.1504, 6.1393], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 627\n","nlml -91909.1765599433\n","err (0.0015839246884462714-1.010984399647273e-19j)\n","eps 3.0253012101614864e-06\n","base std tensor([6.1504, 6.1393], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 628\n","nlml -91852.83341281881\n","err (0.0015846915802272903-1.0143469353865905e-19j)\n","eps 3.0233567840019974e-06\n","base std tensor([6.1504, 6.1393], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 629\n","nlml -91769.78054757892\n","err (0.0015918485927770706-1.0158470242041245e-19j)\n","eps 3.021644536244037e-06\n","base std tensor([6.1504, 6.1394], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 630\n","nlml -91759.5363616251\n","err (0.0015921648668416597-1.0208448191395797e-19j)\n","eps 3.020167902270673e-06\n","base std tensor([6.1504, 6.1394], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9776, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 631\n","nlml -91851.74459737288\n","err (0.0015890527867207338-1.014977520731435e-19j)\n","eps 3.0188008390845533e-06\n","base std tensor([6.1504, 6.1394], device='cuda:0')\n","min,max (tensor(-0.0075, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 632\n","nlml -91918.88776454558\n","err (0.0015838298390059816-1.0134513582723895e-19j)\n","eps 3.017464201658385e-06\n","base std tensor([6.1504, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 633\n","nlml -91954.24453059229\n","err (0.0015828838958445563-1.0108523803800666e-19j)\n","eps 3.0161254349258336e-06\n","base std tensor([6.1504, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 634\n","nlml -91967.35259084555\n","err (0.0015803953314552966-1.0091290134354913e-19j)\n","eps 3.014775161585329e-06\n","base std tensor([6.1503, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 635\n","nlml -91988.1726932459\n","err (0.0015798122115689823-1.0094791067606301e-19j)\n","eps 3.0134020046168275e-06\n","base std tensor([6.1502, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 636\n","nlml -91979.25004197535\n","err (0.0015807947933815605-1.0086997602355921e-19j)\n","eps 3.0120242375205245e-06\n","base std tensor([6.1502, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 637\n","nlml -91896.72016013609\n","err (0.001586888367683131-1.013352045700445e-19j)\n","eps 3.0107444771071972e-06\n","base std tensor([6.1501, 6.1395], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 638\n","nlml -91821.39637394447\n","err (0.0015919143178735576-1.0154653918794556e-19j)\n","eps 3.0096463496176215e-06\n","base std tensor([6.1501, 6.1396], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 639\n","nlml -91796.89923969087\n","err (0.0015947949425353081-1.019956037994121e-19j)\n","eps 3.008740749400962e-06\n","base std tensor([6.1501, 6.1396], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 640\n","nlml -91801.46085678216\n","err (0.0015916938444201032-1.0142301298144571e-19j)\n","eps 3.008007623182805e-06\n","base std tensor([6.1500, 6.1396], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 641\n","nlml -91847.6561173018\n","err (0.0015899716015227098-1.017493539268328e-19j)\n","eps 3.007391854531973e-06\n","base std tensor([6.1500, 6.1396], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 642\n","nlml -91887.72948802695\n","err (0.0015839844759817424-1.0096936089758213e-19j)\n","eps 3.006836847790598e-06\n","base std tensor([6.1500, 6.1396], device='cuda:0')\n","min,max (tensor(-0.0075, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 643\n","nlml -91926.57159429381\n","err (0.001585216511833949-1.0138056281003164e-19j)\n","eps 3.0062948413388146e-06\n","base std tensor([6.1500, 6.1396], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 644\n","nlml -91982.66135096301\n","err (0.0015826196960502309-1.0086791953094922e-19j)\n","eps 3.005705045419665e-06\n","base std tensor([6.1500, 6.1397], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 645\n","nlml -92032.51719772426\n","err (0.001577984096652339-1.0082413636356699e-19j)\n","eps 3.0050048062788495e-06\n","base std tensor([6.1500, 6.1397], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 646\n","nlml -91999.38819382185\n","err (0.0015837584342752974-1.0129023944289098e-19j)\n","eps 3.004257270050367e-06\n","base std tensor([6.1501, 6.1398], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 647\n","nlml -91981.8528019777\n","err (0.0015805101607597293-1.0081955507760522e-19j)\n","eps 3.0034856359686718e-06\n","base std tensor([6.1501, 6.1398], device='cuda:0')\n","min,max (tensor(-0.0075, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 648\n","nlml -91977.1982781435\n","err (0.001580506250601932-1.010097044696186e-19j)\n","eps 3.00269578934602e-06\n","base std tensor([6.1502, 6.1399], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 649\n","nlml -91982.08499644604\n","err (0.001580675297495739-1.0110442455937383e-19j)\n","eps 3.001886893256544e-06\n","base std tensor([6.1502, 6.1399], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 650\n","nlml -92039.24494241567\n","err (0.0015777870789007345-1.0070000227056621e-19j)\n","eps 3.0010000446255714e-06\n","base std tensor([6.1502, 6.1399], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 651\n","nlml -92070.39729723983\n","err (0.0015758196901480782-1.0071620411855664e-19j)\n","eps 3.0000094862039253e-06\n","base std tensor([6.1502, 6.1400], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 652\n","nlml -92061.56802041261\n","err (0.0015749585923967439-1.0053010607028726e-19j)\n","eps 2.9989418052502916e-06\n","base std tensor([6.1502, 6.1400], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 653\n","nlml -92042.33934501775\n","err (0.0015776064969974476-1.0069920574607664e-19j)\n","eps 2.9978295984784245e-06\n","base std tensor([6.1502, 6.1401], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 654\n","nlml -92062.01835386005\n","err (0.0015757054707566374-1.0058184010376384e-19j)\n","eps 2.9966630714894364e-06\n","base std tensor([6.1502, 6.1401], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 655\n","nlml -92125.12430430292\n","err (0.0015720941790324208-1.0057357951842097e-19j)\n","eps 2.9953798768696784e-06\n","base std tensor([6.1502, 6.1402], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 656\n","nlml -92133.06812885741\n","err (0.0015714141984666992-1.0033191654751069e-19j)\n","eps 2.9939866227978453e-06\n","base std tensor([6.1503, 6.1402], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 657\n","nlml -92128.99374162838\n","err (0.001572326207456736-1.0051763917805332e-19j)\n","eps 2.9925076213021233e-06\n","base std tensor([6.1503, 6.1402], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 658\n","nlml -92129.31213395651\n","err (0.00157169279436541-1.0026020099732258e-19j)\n","eps 2.990956277294947e-06\n","base std tensor([6.1503, 6.1403], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 659\n","nlml -92133.89540629394\n","err (0.0015721130177348828-1.004180194802283e-19j)\n","eps 2.9893419127134714e-06\n","base std tensor([6.1504, 6.1403], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 660\n","nlml -92124.51268216869\n","err (0.0015707749172911825-1.0023197983687058e-19j)\n","eps 2.9876851381188064e-06\n","base std tensor([6.1504, 6.1403], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 661\n","nlml -92076.16078517544\n","err (0.0015734352005976103-1.0034436293455645e-19j)\n","eps 2.9860425872589755e-06\n","base std tensor([6.1504, 6.1404], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 662\n","nlml -91976.52772843737\n","err (0.001575597588132175-1.0061515187615554e-19j)\n","eps 2.984518258689603e-06\n","base std tensor([6.1504, 6.1404], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 663\n","nlml -91913.30849416691\n","err (0.0015817768628548885-1.0093956836645884e-19j)\n","eps 2.9831772579355022e-06\n","base std tensor([6.1505, 6.1404], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 664\n","nlml -91868.53538211659\n","err (0.0015862974937718853-1.01418244371452e-19j)\n","eps 2.982061099298502e-06\n","base std tensor([6.1505, 6.1404], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 665\n","nlml -91725.58010983438\n","err (0.001596955509006192-1.0204959968392784e-19j)\n","eps 2.9813186815698127e-06\n","base std tensor([6.1504, 6.1404], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 666\n","nlml -91625.02580705898\n","err (0.0016025920041820166-1.0260804636978518e-19j)\n","eps 2.9810391057932906e-06\n","base std tensor([6.1504, 6.1404], device='cuda:0')\n","min,max (tensor(-0.0075, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 667\n","nlml -91746.52291486788\n","err (0.0015946083689439923-1.0178045141930021e-19j)\n","eps 2.981037512616163e-06\n","base std tensor([6.1504, 6.1404], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 668\n","nlml -91988.67710390757\n","err (0.0015803666661817818-1.0096075695129091e-19j)\n","eps 2.981007442989615e-06\n","base std tensor([6.1504, 6.1404], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 669\n","nlml -92055.80690298269\n","err (0.0015732285143907506-1.0070208537779218e-19j)\n","eps 2.980876738404284e-06\n","base std tensor([6.1504, 6.1403], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 670\n","nlml -91936.63613882988\n","err (0.0015823227647474276-1.0100266388461581e-19j)\n","eps 2.980797889706244e-06\n","base std tensor([6.1503, 6.1403], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 671\n","nlml -91878.04811868856\n","err (0.001586549205103321-1.0148187650907271e-19j)\n","eps 2.9808451757238176e-06\n","base std tensor([6.1503, 6.1403], device='cuda:0')\n","min,max (tensor(-0.0075, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 672\n","nlml -91954.51396327004\n","err (0.0015815380423520264-1.0121193692386285e-19j)\n","eps 2.9809142227567645e-06\n","base std tensor([6.1503, 6.1403], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 673\n","nlml -91967.18983392014\n","err (0.0015822027890530707-1.0117435795419006e-19j)\n","eps 2.9809954294523543e-06\n","base std tensor([6.1502, 6.1403], device='cuda:0')\n","min,max (tensor(-0.0075, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 674\n","nlml -91962.35604258454\n","err (0.0015802214196436824-1.0095373176862359e-19j)\n","eps 2.981098924100479e-06\n","base std tensor([6.1502, 6.1403], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 675\n","nlml -92009.57580234631\n","err (0.0015811112791250222-1.010930661375282e-19j)\n","eps 2.9811677904949584e-06\n","base std tensor([6.1502, 6.1403], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 676\n","nlml -92063.04547167143\n","err (0.0015753386616704237-1.0083023646897112e-19j)\n","eps 2.9811418367629423e-06\n","base std tensor([6.1502, 6.1403], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 677\n","nlml -92105.69961668104\n","err (0.001573208013769497-1.0040356028299129e-19j)\n","eps 2.9809845597692613e-06\n","base std tensor([6.1502, 6.1404], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 678\n","nlml -92167.06400793674\n","err (0.0015696261884266156-1.0030601148982505e-19j)\n","eps 2.980638116373008e-06\n","base std tensor([6.1502, 6.1405], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 679\n","nlml -92179.44635736142\n","err (0.0015680451994573713-1.0031875155857043e-19j)\n","eps 2.980106176441688e-06\n","base std tensor([6.1503, 6.1405], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 680\n","nlml -92159.77237309967\n","err (0.0015708750825994037-1.0019571573812962e-19j)\n","eps 2.9794392958556974e-06\n","base std tensor([6.1503, 6.1405], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 681\n","nlml -92160.86048751995\n","err (0.0015704783951684274-1.0044109573536106e-19j)\n","eps 2.978655264022443e-06\n","base std tensor([6.1503, 6.1406], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 682\n","nlml -92153.99205708898\n","err (0.0015701564161595622-1.0038571668634517e-19j)\n","eps 2.977775322207452e-06\n","base std tensor([6.1503, 6.1406], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 683\n","nlml -92139.5696844546\n","err (0.0015706948820123983-1.0034012565452632e-19j)\n","eps 2.976825250542175e-06\n","base std tensor([6.1503, 6.1407], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 684\n","nlml -92133.37744856521\n","err (0.0015711532994634064-1.0040586664473803e-19j)\n","eps 2.9758257693772504e-06\n","base std tensor([6.1504, 6.1407], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 685\n","nlml -92114.49074890286\n","err (0.0015702123757182428-1.0034816048671223e-19j)\n","eps 2.974804123367838e-06\n","base std tensor([6.1504, 6.1407], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 686\n","nlml -92111.5453275397\n","err (0.001571979744332038-1.0034932043252047e-19j)\n","eps 2.973775620680861e-06\n","base std tensor([6.1504, 6.1407], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 687\n","nlml -92011.48766625769\n","err (0.0015745608476886355-1.0066325078482132e-19j)\n","eps 2.972862398359477e-06\n","base std tensor([6.1504, 6.1407], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 688\n","nlml -91780.79966210866\n","err (0.0015923160976366354-1.018071215332377e-19j)\n","eps 2.9723361703543647e-06\n","base std tensor([6.1504, 6.1407], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 689\n","nlml -91499.01015423733\n","err (0.0016016715156843202-1.0221741310851005e-19j)\n","eps 2.972499510465112e-06\n","base std tensor([6.1504, 6.1407], device='cuda:0')\n","min,max (tensor(-0.0072, device='cuda:0'), tensor(0.9775, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 690\n","nlml -91383.70172471143\n","err (0.0016158748447329728-1.0358922147073816e-19j)\n","eps 2.97341335264108e-06\n","base std tensor([6.1504, 6.1408], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9775, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 691\n","nlml -92021.83814872551\n","err (0.0015777497111425438-1.0105848782035353e-19j)\n","eps 2.974252827291713e-06\n","base std tensor([6.1504, 6.1408], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 692\n","nlml -91939.53298242841\n","err (0.0015830941156597582-1.0117843015683254e-19j)\n","eps 2.975126945045999e-06\n","base std tensor([6.1504, 6.1408], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 693\n","nlml -91827.61992464439\n","err (0.0015929914099723733-1.0207530403445742e-19j)\n","eps 2.976162893204524e-06\n","base std tensor([6.1504, 6.1409], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 694\n","nlml -91982.64253217002\n","err (0.0015809534670462853-1.0103627690058279e-19j)\n","eps 2.977163231361963e-06\n","base std tensor([6.1505, 6.1409], device='cuda:0')\n","min,max (tensor(-0.0075, device='cuda:0'), tensor(0.9777, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 695\n","nlml -92041.4798552228\n","err (0.0015803581269603637-1.0081413192495846e-19j)\n","eps 2.9780637897495447e-06\n","base std tensor([6.1505, 6.1410], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 696\n","nlml -92037.35203727757\n","err (0.001580496930081066-1.0098053291589306e-19j)\n","eps 2.9788742051619886e-06\n","base std tensor([6.1504, 6.1410], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 697\n","nlml -92060.60306973285\n","err (0.0015765518315155524-1.006994117023464e-19j)\n","eps 2.979575838643893e-06\n","base std tensor([6.1504, 6.1411], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 698\n","nlml -92113.29840001841\n","err (0.001576998672478573-1.0051608886320669e-19j)\n","eps 2.980105856284052e-06\n","base std tensor([6.1504, 6.1411], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 699\n","nlml -92107.99158900381\n","err (0.00157545020630093-1.0062707850804865e-19j)\n","eps 2.9804827678477474e-06\n","base std tensor([6.1504, 6.1410], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 700\n","nlml -92120.58076833464\n","err (0.0015726159118109701-1.00495420350876e-19j)\n","eps 2.98070755165697e-06\n","base std tensor([6.1504, 6.1410], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 701\n","nlml -92134.46610126528\n","err (0.0015745469073328063-1.004001927550557e-19j)\n","eps 2.9807734830802834e-06\n","base std tensor([6.1504, 6.1410], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 702\n","nlml -92109.38928810185\n","err (0.0015763256825142588-1.0082309519057746e-19j)\n","eps 2.9807298140821254e-06\n","base std tensor([6.1504, 6.1410], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 703\n","nlml -92095.9727631358\n","err (0.0015772020322841972-1.0087349760696691e-19j)\n","eps 2.9806019415184185e-06\n","base std tensor([6.1504, 6.1410], device='cuda:0')\n","min,max (tensor(-0.0075, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 704\n","nlml -92078.53578627772\n","err (0.0015785696064342834-1.0095009170314157e-19j)\n","eps 2.980427766401633e-06\n","base std tensor([6.1505, 6.1411], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 705\n","nlml -92010.42808565656\n","err (0.00158249409127559-1.0098013553252967e-19j)\n","eps 2.980289886356795e-06\n","base std tensor([6.1505, 6.1411], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 706\n","nlml -91960.46522052475\n","err (0.0015842520062224529-1.0111155917859269e-19j)\n","eps 2.9802538146063947e-06\n","base std tensor([6.1505, 6.1412], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 707\n","nlml -91970.77481644865\n","err (0.0015826633683225669-1.0104417577194007e-19j)\n","eps 2.9802792394594318e-06\n","base std tensor([6.1506, 6.1412], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 708\n","nlml -91958.49013985053\n","err (0.00158235404817009-1.0124740267376396e-19j)\n","eps 2.9803759430511675e-06\n","base std tensor([6.1506, 6.1412], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 709\n","nlml -92093.33297296104\n","err (0.0015742319696812749-1.005714195420496e-19j)\n","eps 2.98035563129037e-06\n","base std tensor([6.1506, 6.1412], device='cuda:0')\n","min,max (tensor(-0.0075, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 710\n","nlml -92180.29235604656\n","err (0.0015673404929546061-1.0002450246076184e-19j)\n","eps 2.9801332050805987e-06\n","base std tensor([6.1506, 6.1411], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 711\n","nlml -92182.48421144533\n","err (0.001569286200917531-1.0038951837533252e-19j)\n","eps 2.9797210350996e-06\n","base std tensor([6.1507, 6.1412], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 712\n","nlml -92175.83492787741\n","err (0.0015693281178936888-1.0050322287846183e-19j)\n","eps 2.9791509731067657e-06\n","base std tensor([6.1507, 6.1412], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 713\n","nlml -92139.42898226535\n","err (0.001572122591599302-1.003348199646255e-19j)\n","eps 2.9784890926811138e-06\n","base std tensor([6.1508, 6.1412], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 714\n","nlml -92186.85186140916\n","err (0.001570997111293648-1.0033524229635545e-19j)\n","eps 2.9776862516986045e-06\n","base std tensor([6.1508, 6.1412], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 715\n","nlml -92239.90441409514\n","err (0.001564591198430433-1.0016246136702808e-19j)\n","eps 2.976697243389754e-06\n","base std tensor([6.1508, 6.1412], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 716\n","nlml -92255.80961497402\n","err (0.0015650441832081542-9.980080337480207e-20j)\n","eps 2.975527242567093e-06\n","base std tensor([6.1508, 6.1412], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 717\n","nlml -92241.9630862734\n","err (0.001565355422264684-9.9947435306809e-20j)\n","eps 2.974215602532447e-06\n","base std tensor([6.1508, 6.1412], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 718\n","nlml -92211.18855136314\n","err (0.0015667957630672714-1.000784114276733e-19j)\n","eps 2.9728176190834266e-06\n","base std tensor([6.1508, 6.1413], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 719\n","nlml -92218.45906277931\n","err (0.001566858534480606-1.0006292501769484e-19j)\n","eps 2.9713399165865913e-06\n","base std tensor([6.1507, 6.1413], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 720\n","nlml -92184.89231652577\n","err (0.0015677684707770482-1.0022683177617373e-19j)\n","eps 2.969834310961826e-06\n","base std tensor([6.1507, 6.1413], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 721\n","nlml -92197.06009753866\n","err (0.001566440883988908-9.971539077322308e-20j)\n","eps 2.9682899719182483e-06\n","base std tensor([6.1507, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 722\n","nlml -92187.4694597934\n","err (0.001564408911716603-9.995869297147714e-20j)\n","eps 2.966713234858763e-06\n","base std tensor([6.1507, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 723\n","nlml -92154.2721599387\n","err (0.0015688736343672115-1.0011300266765252e-19j)\n","eps 2.965167906023328e-06\n","base std tensor([6.1508, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 724\n","nlml -92150.1164910061\n","err (0.0015686204550747053-1.0026594844985858e-19j)\n","eps 2.9636502281075295e-06\n","base std tensor([6.1508, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 725\n","nlml -92105.46728893596\n","err (0.0015698143862730323-1.0013956695302363e-19j)\n","eps 2.9622190683422355e-06\n","base std tensor([6.1508, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 726\n","nlml -92025.13178402004\n","err (0.0015723744203334827-1.004872044390321e-19j)\n","eps 2.9609717189774593e-06\n","base std tensor([6.1508, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 727\n","nlml -91941.02279825068\n","err (0.0015797171235041947-1.0071712431820277e-19j)\n","eps 2.9600044167800665e-06\n","base std tensor([6.1508, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 728\n","nlml -91800.35168757656\n","err (0.001583863451379927-1.0110433331168114e-19j)\n","eps 2.95946627877907e-06\n","base std tensor([6.1508, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 729\n","nlml -91776.63188236649\n","err (0.001589887767890015-1.0147496888412387e-19j)\n","eps 2.9593593707033514e-06\n","base std tensor([6.1507, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 730\n","nlml -91886.38083388926\n","err (0.0015808377653664409-1.0110857606014164e-19j)\n","eps 2.959499736204115e-06\n","base std tensor([6.1507, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 731\n","nlml -91966.77243791762\n","err (0.0015809322283859483-1.010121314771951e-19j)\n","eps 2.9597706102837377e-06\n","base std tensor([6.1508, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0082, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 732\n","nlml -91923.50744470349\n","err (0.0015860259628844272-1.0113974281503515e-19j)\n","eps 2.9602151636682693e-06\n","base std tensor([6.1508, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0075, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 733\n","nlml -91933.65495107564\n","err (0.0015821767227895698-1.0132908707164551e-19j)\n","eps 2.960808058612099e-06\n","base std tensor([6.1508, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 734\n","nlml -92108.68288557214\n","err (0.0015749495052245117-1.004591203576064e-19j)\n","eps 2.9613215049962175e-06\n","base std tensor([6.1508, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 735\n","nlml -92202.74573210374\n","err (0.0015675525840431674-1.0002207656977381e-19j)\n","eps 2.961647656834733e-06\n","base std tensor([6.1507, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 736\n","nlml -92138.66728787997\n","err (0.0015728851321760399-1.0072640137441952e-19j)\n","eps 2.9618729414063327e-06\n","base std tensor([6.1507, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0082, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 737\n","nlml -92164.13472147007\n","err (0.0015698660802060972-9.992689389700326e-20j)\n","eps 2.961983748075096e-06\n","base std tensor([6.1507, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 738\n","nlml -92223.11502153586\n","err (0.0015660507611338725-1.0034697439144884e-19j)\n","eps 2.961921140787205e-06\n","base std tensor([6.1507, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0082, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 739\n","nlml -92227.02209741682\n","err (0.0015683115256583079-1.0035104501897259e-19j)\n","eps 2.9616979174292847e-06\n","base std tensor([6.1507, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 740\n","nlml -92220.50891536933\n","err (0.0015669952114871926-9.978035280782856e-20j)\n","eps 2.961341086735708e-06\n","base std tensor([6.1507, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 741\n","nlml -92217.7409840577\n","err (0.0015673016025931346-1.0030283244808062e-19j)\n","eps 2.9608688705722955e-06\n","base std tensor([6.1507, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 742\n","nlml -92242.51595737043\n","err (0.0015656464692891876-1.0009630231353022e-19j)\n","eps 2.9602659125580463e-06\n","base std tensor([6.1508, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 743\n","nlml -92206.5723314795\n","err (0.0015677739549412805-9.979370136924126e-20j)\n","eps 2.959586046683669e-06\n","base std tensor([6.1508, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 744\n","nlml -92218.89791108666\n","err (0.0015664256571871129-1.0039481000176398e-19j)\n","eps 2.9588239445899864e-06\n","base std tensor([6.1509, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 745\n","nlml -92287.85270382125\n","err (0.0015627784195051946-9.973427137842777e-20j)\n","eps 2.957912986251567e-06\n","base std tensor([6.1509, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 746\n","nlml -92307.60404230525\n","err (0.0015617454073881233-9.970225588554855e-20j)\n","eps 2.95685074443779e-06\n","base std tensor([6.1509, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 747\n","nlml -92308.82382663543\n","err (0.0015616158491354054-9.999109599710795e-20j)\n","eps 2.955659539631012e-06\n","base std tensor([6.1509, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 748\n","nlml -92344.49933735329\n","err (0.0015596973948835708-9.942420250895476e-20j)\n","eps 2.9543091752639526e-06\n","base std tensor([6.1509, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 749\n","nlml -92374.01130187977\n","err (0.0015582852548980542-9.955385310852002e-20j)\n","eps 2.9527913674563462e-06\n","base std tensor([6.1509, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 750\n","nlml -92365.77260955216\n","err (0.0015584598496129847-9.970766878151065e-20j)\n","eps 2.951143672451657e-06\n","base std tensor([6.1509, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 751\n","nlml -92381.68340102365\n","err (0.0015580034230217382-9.93247503161566e-20j)\n","eps 2.94936418003376e-06\n","base std tensor([6.1509, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 752\n","nlml -92398.44511271875\n","err (0.0015574064547407567-9.927529314660628e-20j)\n","eps 2.947454647763382e-06\n","base std tensor([6.1509, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 753\n","nlml -92386.86120997029\n","err (0.0015572018752979147-9.958357145854261e-20j)\n","eps 2.945454465292088e-06\n","base std tensor([6.1508, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 754\n","nlml -92367.73463070957\n","err (0.0015596562298103355-9.948648849335355e-20j)\n","eps 2.9434022327270784e-06\n","base std tensor([6.1508, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 755\n","nlml -92327.19556688504\n","err (0.0015615415504258339-9.959671692552042e-20j)\n","eps 2.941361729332422e-06\n","base std tensor([6.1508, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 756\n","nlml -92302.56357832292\n","err (0.0015647311044723112-9.996011638169455e-20j)\n","eps 2.9393686765471672e-06\n","base std tensor([6.1508, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 757\n","nlml -92252.77143191668\n","err (0.0015656812919052953-9.990053051773517e-20j)\n","eps 2.9374770108578712e-06\n","base std tensor([6.1508, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 758\n","nlml -92207.93165631215\n","err (0.001570947406077947-1.0021454359651836e-19j)\n","eps 2.9357425915931807e-06\n","base std tensor([6.1508, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 759\n","nlml -92159.72998267235\n","err (0.0015700904053018408-1.0056995601861294e-19j)\n","eps 2.934223546098147e-06\n","base std tensor([6.1508, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 760\n","nlml -92199.28387824807\n","err (0.0015698991582471895-9.995886427916894e-20j)\n","eps 2.9328449260272836e-06\n","base std tensor([6.1508, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 761\n","nlml -92248.55981601457\n","err (0.0015643081969730684-1.0030307098636696e-19j)\n","eps 2.9315435642711554e-06\n","base std tensor([6.1509, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 762\n","nlml -92294.59361582655\n","err (0.0015617146530004422-9.963111439589709e-20j)\n","eps 2.9302459235646217e-06\n","base std tensor([6.1509, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 763\n","nlml -92323.02063945521\n","err (0.0015591282057091187-9.962327137673284e-20j)\n","eps 2.928929374136226e-06\n","base std tensor([6.1509, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 764\n","nlml -92295.89219181398\n","err (0.001562514746731524-1.0002115093744873e-19j)\n","eps 2.927633478770383e-06\n","base std tensor([6.1509, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 765\n","nlml -92247.78487234228\n","err (0.0015659896940781333-9.988883831230177e-20j)\n","eps 2.926420431954604e-06\n","base std tensor([6.1508, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 766\n","nlml -92213.3011392518\n","err (0.0015685705438941353-1.0053843647029188e-19j)\n","eps 2.9253371354290466e-06\n","base std tensor([6.1508, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 767\n","nlml -92262.01444565279\n","err (0.001563672421708787-9.985400989321303e-20j)\n","eps 2.9243138643204038e-06\n","base std tensor([6.1508, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 768\n","nlml -92319.63731431973\n","err (0.0015610750301104628-9.992465204180887e-20j)\n","eps 2.9232716934111855e-06\n","base std tensor([6.1508, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 769\n","nlml -92340.74251438714\n","err (0.0015602216411269025-9.958214731398755e-20j)\n","eps 2.922197163638126e-06\n","base std tensor([6.1508, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 770\n","nlml -92329.62300855105\n","err (0.0015602707310363219-9.952877640642869e-20j)\n","eps 2.9211131338460957e-06\n","base std tensor([6.1508, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 771\n","nlml -92294.80831643174\n","err (0.0015642086244534814-1.0002149154568394e-19j)\n","eps 2.9200736515950737e-06\n","base std tensor([6.1508, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 772\n","nlml -92256.57367794099\n","err (0.0015626838396805556-9.970972560559977e-20j)\n","eps 2.9191158901951437e-06\n","base std tensor([6.1508, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 773\n","nlml -92250.25144107529\n","err (0.0015640080354325499-1.0004155098562886e-19j)\n","eps 2.9182535688663192e-06\n","base std tensor([6.1508, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 774\n","nlml -92235.60023774405\n","err (0.0015627522691036568-9.98545771770997e-20j)\n","eps 2.917498082916258e-06\n","base std tensor([6.1508, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 775\n","nlml -92275.16005234457\n","err (0.0015637101865525816-9.981151247005345e-20j)\n","eps 2.916797856763721e-06\n","base std tensor([6.1508, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 776\n","nlml -92307.98964953415\n","err (0.0015613953072005544-9.969511540388715e-20j)\n","eps 2.916113855732023e-06\n","base std tensor([6.1508, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 777\n","nlml -92300.31402695474\n","err (0.0015658167360608514-1.001848392218763e-19j)\n","eps 2.9154590455759645e-06\n","base std tensor([6.1508, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 778\n","nlml -92301.463350085\n","err (0.0015644039988955104-9.982787568338706e-20j)\n","eps 2.914832706408671e-06\n","base std tensor([6.1508, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 779\n","nlml -92367.78931136918\n","err (0.001561146804067031-9.99481713292515e-20j)\n","eps 2.9141419609526282e-06\n","base std tensor([6.1507, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 780\n","nlml -92433.63740040419\n","err (0.0015546689370962835-9.914488920811628e-20j)\n","eps 2.913307854659908e-06\n","base std tensor([6.1507, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 781\n","nlml -92441.98004707746\n","err (0.0015540264093464391-9.925684923146079e-20j)\n","eps 2.9123402022958135e-06\n","base std tensor([6.1507, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 782\n","nlml -92390.60576613796\n","err (0.0015569339637435745-9.945093165415707e-20j)\n","eps 2.911308300370491e-06\n","base std tensor([6.1507, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 783\n","nlml -92371.0020211341\n","err (0.0015572660955814992-9.938538780399117e-20j)\n","eps 2.9102569229682494e-06\n","base std tensor([6.1507, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 784\n","nlml -92350.8147499681\n","err (0.0015607135964013454-9.975891354778603e-20j)\n","eps 2.909219172563277e-06\n","base std tensor([6.1506, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 785\n","nlml -92336.3799664299\n","err (0.0015591345214795466-9.953116378470312e-20j)\n","eps 2.9082138195225814e-06\n","base std tensor([6.1506, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 786\n","nlml -92347.24639740709\n","err (0.001560154705521276-9.971435446712371e-20j)\n","eps 2.9072293704847327e-06\n","base std tensor([6.1506, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 787\n","nlml -92380.0808132166\n","err (0.0015573379816765142-9.941633363240519e-20j)\n","eps 2.9062355796669087e-06\n","base std tensor([6.1506, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 788\n","nlml -92407.6595218813\n","err (0.0015571011876807982-9.959622375393444e-20j)\n","eps 2.9051997733882046e-06\n","base std tensor([6.1506, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 789\n","nlml -92416.58975109976\n","err (0.0015554301989046929-9.928928876166553e-20j)\n","eps 2.904121134771422e-06\n","base std tensor([6.1506, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 790\n","nlml -92419.75073758957\n","err (0.0015559476374763022-9.952362659955891e-20j)\n","eps 2.903009090640427e-06\n","base std tensor([6.1507, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0082, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 791\n","nlml -92429.00609121376\n","err (0.001556021581680458-9.934601343487546e-20j)\n","eps 2.901861471507384e-06\n","base std tensor([6.1507, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 792\n","nlml -92426.04703118512\n","err (0.0015546987816882545-9.943782853719515e-20j)\n","eps 2.9006951958282746e-06\n","base std tensor([6.1507, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 793\n","nlml -92429.54671480472\n","err (0.0015562389776052918-9.938529721270306e-20j)\n","eps 2.8995088274101053e-06\n","base std tensor([6.1507, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 794\n","nlml -92401.89149654507\n","err (0.0015548963508373625-9.945483806179091e-20j)\n","eps 2.898337477556206e-06\n","base std tensor([6.1506, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 795\n","nlml -92406.70342221862\n","err (0.0015572926787431566-9.954780255631653e-20j)\n","eps 2.8971872416319465e-06\n","base std tensor([6.1507, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 796\n","nlml -92380.20804766682\n","err (0.0015563092317578077-9.932459104691026e-20j)\n","eps 2.896086745082409e-06\n","base std tensor([6.1506, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 797\n","nlml -92354.61230182435\n","err (0.0015605390775462785-9.967725208446534e-20j)\n","eps 2.8950775227188858e-06\n","base std tensor([6.1506, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 798\n","nlml -92329.23030688333\n","err (0.001558940144706843-9.954297229891786e-20j)\n","eps 2.8941883569908713e-06\n","base std tensor([6.1506, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 799\n","nlml -92320.09961088902\n","err (0.0015613270592723626-9.994421756539697e-20j)\n","eps 2.893431110314915e-06\n","base std tensor([6.1506, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 800\n","nlml -92361.50343858906\n","err (0.0015590302564589755-9.94104225259537e-20j)\n","eps 2.8927427960835734e-06\n","base std tensor([6.1507, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 801\n","nlml -92385.83054122537\n","err (0.0015592845850855128-9.976348425088092e-20j)\n","eps 2.8920929124043053e-06\n","base std tensor([6.1507, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 802\n","nlml -92412.67978340559\n","err (0.0015581923207091581-9.950807860410674e-20j)\n","eps 2.8914496812031283e-06\n","base std tensor([6.1507, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 803\n","nlml -92440.7453018054\n","err (0.0015569227407666118-9.960748540413574e-20j)\n","eps 2.8907856771103853e-06\n","base std tensor([6.1507, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 804\n","nlml -92395.65211102864\n","err (0.0015560742411014179-9.932123610216044e-20j)\n","eps 2.890122782956816e-06\n","base std tensor([6.1507, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 805\n","nlml -92404.99972794484\n","err (0.0015570355653734974-9.949311997115137e-20j)\n","eps 2.8894713237923878e-06\n","base std tensor([6.1507, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 806\n","nlml -92418.3086747472\n","err (0.001556765941419191-9.927350232432881e-20j)\n","eps 2.8888202047232486e-06\n","base std tensor([6.1507, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 807\n","nlml -92423.35322519479\n","err (0.0015558501278260582-9.968564030367109e-20j)\n","eps 2.888173063375222e-06\n","base std tensor([6.1507, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 808\n","nlml -92396.05782696091\n","err (0.001558534897800443-9.946723692841275e-20j)\n","eps 2.8875673539351254e-06\n","base std tensor([6.1507, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 809\n","nlml -92316.8494261937\n","err (0.001562684250541765-1.0004575535366608e-19j)\n","eps 2.8870956337367615e-06\n","base std tensor([6.1508, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 810\n","nlml -92115.66778306215\n","err (0.0015731699632741982-1.0027683229422131e-19j)\n","eps 2.887007945690449e-06\n","base std tensor([6.1508, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 811\n","nlml -91902.64118129622\n","err (0.0015866292328592644-1.0177733033196795e-19j)\n","eps 2.8875378232389433e-06\n","base std tensor([6.1508, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 812\n","nlml -91772.85740309538\n","err (0.0015919613951255536-1.0134514097126042e-19j)\n","eps 2.888783883553549e-06\n","base std tensor([6.1508, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 813\n","nlml -91928.69143552745\n","err (0.0015876022819396622-1.0173055975551933e-19j)\n","eps 2.8904831293010967e-06\n","base std tensor([6.1508, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 814\n","nlml -92070.92546913048\n","err (0.001572186737037256-1.0044067287076447e-19j)\n","eps 2.8923999447476775e-06\n","base std tensor([6.1509, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 815\n","nlml -92102.64080335909\n","err (0.0015729630062209065-1.0015957907325238e-19j)\n","eps 2.8944622406969855e-06\n","base std tensor([6.1509, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 816\n","nlml -92189.83089795872\n","err (0.0015671087096560709-1.0027719553319557e-19j)\n","eps 2.89653702949377e-06\n","base std tensor([6.1509, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 817\n","nlml -92369.9914802328\n","err (0.001559883392872524-9.985570630274567e-20j)\n","eps 2.898392879416293e-06\n","base std tensor([6.1509, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 818\n","nlml -92355.20530743586\n","err (0.0015607588335902344-9.961554693503845e-20j)\n","eps 2.9000599640196846e-06\n","base std tensor([6.1510, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 819\n","nlml -92263.68914770873\n","err (0.0015633829626956499-1.0010028910453104e-19j)\n","eps 2.9016780995227938e-06\n","base std tensor([6.1510, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 820\n","nlml -92349.42552727339\n","err (0.0015627128985783087-1.0001201844067166e-19j)\n","eps 2.9031390360624224e-06\n","base std tensor([6.1510, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 821\n","nlml -92388.74149356173\n","err (0.001558888652054495-9.944695829827274e-20j)\n","eps 2.9043831304483156e-06\n","base std tensor([6.1510, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 822\n","nlml -92388.42834381871\n","err (0.0015580582645988786-9.978266178598459e-20j)\n","eps 2.9054457437736547e-06\n","base std tensor([6.1510, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 823\n","nlml -92372.55176114723\n","err (0.001560091406411648-9.962367503900241e-20j)\n","eps 2.9063566586538043e-06\n","base std tensor([6.1510, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 824\n","nlml -92409.0581501005\n","err (0.001557650767733418-9.95177242548599e-20j)\n","eps 2.907083472006544e-06\n","base std tensor([6.1510, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 825\n","nlml -92420.32873835732\n","err (0.0015588600640942074-9.949520498598488e-20j)\n","eps 2.9076253253685137e-06\n","base std tensor([6.1510, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 826\n","nlml -92464.32435421408\n","err (0.0015546861914881875-9.96452505247732e-20j)\n","eps 2.907938182399324e-06\n","base std tensor([6.1511, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 827\n","nlml -92451.84477166722\n","err (0.0015554009516486518-9.934946157369163e-20j)\n","eps 2.908060433039754e-06\n","base std tensor([6.1511, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 828\n","nlml -92454.23544841248\n","err (0.0015562401729302961-9.960825702644985e-20j)\n","eps 2.9080109874421475e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 829\n","nlml -92451.24850341478\n","err (0.0015551707205638371-9.951739912212768e-20j)\n","eps 2.907808587001969e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 830\n","nlml -92382.09646045281\n","err (0.0015611907112387754-9.947541262560024e-20j)\n","eps 2.907561144794409e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 831\n","nlml -92374.18928540198\n","err (0.0015625836132431505-9.998545899646525e-20j)\n","eps 2.907300321226146e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 832\n","nlml -92321.37184286909\n","err (0.0015647632191434116-9.998407244865687e-20j)\n","eps 2.907099651846173e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 833\n","nlml -92310.174175277\n","err (0.001566726153174267-1.0006677188040269e-19j)\n","eps 2.9069746810408467e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 834\n","nlml -92423.82998610313\n","err (0.0015580492744538027-9.949608103606417e-20j)\n","eps 2.9067671846053505e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 835\n","nlml -92445.4409381755\n","err (0.0015565654666501942-9.969615936791704e-20j)\n","eps 2.9064580372403365e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 836\n","nlml -92399.6105361332\n","err (0.0015592539846358616-9.950396423296721e-20j)\n","eps 2.9061110530377664e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 837\n","nlml -92392.54581291921\n","err (0.001558574510734129-9.96791059174054e-20j)\n","eps 2.9057440645052896e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0082, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 838\n","nlml -92434.17037927192\n","err (0.0015557404346970775-9.95437452779591e-20j)\n","eps 2.905305695606042e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 839\n","nlml -92513.36823708579\n","err (0.001552870312186073-9.93038225155174e-20j)\n","eps 2.9047030824629788e-06\n","base std tensor([6.1511, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 840\n","nlml -92515.44011089855\n","err (0.001552200036732163-9.914550071603839e-20j)\n","eps 2.9039490337051034e-06\n","base std tensor([6.1511, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 841\n","nlml -92508.8735396266\n","err (0.0015521791247727328-9.907143969884242e-20j)\n","eps 2.9030732117171893e-06\n","base std tensor([6.1511, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 842\n","nlml -92485.23257342516\n","err (0.0015536305828972598-9.927111140514159e-20j)\n","eps 2.9021259229495446e-06\n","base std tensor([6.1511, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 843\n","nlml -92498.6070792823\n","err (0.0015523105829391174-9.923818217149133e-20j)\n","eps 2.9010984688011763e-06\n","base std tensor([6.1511, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 844\n","nlml -92553.14185912434\n","err (0.0015497402511069976-9.886552145861452e-20j)\n","eps 2.8999334756094266e-06\n","base std tensor([6.1512, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 845\n","nlml -92549.33794477087\n","err (0.00154955531472787-9.912382343137445e-20j)\n","eps 2.898659712757127e-06\n","base std tensor([6.1512, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 846\n","nlml -92449.48536740622\n","err (0.0015548205563037164-9.925998998211616e-20j)\n","eps 2.897424746742921e-06\n","base std tensor([6.1512, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 847\n","nlml -92296.1492912413\n","err (0.0015634625995833897-1.0000720518766374e-19j)\n","eps 2.896444469929352e-06\n","base std tensor([6.1512, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 848\n","nlml -92031.61250125013\n","err (0.0015740959954357388-1.0040344176661613e-19j)\n","eps 2.896051373621127e-06\n","base std tensor([6.1512, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 849\n","nlml -91767.31589905094\n","err (0.0015942528366512-1.0198682796287014e-19j)\n","eps 2.8965594749828764e-06\n","base std tensor([6.1511, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 850\n","nlml -91857.11790455927\n","err (0.0015821970282184883-1.0124938022911026e-19j)\n","eps 2.897755125162765e-06\n","base std tensor([6.1511, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 851\n","nlml -92278.89112376756\n","err (0.0015662812351517445-1.0009458667065347e-19j)\n","eps 2.898996919182046e-06\n","base std tensor([6.1511, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 852\n","nlml -92355.59923976504\n","err (0.0015596929289505217-9.99123667239728e-20j)\n","eps 2.9001655272911233e-06\n","base std tensor([6.1511, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 853\n","nlml -92163.3959366934\n","err (0.001567870541579275-1.0039363229119824e-19j)\n","eps 2.901524194696128e-06\n","base std tensor([6.1511, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 854\n","nlml -92166.41914393597\n","err (0.00157573733421955-1.0076433123432986e-19j)\n","eps 2.9030541126674016e-06\n","base std tensor([6.1511, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 855\n","nlml -92381.82581937828\n","err (0.0015616620540715614-9.989363608106146e-20j)\n","eps 2.9044332860602333e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 856\n","nlml -92411.02808890045\n","err (0.0015586449702297044-9.978522752502146e-20j)\n","eps 2.905638386922188e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 857\n","nlml -92374.10952798516\n","err (0.001562124319586998-9.983540475907265e-20j)\n","eps 2.906728412223796e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 858\n","nlml -92419.64322464154\n","err (0.0015586917499361694-9.962730462779853e-20j)\n","eps 2.907654498071962e-06\n","base std tensor([6.1511, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 859\n","nlml -92456.9892671135\n","err (0.0015583990446257601-9.963839291748011e-20j)\n","eps 2.9083699736149144e-06\n","base std tensor([6.1511, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 860\n","nlml -92478.49015827707\n","err (0.0015559432963561355-9.936711055098137e-20j)\n","eps 2.908868747559125e-06\n","base std tensor([6.1511, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 861\n","nlml -92479.08100958183\n","err (0.0015538898872897466-9.926300905273675e-20j)\n","eps 2.9091586018781386e-06\n","base std tensor([6.1511, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 862\n","nlml -92527.29434824635\n","err (0.0015540745478703055-9.923982552224523e-20j)\n","eps 2.9092028581838405e-06\n","base std tensor([6.1511, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 863\n","nlml -92520.79134634043\n","err (0.0015528565774018208-9.933334787406761e-20j)\n","eps 2.909028598474233e-06\n","base std tensor([6.1512, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0082, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 864\n","nlml -92506.32986588852\n","err (0.001553648966326839-9.92481719018672e-20j)\n","eps 2.9086754510717566e-06\n","base std tensor([6.1512, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 865\n","nlml -92583.10805054371\n","err (0.0015491453327320251-9.891656239764527e-20j)\n","eps 2.908059738296662e-06\n","base std tensor([6.1512, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 866\n","nlml -92594.19458633373\n","err (0.001548388276721927-9.894335664604283e-20j)\n","eps 2.9071923105082746e-06\n","base std tensor([6.1512, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 867\n","nlml -92567.57908607922\n","err (0.001548603696767447-9.894479823725452e-20j)\n","eps 2.906137189884256e-06\n","base std tensor([6.1512, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 868\n","nlml -92600.96136916695\n","err (0.0015473709251566977-9.901677160501244e-20j)\n","eps 2.9048741812447855e-06\n","base std tensor([6.1512, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 869\n","nlml -92610.33506062848\n","err (0.0015474846666992399-9.86928762563991e-20j)\n","eps 2.903420752684478e-06\n","base std tensor([6.1512, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 870\n","nlml -92627.24185013131\n","err (0.0015460219815679936-9.862693710492774e-20j)\n","eps 2.901778062636393e-06\n","base std tensor([6.1512, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 871\n","nlml -92637.1061719791\n","err (0.001545572777156138-9.882831411603369e-20j)\n","eps 2.899960203282289e-06\n","base std tensor([6.1512, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 872\n","nlml -92612.78459571867\n","err (0.00154687085770753-9.873846686006957e-20j)\n","eps 2.8980288677680177e-06\n","base std tensor([6.1511, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 873\n","nlml -92596.53457520208\n","err (0.0015471953619565148-9.897869244537067e-20j)\n","eps 2.8960291782127468e-06\n","base std tensor([6.1511, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 874\n","nlml -92561.74900964208\n","err (0.0015494699675146538-9.884371368039326e-20j)\n","eps 2.894022146354313e-06\n","base std tensor([6.1511, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 875\n","nlml -92498.23995570533\n","err (0.0015538492082692581-9.943436322080755e-20j)\n","eps 2.8921177791862647e-06\n","base std tensor([6.1511, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 876\n","nlml -92440.37011135434\n","err (0.0015574281854976594-9.925838140781494e-20j)\n","eps 2.8903798357930178e-06\n","base std tensor([6.1512, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 877\n","nlml -92320.2842996394\n","err (0.001561721257095132-9.990491751556303e-20j)\n","eps 2.888923701733388e-06\n","base std tensor([6.1512, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 878\n","nlml -92048.96712570166\n","err (0.0015776185331360234-1.0036011303744381e-19j)\n","eps 2.8880714789698697e-06\n","base std tensor([6.1512, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0082, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 879\n","nlml -92152.47899784146\n","err (0.0015715026617265536-1.0037148879029904e-19j)\n","eps 2.8876206610079396e-06\n","base std tensor([6.1512, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 880\n","nlml -92206.20784167116\n","err (0.0015685297641592968-1.0022189838825769e-19j)\n","eps 2.887478642918099e-06\n","base std tensor([6.1513, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 881\n","nlml -92295.91735107207\n","err (0.0015659348795868384-9.985063297422042e-20j)\n","eps 2.887494230377054e-06\n","base std tensor([6.1513, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 882\n","nlml -92393.43500080303\n","err (0.001556369593730196-9.913621607445334e-20j)\n","eps 2.8875192753332114e-06\n","base std tensor([6.1513, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 883\n","nlml -92486.50359278398\n","err (0.0015526059322398976-9.918896756247935e-20j)\n","eps 2.8874396966683277e-06\n","base std tensor([6.1513, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 884\n","nlml -92357.38816432972\n","err (0.001561493765074166-9.947208442559674e-20j)\n","eps 2.887447038584496e-06\n","base std tensor([6.1514, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 885\n","nlml -92338.7752002922\n","err (0.0015650697060320515-9.986033407455947e-20j)\n","eps 2.8875531662280435e-06\n","base std tensor([6.1514, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0082, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 886\n","nlml -92466.29889779161\n","err (0.001556343631487534-9.924160560629115e-20j)\n","eps 2.8875847263976633e-06\n","base std tensor([6.1514, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 887\n","nlml -92566.52099364667\n","err (0.0015504008980977983-9.90161842482422e-20j)\n","eps 2.8874188290215922e-06\n","base std tensor([6.1514, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 888\n","nlml -92526.22096352985\n","err (0.0015519623058740265-9.927431023836662e-20j)\n","eps 2.887135178377845e-06\n","base std tensor([6.1515, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 889\n","nlml -92539.99605395336\n","err (0.0015534715064293163-9.916320799597225e-20j)\n","eps 2.8867296417897143e-06\n","base std tensor([6.1514, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 890\n","nlml -92567.00043276553\n","err (0.0015507341059897224-9.879972490010755e-20j)\n","eps 2.8861794972259774e-06\n","base std tensor([6.1515, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 891\n","nlml -92585.4439624293\n","err (0.0015473896236472516-9.886334426518878e-20j)\n","eps 2.8854795003126296e-06\n","base std tensor([6.1515, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 892\n","nlml -92594.13193054331\n","err (0.0015474068450491813-9.880188923830374e-20j)\n","eps 2.8846127277120417e-06\n","base std tensor([6.1515, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 893\n","nlml -92601.70935814569\n","err (0.0015455688700087963-9.865781434943965e-20j)\n","eps 2.8836076881862013e-06\n","base std tensor([6.1515, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 894\n","nlml -92613.35005056986\n","err (0.0015480654351617518-9.895382682755467e-20j)\n","eps 2.88247667845854e-06\n","base std tensor([6.1515, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 895\n","nlml -92626.36910158338\n","err (0.001545449801599539-9.866281454315728e-20j)\n","eps 2.881219962387042e-06\n","base std tensor([6.1514, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 896\n","nlml -92625.40721298427\n","err (0.0015467234239143893-9.886413406122612e-20j)\n","eps 2.8798421756713652e-06\n","base std tensor([6.1515, 6.1427], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 897\n","nlml -92619.49442089626\n","err (0.0015471671545862094-9.890033238540705e-20j)\n","eps 2.878376346675668e-06\n","base std tensor([6.1515, 6.1427], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 898\n","nlml -92657.51245284577\n","err (0.0015439321359141135-9.877081232585489e-20j)\n","eps 2.876783635406114e-06\n","base std tensor([6.1515, 6.1428], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 899\n","nlml -92674.84540403643\n","err (0.001543145526316068-9.871070997116051e-20j)\n","eps 2.875059134873737e-06\n","base std tensor([6.1515, 6.1428], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 900\n","nlml -92671.46027524839\n","err (0.0015433002389354617-9.876592716587439e-20j)\n","eps 2.8732261635172292e-06\n","base std tensor([6.1515, 6.1428], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 901\n","nlml -92680.00707850097\n","err (0.0015439130532164166-9.868119477742888e-20j)\n","eps 2.8712959785746834e-06\n","base std tensor([6.1514, 6.1428], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 902\n","nlml -92674.84577663863\n","err (0.0015431051587704925-9.853927382644499e-20j)\n","eps 2.869293218104535e-06\n","base std tensor([6.1514, 6.1428], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 903\n","nlml -92618.37487795674\n","err (0.0015473311846421823-9.909766478090319e-20j)\n","eps 2.8673174770684854e-06\n","base std tensor([6.1514, 6.1428], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 904\n","nlml -92441.35514694944\n","err (0.001556559376359871-9.92945044856339e-20j)\n","eps 2.8656220049692292e-06\n","base std tensor([6.1514, 6.1428], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 905\n","nlml -92005.59596605922\n","err (0.0015858102796354313-1.0154772899784946e-19j)\n","eps 2.864795024779111e-06\n","base std tensor([6.1514, 6.1427], device='cuda:0')\n","min,max (tensor(-0.0082, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 906\n","nlml -91595.53042375039\n","err (0.0016078559035452241-1.0251315335756837e-19j)\n","eps 2.8653375415646275e-06\n","base std tensor([6.1513, 6.1427], device='cuda:0')\n","min,max (tensor(-0.0073, device='cuda:0'), tensor(0.9778, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 907\n","nlml -91915.91147185939\n","err (0.0015828213209104376-1.01426413981724e-19j)\n","eps 2.8666384670522917e-06\n","base std tensor([6.1513, 6.1426], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9779, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 908\n","nlml -92349.34747071068\n","err (0.0015635789338393554-1.0023005970348175e-19j)\n","eps 2.8680215538882306e-06\n","base std tensor([6.1513, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 909\n","nlml -92212.80523736707\n","err (0.0015713391053233576-1.0043631595663707e-19j)\n","eps 2.869676347589396e-06\n","base std tensor([6.1513, 6.1425], device='cuda:0')\n","min,max (tensor(-0.0074, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 910\n","nlml -92327.02609637828\n","err (0.0015641847234724546-1.0046611621986459e-19j)\n","eps 2.8714090009029195e-06\n","base std tensor([6.1513, 6.1424], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 911\n","nlml -92413.782249768\n","err (0.0015604626758062914-9.989534012223085e-20j)\n","eps 2.8730839764090898e-06\n","base std tensor([6.1512, 6.1423], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 912\n","nlml -92410.54557444653\n","err (0.0015627722553572118-9.998615235391899e-20j)\n","eps 2.8747190200722195e-06\n","base std tensor([6.1512, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 913\n","nlml -92441.59934216918\n","err (0.0015595878082977387-9.985440939623528e-20j)\n","eps 2.876262822985834e-06\n","base std tensor([6.1512, 6.1422], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 914\n","nlml -92528.37945224266\n","err (0.0015550545750986965-9.959751241185326e-20j)\n","eps 2.8775998962723688e-06\n","base std tensor([6.1512, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 915\n","nlml -92460.43265004393\n","err (0.0015596094522553933-9.978469294401862e-20j)\n","eps 2.878840713132161e-06\n","base std tensor([6.1513, 6.1421], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 916\n","nlml -92486.7822774914\n","err (0.0015548039437635614-9.936907626961977e-20j)\n","eps 2.879954027841778e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 917\n","nlml -92566.72255943634\n","err (0.0015527257031835015-9.933052577348743e-20j)\n","eps 2.8808392618942474e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 918\n","nlml -92526.53281129034\n","err (0.0015523755131420295-9.923417110047488e-20j)\n","eps 2.881574385830721e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 919\n","nlml -92538.16553519836\n","err (0.00155419167149071-9.938038748452505e-20j)\n","eps 2.882155689594987e-06\n","base std tensor([6.1513, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 920\n","nlml -92535.61300773437\n","err (0.001552468940414647-9.915028278839461e-20j)\n","eps 2.8826064244315956e-06\n","base std tensor([6.1513, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 921\n","nlml -92456.8463259874\n","err (0.0015592723293016524-9.939879675608929e-20j)\n","eps 2.8830451173838853e-06\n","base std tensor([6.1513, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 922\n","nlml -92403.67640382516\n","err (0.0015577285689413751-9.951119041605002e-20j)\n","eps 2.883556152828931e-06\n","base std tensor([6.1513, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 923\n","nlml -92278.33283185407\n","err (0.0015697011795488365-1.003479914749917e-19j)\n","eps 2.884298564201141e-06\n","base std tensor([6.1513, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 924\n","nlml -92196.13156438145\n","err (0.0015701358391588044-1.0032845631203562e-19j)\n","eps 2.885378707547261e-06\n","base std tensor([6.1513, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9780, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 925\n","nlml -92315.70923266644\n","err (0.0015693585653690047-1.0022071628747617e-19j)\n","eps 2.8865892938785295e-06\n","base std tensor([6.1513, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 926\n","nlml -92451.69837400794\n","err (0.001559656552329069-9.977092304616862e-20j)\n","eps 2.8877370735976245e-06\n","base std tensor([6.1513, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 927\n","nlml -92573.45125320523\n","err (0.001555158707916514-9.96190974430817e-20j)\n","eps 2.8886411138652324e-06\n","base std tensor([6.1513, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 928\n","nlml -92542.03608255529\n","err (0.001554508060200377-9.938729153218005e-20j)\n","eps 2.8893773157353735e-06\n","base std tensor([6.1513, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 929\n","nlml -92525.28736435638\n","err (0.0015519236241525738-9.909764277156626e-20j)\n","eps 2.8899787263634635e-06\n","base std tensor([6.1513, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 930\n","nlml -92591.11413565726\n","err (0.0015536126574300655-9.951544461613719e-20j)\n","eps 2.8903693456854457e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 931\n","nlml -92661.55278945527\n","err (0.0015468818224493594-9.881234221270247e-20j)\n","eps 2.8904668222747595e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 932\n","nlml -92638.3730235116\n","err (0.001547976959940388-9.897225416352305e-20j)\n","eps 2.8903242571083646e-06\n","base std tensor([6.1512, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 933\n","nlml -92633.6689494132\n","err (0.0015479891693808282-9.884813241077691e-20j)\n","eps 2.8899747803354575e-06\n","base std tensor([6.1512, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 934\n","nlml -92629.48207514602\n","err (0.00154614431461219-9.871247862107605e-20j)\n","eps 2.8894395802981054e-06\n","base std tensor([6.1511, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 935\n","nlml -92628.7504856553\n","err (0.0015494697982331206-9.909139207643529e-20j)\n","eps 2.8887475261790558e-06\n","base std tensor([6.1511, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 936\n","nlml -92635.54460862352\n","err (0.0015473583782704148-9.888755972475215e-20j)\n","eps 2.8879080637408434e-06\n","base std tensor([6.1511, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 937\n","nlml -92651.14270288183\n","err (0.0015474237565842933-9.892522450788775e-20j)\n","eps 2.8869088227238065e-06\n","base std tensor([6.1511, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 938\n","nlml -92660.42850985461\n","err (0.0015456710745869607-9.896499602704069e-20j)\n","eps 2.885767550637442e-06\n","base std tensor([6.1511, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 939\n","nlml -92598.11397278406\n","err (0.0015482820204201172-9.862341838320656e-20j)\n","eps 2.884569171861483e-06\n","base std tensor([6.1512, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 940\n","nlml -92640.80038876012\n","err (0.001546639520908469-9.891355536567907e-20j)\n","eps 2.8832779442768015e-06\n","base std tensor([6.1512, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 941\n","nlml -92657.81750573136\n","err (0.0015451493993601318-9.875590786080614e-20j)\n","eps 2.8818928983793778e-06\n","base std tensor([6.1512, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 942\n","nlml -92684.93020151854\n","err (0.001545123840890798-9.870165309163388e-20j)\n","eps 2.880389649573968e-06\n","base std tensor([6.1512, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 943\n","nlml -92703.09355599894\n","err (0.001544090624635468-9.864637436376345e-20j)\n","eps 2.878765192304903e-06\n","base std tensor([6.1511, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 944\n","nlml -92680.68954195283\n","err (0.001545456073254802-9.869937352118615e-20j)\n","eps 2.877075148257566e-06\n","base std tensor([6.1511, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 945\n","nlml -92657.73765446126\n","err (0.0015465203253193225-9.87813484709735e-20j)\n","eps 2.87536710372611e-06\n","base std tensor([6.1511, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 946\n","nlml -92677.33009902519\n","err (0.0015472438869870311-9.893547678532382e-20j)\n","eps 2.873627783722092e-06\n","base std tensor([6.1511, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 947\n","nlml -92660.36465277134\n","err (0.0015466548735721844-9.883643663334015e-20j)\n","eps 2.871892503577862e-06\n","base std tensor([6.1511, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 948\n","nlml -92630.33732365145\n","err (0.0015495862490606976-9.914034129846419e-20j)\n","eps 2.8701951866079496e-06\n","base std tensor([6.1511, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 949\n","nlml -92645.94544822192\n","err (0.0015473762884745744-9.886684207371528e-20j)\n","eps 2.8685387514858426e-06\n","base std tensor([6.1511, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 950\n","nlml -92658.50024643814\n","err (0.001550070112774592-9.912260744123533e-20j)\n","eps 2.8669135206162753e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 951\n","nlml -92691.01975290396\n","err (0.001546410761474263-9.888439230470952e-20j)\n","eps 2.865279013675184e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 952\n","nlml -92737.9772391877\n","err (0.0015421262083540025-9.849892123684784e-20j)\n","eps 2.8635639498918405e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 953\n","nlml -92732.07679710962\n","err (0.0015436178908346415-9.881270423201903e-20j)\n","eps 2.8617679704126134e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 954\n","nlml -92720.64716216656\n","err (0.00154067877394544-9.851423394333108e-20j)\n","eps 2.859920688097205e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 955\n","nlml -92720.61510561392\n","err (0.001542378172824739-9.867042435675373e-20j)\n","eps 2.8580326243031672e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 956\n","nlml -92733.84753173825\n","err (0.0015418328493582282-9.835359134425682e-20j)\n","eps 2.856098724104252e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 957\n","nlml -92686.51820949069\n","err (0.0015428586374617267-9.87381262163758e-20j)\n","eps 2.8541920816116566e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 958\n","nlml -92649.58520639333\n","err (0.0015461594576844139-9.862290164869554e-20j)\n","eps 2.8523730110147642e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 959\n","nlml -92604.87454920787\n","err (0.0015477637710704026-9.884652592291077e-20j)\n","eps 2.8507017986185742e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 960\n","nlml -92538.00343692179\n","err (0.0015532969990238918-9.91949508186417e-20j)\n","eps 2.8492708901190196e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 961\n","nlml -92414.46863188338\n","err (0.0015590200032399323-9.983936141264707e-20j)\n","eps 2.8482483556603027e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 962\n","nlml -92255.76274051022\n","err (0.0015690645065864072-1.0038805645615568e-19j)\n","eps 2.8478246803278765e-06\n","base std tensor([6.1510, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 963\n","nlml -92159.17883204152\n","err (0.0015713771959902062-1.0028274750468771e-19j)\n","eps 2.8480956595855983e-06\n","base std tensor([6.1510, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 964\n","nlml -92137.65112335164\n","err (0.0015691065091753193-1.0007746378672559e-19j)\n","eps 2.8490275956091166e-06\n","base std tensor([6.1510, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 965\n","nlml -92368.45095480836\n","err (0.0015588366832770776-9.986748538429042e-20j)\n","eps 2.8502243510300288e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 966\n","nlml -92510.36236899972\n","err (0.0015510901247267495-9.916834044303723e-20j)\n","eps 2.8514480668350534e-06\n","base std tensor([6.1510, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 967\n","nlml -92484.82275845222\n","err (0.001556259420397055-9.962287470751801e-20j)\n","eps 2.852716590201623e-06\n","base std tensor([6.1510, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 968\n","nlml -92464.35616225045\n","err (0.0015578006110574844-9.957453196069181e-20j)\n","eps 2.8540604769150197e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9782, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 969\n","nlml -92554.50011225366\n","err (0.0015519985232334422-9.937030593825118e-20j)\n","eps 2.8553391631055618e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 970\n","nlml -92631.30419248405\n","err (0.0015482708367603772-9.91846824836376e-20j)\n","eps 2.8564380451467054e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 971\n","nlml -92611.8643174418\n","err (0.0015501753333646855-9.901917753738082e-20j)\n","eps 2.8574017200388113e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 972\n","nlml -92632.0414938691\n","err (0.0015481301331455371-9.895961176042617e-20j)\n","eps 2.858213453639239e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 973\n","nlml -92684.03588942089\n","err (0.00154708181296759-9.895051596811896e-20j)\n","eps 2.8588112905694214e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 974\n","nlml -92736.8551894232\n","err (0.0015433610734747793-9.853576261183785e-20j)\n","eps 2.8591416597652323e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 975\n","nlml -92731.38336027636\n","err (0.0015423640156937907-9.848304099310776e-20j)\n","eps 2.8592378150298682e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 976\n","nlml -92717.85818793093\n","err (0.0015448328401091735-9.883278987285424e-20j)\n","eps 2.8591473842576588e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0082, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 977\n","nlml -92736.80642350473\n","err (0.001541680354024371-9.850758566956408e-20j)\n","eps 2.8588668193260614e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 978\n","nlml -92740.63957582276\n","err (0.0015432761802570973-9.860056052585674e-20j)\n","eps 2.8584021631890352e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0082, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 979\n","nlml -92757.3368354908\n","err (0.0015397552976752341-9.840972636180237e-20j)\n","eps 2.857758798212873e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 980\n","nlml -92781.17175837293\n","err (0.0015400172873210256-9.84354942634715e-20j)\n","eps 2.856921384165825e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 981\n","nlml -92794.43253000916\n","err (0.0015396179914687143-9.83504191328001e-20j)\n","eps 2.8558894697307233e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 982\n","nlml -92810.92711244425\n","err (0.001539747180648976-9.84320128914032e-20j)\n","eps 2.8546696990296418e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 983\n","nlml -92850.30941876613\n","err (0.0015360785410491748-9.821918833694291e-20j)\n","eps 2.853231694793986e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 984\n","nlml -92856.81186805893\n","err (0.0015371737215121941-9.81703019638525e-20j)\n","eps 2.8515942344382116e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 985\n","nlml -92843.11346359896\n","err (0.0015370292965046768-9.832946178511014e-20j)\n","eps 2.849803980802847e-06\n","base std tensor([6.1511, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 986\n","nlml -92851.83898189974\n","err (0.0015353056582375396-9.822813716279511e-20j)\n","eps 2.847867399519578e-06\n","base std tensor([6.1511, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 987\n","nlml -92855.69588613653\n","err (0.0015362610630499439-9.819749703207285e-20j)\n","eps 2.8458108666517467e-06\n","base std tensor([6.1511, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 988\n","nlml -92823.44923888784\n","err (0.001538053998848259-9.837779455012629e-20j)\n","eps 2.843708329682348e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 989\n","nlml -92734.22136908029\n","err (0.00154326298690331-9.861207717106924e-20j)\n","eps 2.8416836895926095e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0082, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 990\n","nlml -92646.4889788603\n","err (0.0015489055137772113-9.899666522294851e-20j)\n","eps 2.839881159761581e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 991\n","nlml -92563.25923190483\n","err (0.0015535347589183681-9.920456254343298e-20j)\n","eps 2.838363643719428e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0082, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 992\n","nlml -92594.15248758404\n","err (0.0015468509411493347-9.905014491631263e-20j)\n","eps 2.837077812396482e-06\n","base std tensor([6.1510, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 993\n","nlml -92632.40964979563\n","err (0.0015484678241138392-9.894374216659002e-20j)\n","eps 2.8359570363181676e-06\n","base std tensor([6.1510, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 994\n","nlml -92534.32158039811\n","err (0.0015511615881603753-9.913929664581431e-20j)\n","eps 2.8351417757114655e-06\n","base std tensor([6.1511, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 995\n","nlml -92430.12117101283\n","err (0.0015594736637871934-9.964075439088474e-20j)\n","eps 2.8347571064043447e-06\n","base std tensor([6.1511, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 996\n","nlml -92400.82884912966\n","err (0.0015592791280238055-9.980798995280736e-20j)\n","eps 2.8348120148036014e-06\n","base std tensor([6.1511, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0076, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 997\n","nlml -92573.29053519663\n","err (0.0015515096894289768-9.904841060767995e-20j)\n","eps 2.8350129922859715e-06\n","base std tensor([6.1511, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 998\n","nlml -92577.60385180624\n","err (0.0015511666802544156-9.946501099635508e-20j)\n","eps 2.8353383986058547e-06\n","base std tensor([6.1511, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 999\n","nlml -92408.01192126158\n","err (0.0015556365980809509-9.951521574761433e-20j)\n","eps 2.835994411765879e-06\n","base std tensor([6.1511, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 0\n","nlml -92292.12357888909\n","err (0.0015620543984649583-9.982066577898118e-20j)\n","eps 2.838831824647552e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 1\n","nlml -92428.36836637079\n","err (0.001556604565226822-9.96494127216312e-20j)\n","eps 2.841589386526672e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0077, device='cuda:0'), tensor(0.9781, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 2\n","nlml -92644.10382406242\n","err (0.0015471269247586913-9.900412825688969e-20j)\n","eps 2.843805017675503e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 3\n","nlml -92679.59919169752\n","err (0.0015465136673750066-9.907830256327636e-20j)\n","eps 2.8455366899309037e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 4\n","nlml -92632.31177033493\n","err (0.0015493257028801552-9.916371629254572e-20j)\n","eps 2.8470831867299573e-06\n","base std tensor([6.1511, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9783, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 5\n","nlml -92695.40464694459\n","err (0.001546164496377258-9.882560209574574e-20j)\n","eps 2.8482680300076137e-06\n","base std tensor([6.1511, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 6\n","nlml -92803.08911771447\n","err (0.001540672041360559-9.842879002319768e-20j)\n","eps 2.84876945245333e-06\n","base std tensor([6.1511, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 7\n","nlml -92836.08910616627\n","err (0.0015389573822969863-9.835918168483155e-20j)\n","eps 2.848650039656874e-06\n","base std tensor([6.1511, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0078, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 8\n","nlml -92805.95931880451\n","err (0.0015401784575422314-9.84967794167472e-20j)\n","eps 2.8481331689839104e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 9\n","nlml -92792.6675843898\n","err (0.0015403277661603515-9.853157988681592e-20j)\n","eps 2.8473292039441974e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 10\n","nlml -92826.13533495773\n","err (0.0015382542310054632-9.838618574464538e-20j)\n","eps 2.8462296128365084e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9784, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 11\n","nlml -92872.03397857677\n","err (0.0015359252794472018-9.821182012266524e-20j)\n","eps 2.8448255814825434e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 12\n","nlml -92892.5902642827\n","err (0.0015351716551752373-9.816264787770564e-20j)\n","eps 2.8431616622551295e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 13\n","nlml -92887.66979025924\n","err (0.001535700836826233-9.821706990017435e-20j)\n","eps 2.841303435730075e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 14\n","nlml -92881.6314192744\n","err (0.0015360765742674922-9.825532095360271e-20j)\n","eps 2.839300615440556e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 15\n","nlml -92890.46610336953\n","err (0.0015356489226834404-9.821925255714174e-20j)\n","eps 2.837175613936544e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 16\n","nlml -92909.4863312721\n","err (0.001534853525634022-9.814302374140748e-20j)\n","eps 2.8349363010211983e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 17\n","nlml -92924.78229403816\n","err (0.0015342748297970702-9.807952384486075e-20j)\n","eps 2.8325933777080855e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 18\n","nlml -92932.60804999858\n","err (0.0015339168900650921-9.803357329181147e-20j)\n","eps 2.8301634144257866e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 19\n","nlml -92936.26651918463\n","err (0.0015335368822425445-9.798380641498421e-20j)\n","eps 2.827663750903248e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 20\n","nlml -92938.77518683224\n","err (0.001533128560454089-9.792728068420055e-20j)\n","eps 2.82510945090448e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 21\n","nlml -92943.59223495997\n","err (0.0015327413073184342-9.787798021292493e-20j)\n","eps 2.8225114945288248e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 22\n","nlml -92951.01560982795\n","err (0.00153241200844454-9.785364625475546e-20j)\n","eps 2.819877238229296e-06\n","base std tensor([6.1512, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 23\n","nlml -92958.94127848423\n","err (0.0015321593472355025-9.786002487919544e-20j)\n","eps 2.8172128701694187e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 24\n","nlml -92965.63474516945\n","err (0.0015319941824929895-9.788808311997613e-20j)\n","eps 2.8145254736988876e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 25\n","nlml -92969.74135098285\n","err (0.001531904025322407-9.79172231511398e-20j)\n","eps 2.811823512421745e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 26\n","nlml -92971.88512895806\n","err (0.0015318922571545335-9.793204426666645e-20j)\n","eps 2.809115946066344e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 27\n","nlml -92975.45153276103\n","err (0.0015317832908364646-9.79249498039716e-20j)\n","eps 2.806409198483057e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 28\n","nlml -92981.15520888071\n","err (0.0015314545097355695-9.78927429326958e-20j)\n","eps 2.8037066137795825e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0079, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 29\n","nlml -92985.9371018621\n","err (0.0015310744692979639-9.784260552713109e-20j)\n","eps 2.8010118023385982e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 30\n","nlml -92988.81823311548\n","err (0.0015307893727355842-9.779103483831287e-20j)\n","eps 2.798330080270264e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9785, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 31\n","nlml -92991.59214158753\n","err (0.001530681513084941-9.775385635943342e-20j)\n","eps 2.7956667949523617e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 32\n","nlml -92995.19095828803\n","err (0.0015306862309593296-9.77338710025802e-20j)\n","eps 2.7930253287991135e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 33\n","nlml -92999.40942731935\n","err (0.0015306446797032944-9.772794451832485e-20j)\n","eps 2.7904083407594406e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 34\n","nlml -93001.4751140734\n","err (0.0015306531115111717-9.773759177448931e-20j)\n","eps 2.787820223022575e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 35\n","nlml -93004.33131105536\n","err (0.0015306264926100907-9.774705068122696e-20j)\n","eps 2.785264777865411e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 36\n","nlml -93007.34178108697\n","err (0.0015305171249449594-9.775186154145482e-20j)\n","eps 2.782744971226624e-06\n","base std tensor([6.1512, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 37\n","nlml -93011.3494089108\n","err (0.0015303406843683329-9.774845329911056e-20j)\n","eps 2.78026268829545e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 38\n","nlml -93014.02052770185\n","err (0.0015301986278618083-9.773427858855724e-20j)\n","eps 2.7778207066609147e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 39\n","nlml -93016.87700286142\n","err (0.0015300780363857955-9.771897058770095e-20j)\n","eps 2.775422071042556e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 40\n","nlml -93019.0025243311\n","err (0.001530040564831316-9.771811741217116e-20j)\n","eps 2.773070170427176e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 41\n","nlml -93017.57129615222\n","err (0.0015300157774906784-9.770507234988383e-20j)\n","eps 2.770769590763128e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 42\n","nlml -93019.65707389658\n","err (0.0015301712446270442-9.77591831578271e-20j)\n","eps 2.7685239206595903e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 43\n","nlml -93026.18584399142\n","err (0.0015299232608483768-9.773913782830368e-20j)\n","eps 2.766327971594925e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 44\n","nlml -93025.04687555037\n","err (0.0015299160067081085-9.77245109139478e-20j)\n","eps 2.764186090784839e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 45\n","nlml -93028.94513921486\n","err (0.0015298252444744362-9.770590451596844e-20j)\n","eps 2.762098015935638e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 46\n","nlml -93031.74071285111\n","err (0.0015297109570726883-9.767683485395778e-20j)\n","eps 2.7600645531914296e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 47\n","nlml -93032.86417145285\n","err (0.0015296178109094891-9.764398954549196e-20j)\n","eps 2.7580881510571127e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 48\n","nlml -93035.80479569847\n","err (0.0015294766448408588-9.763682282981196e-20j)\n","eps 2.7561690759665253e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 49\n","nlml -93037.83038735764\n","err (0.0015293490396685254-9.765887091825329e-20j)\n","eps 2.7543089567976347e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 50\n","nlml -93039.66728642935\n","err (0.001529251009110889-9.768045263606631e-20j)\n","eps 2.7525087923029177e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 51\n","nlml -93041.58824959806\n","err (0.0015291808005200443-9.76781432219639e-20j)\n","eps 2.7507675855167414e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 52\n","nlml -93042.44706497015\n","err (0.0015292237932166338-9.767366416758583e-20j)\n","eps 2.749086890447827e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 53\n","nlml -93044.76088357955\n","err (0.0015292075251282294-9.76608076371752e-20j)\n","eps 2.7474654252099174e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 54\n","nlml -93047.45291276556\n","err (0.0015291401155747015-9.764302879027202e-20j)\n","eps 2.7459018169854352e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 55\n","nlml -93049.59517468915\n","err (0.0015290581777567815-9.762860330702116e-20j)\n","eps 2.7443959027888906e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 56\n","nlml -93050.83205577356\n","err (0.0015290090926210593-9.762105120341257e-20j)\n","eps 2.7429481397293943e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 57\n","nlml -93053.52452631624\n","err (0.0015289008160766088-9.760842576251921e-20j)\n","eps 2.7415569169716045e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 58\n","nlml -93056.1084220373\n","err (0.0015287957185023196-9.760801636131584e-20j)\n","eps 2.740221166150233e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 59\n","nlml -93057.98216535876\n","err (0.0015287539397887129-9.761622118896753e-20j)\n","eps 2.738940751835386e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 60\n","nlml -93060.32455038338\n","err (0.0015286633296158218-9.761151464061783e-20j)\n","eps 2.737714457472144e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 61\n","nlml -93061.52363650515\n","err (0.001528503676425313-9.759283029766143e-20j)\n","eps 2.736542000292885e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 62\n","nlml -93061.85278986272\n","err (0.0015285619682019003-9.756787847361015e-20j)\n","eps 2.735424148995143e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 63\n","nlml -93065.86957334822\n","err (0.0015284774127035468-9.758408763225162e-20j)\n","eps 2.734356670069386e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 64\n","nlml -93065.96325980325\n","err (0.0015284439609334387-9.760258338709734e-20j)\n","eps 2.73334044341151e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 65\n","nlml -93069.18820365526\n","err (0.0015284042151807655-9.759085329626601e-20j)\n","eps 2.732372309677698e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 66\n","nlml -93070.10484805696\n","err (0.0015283851274889022-9.75812152798733e-20j)\n","eps 2.731452172492185e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 67\n","nlml -93072.58492930894\n","err (0.0015282054632561942-9.755930164173254e-20j)\n","eps 2.730576971311953e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 68\n","nlml -93072.98961421903\n","err (0.0015281023497684598-9.754230222553072e-20j)\n","eps 2.729745914010411e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 69\n","nlml -93075.83290780004\n","err (0.0015280695395428207-9.753879983001939e-20j)\n","eps 2.7289563615164043e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 70\n","nlml -93076.94161897684\n","err (0.0015280336518377479-9.75455131817405e-20j)\n","eps 2.7282079034424434e-06\n","base std tensor([6.1512, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 71\n","nlml -93079.27730411466\n","err (0.001527926280956386-9.755502863043021e-20j)\n","eps 2.7274978327406633e-06\n","base std tensor([6.1513, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 72\n","nlml -93080.30015272392\n","err (0.0015278475434485838-9.7559961470459e-20j)\n","eps 2.7268255203332085e-06\n","base std tensor([6.1513, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 73\n","nlml -93083.01563302285\n","err (0.001527791292384036-9.754282409361616e-20j)\n","eps 2.7261873468009737e-06\n","base std tensor([6.1513, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 74\n","nlml -93084.10166317859\n","err (0.0015277704972088654-9.752534312499292e-20j)\n","eps 2.725582564509674e-06\n","base std tensor([6.1513, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 75\n","nlml -93084.00418627384\n","err (0.001527812948858236-9.755529400425518e-20j)\n","eps 2.7250131912384735e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 76\n","nlml -93083.64266367874\n","err (0.0015276917753512598-9.753577070171413e-20j)\n","eps 2.7244792027628324e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 77\n","nlml -93085.38300993186\n","err (0.0015276993549438792-9.753908692946152e-20j)\n","eps 2.7239782372232866e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 78\n","nlml -93089.32897144363\n","err (0.0015275296960457771-9.751339205180655e-20j)\n","eps 2.7235038494990148e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 79\n","nlml -93089.34450732841\n","err (0.0015275386211182982-9.751415455334094e-20j)\n","eps 2.723056278101297e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 80\n","nlml -93090.06309556573\n","err (0.0015273686651387725-9.751809412904262e-20j)\n","eps 2.722635324246309e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 81\n","nlml -93091.67055314966\n","err (0.0015273846139519456-9.75039823329466e-20j)\n","eps 2.722238281466108e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 82\n","nlml -93092.97987255626\n","err (0.0015273219159811539-9.749523508956142e-20j)\n","eps 2.721864486461876e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 83\n","nlml -93095.88517876383\n","err (0.0015271763550805937-9.751201422793535e-20j)\n","eps 2.7215097158683086e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 84\n","nlml -93097.46924402803\n","err (0.0015271358120914466-9.749771439088387e-20j)\n","eps 2.721172598620479e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 85\n","nlml -93098.20803192537\n","err (0.001527104533900309-9.7483990706274e-20j)\n","eps 2.7208526996751963e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 86\n","nlml -93100.68058140454\n","err (0.001527151881455655-9.748939984144747e-20j)\n","eps 2.7205484827392954e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 87\n","nlml -93098.10591179632\n","err (0.0015271592247079982-9.749009586622447e-20j)\n","eps 2.720266338554412e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 88\n","nlml -93095.48310945518\n","err (0.0015273249344226788-9.747312879505473e-20j)\n","eps 2.7200134198610474e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 89\n","nlml -93102.63420713144\n","err (0.0015269990836804298-9.747576311981209e-20j)\n","eps 2.7197729194008845e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 90\n","nlml -93103.344157478\n","err (0.0015269122798196603-9.747320348569474e-20j)\n","eps 2.7195436421715548e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 91\n","nlml -93105.04489804576\n","err (0.0015268980932509895-9.745676016275783e-20j)\n","eps 2.7193246700855464e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 92\n","nlml -93108.09103416007\n","err (0.0015267339165752126-9.744948135510224e-20j)\n","eps 2.719111792305162e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 93\n","nlml -93109.9181111349\n","err (0.001526690117675328-9.746186703082467e-20j)\n","eps 2.718904578701503e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 94\n","nlml -93110.60774054652\n","err (0.0015267481489883146-9.746217311114157e-20j)\n","eps 2.7187035629249815e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 95\n","nlml -93113.70731961401\n","err (0.0015266369404613861-9.744426742850371e-20j)\n","eps 2.7185040881938857e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 96\n","nlml -93115.0601408537\n","err (0.0015265492996999557-9.744319196854823e-20j)\n","eps 2.7183064965353953e-06\n","base std tensor([6.1513, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 97\n","nlml -93117.12984219934\n","err (0.0015264384775836894-9.743333133222192e-20j)\n","eps 2.718109412660556e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 98\n","nlml -93117.8690089072\n","err (0.001526487456443408-9.74221112566662e-20j)\n","eps 2.717913248959926e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 99\n","nlml -93117.40805415572\n","err (0.0015263178564545886-9.742367942776266e-20j)\n","eps 2.7177199090675928e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 100\n","nlml -93117.84375308844\n","err (0.0015264183266276983-9.741142472952174e-20j)\n","eps 2.7175301401053416e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 101\n","nlml -93120.12550561197\n","err (0.0015262455682917965-9.741511661257124e-20j)\n","eps 2.7173410469864807e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 102\n","nlml -93123.22574112803\n","err (0.001526141319732208-9.74160303407674e-20j)\n","eps 2.717147835216698e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 103\n","nlml -93124.34649515\n","err (0.0015261968391021875-9.742083039103002e-20j)\n","eps 2.71695122180475e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 104\n","nlml -93125.75885913723\n","err (0.0015260547827771584-9.743296733614652e-20j)\n","eps 2.7167507507830585e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 105\n","nlml -93127.9950809193\n","err (0.0015259527383313278-9.740790313918968e-20j)\n","eps 2.7165428655929384e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 106\n","nlml -93129.38514490807\n","err (0.0015259645706664012-9.74077200954523e-20j)\n","eps 2.716328938386505e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 107\n","nlml -93131.35877336735\n","err (0.0015258488878072442-9.740337262279787e-20j)\n","eps 2.7161077644805374e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 108\n","nlml -93133.20693796812\n","err (0.001525799722519625-9.738785583799156e-20j)\n","eps 2.715878012549967e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 109\n","nlml -93133.78277345338\n","err (0.0015257970401862297-9.739771356386878e-20j)\n","eps 2.7156419810700433e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 110\n","nlml -93135.46684764685\n","err (0.0015256814410006757-9.73817045428872e-20j)\n","eps 2.7153981784476203e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 111\n","nlml -93137.34471151534\n","err (0.0015255998911700773-9.739821285417661e-20j)\n","eps 2.7151465323495704e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 112\n","nlml -93137.41454228915\n","err (0.0015255702625558078-9.738914856034333e-20j)\n","eps 2.714890783653525e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 113\n","nlml -93137.58689900882\n","err (0.001525536297708732-9.74048559870314e-20j)\n","eps 2.714633572054502e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 114\n","nlml -93138.47746883602\n","err (0.0015255452483254454-9.741489975718541e-20j)\n","eps 2.7143747783659716e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9786, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 115\n","nlml -93139.212594843\n","err (0.001525517585196086-9.738325351240353e-20j)\n","eps 2.714117191359199e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 116\n","nlml -93142.8040279294\n","err (0.0015252577645762516-9.73726839186954e-20j)\n","eps 2.7138536258205197e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 117\n","nlml -93145.17202270958\n","err (0.0015252757076828023-9.739781653482448e-20j)\n","eps 2.7135832409779986e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 118\n","nlml -93145.34511689687\n","err (0.0015251987883249263-9.736128485546059e-20j)\n","eps 2.7133093029557844e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 119\n","nlml -93146.66152565237\n","err (0.0015250540233295276-9.735848435915572e-20j)\n","eps 2.713030818473668e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 120\n","nlml -93148.5481574296\n","err (0.0015250737526461664-9.735684796328413e-20j)\n","eps 2.7127474587802972e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 121\n","nlml -93149.10221811332\n","err (0.0015249895290888231-9.733244113931645e-20j)\n","eps 2.7124598634533046e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 122\n","nlml -93150.5699355942\n","err (0.0015249149887715304-9.734183858957044e-20j)\n","eps 2.7121681747481046e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 123\n","nlml -93152.14273347684\n","err (0.0015248628424994375-9.733659667016977e-20j)\n","eps 2.711872069482342e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 124\n","nlml -93153.50536735004\n","err (0.0015248293908047168-9.733550696018369e-20j)\n","eps 2.7115715700818806e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 125\n","nlml -93155.02526520411\n","err (0.001524674932225533-9.733928228224242e-20j)\n","eps 2.7112661063778134e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 126\n","nlml -93155.72085188076\n","err (0.001524721215973315-9.732826030180094e-20j)\n","eps 2.710957025146773e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 127\n","nlml -93156.33758589637\n","err (0.0015246945227895632-9.734687646230634e-20j)\n","eps 2.710648059223737e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 128\n","nlml -93155.73931939944\n","err (0.001524660524198631-9.730768071066929e-20j)\n","eps 2.7103405028174858e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 129\n","nlml -93152.90201118773\n","err (0.0015247240948626781-9.73562817689959e-20j)\n","eps 2.7100408240418203e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 130\n","nlml -93153.69898568123\n","err (0.0015247712657129034-9.733879267447799e-20j)\n","eps 2.709750950761131e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 131\n","nlml -93153.39280604175\n","err (0.001524566247836255-9.732198403961469e-20j)\n","eps 2.70947254438721e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 132\n","nlml -93156.93423339332\n","err (0.0015244615409588404-9.733974539567122e-20j)\n","eps 2.7091974869248768e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 133\n","nlml -93160.96499781766\n","err (0.0015244108974141236-9.730761859010377e-20j)\n","eps 2.7089194791527243e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 134\n","nlml -93159.99377768766\n","err (0.001524238910333301-9.72963541414783e-20j)\n","eps 2.7086428058398907e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 135\n","nlml -93160.90863714335\n","err (0.0015243718117154978-9.729960010591773e-20j)\n","eps 2.7083682126552186e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 136\n","nlml -93163.62693689774\n","err (0.0015242328413835344-9.731880284159073e-20j)\n","eps 2.708091341502616e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 137\n","nlml -93165.99528046502\n","err (0.0015239607116735775-9.727719645336837e-20j)\n","eps 2.7078086705609815e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 138\n","nlml -93165.76548798544\n","err (0.0015241281130114197-9.728790395884533e-20j)\n","eps 2.70752435232466e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 139\n","nlml -93167.12681743989\n","err (0.0015240720092016128-9.730725564329251e-20j)\n","eps 2.7072386414884754e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 140\n","nlml -93169.2653234342\n","err (0.001523881420156149-9.726861963780893e-20j)\n","eps 2.7069483022483034e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 141\n","nlml -93169.9756908427\n","err (0.0015239065348574968-9.727436962485623e-20j)\n","eps 2.7066547798086342e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 142\n","nlml -93171.62974549428\n","err (0.0015237845756694774-9.72649945162303e-20j)\n","eps 2.70635718531475e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 143\n","nlml -93172.85093148891\n","err (0.0015236530053557053-9.726261155295516e-20j)\n","eps 2.706055933921556e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 144\n","nlml -93173.24308733905\n","err (0.0015237533927229337-9.727041666614623e-20j)\n","eps 2.705753895619166e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 145\n","nlml -93175.58742011411\n","err (0.0015235767233631422-9.725126004830408e-20j)\n","eps 2.705447193931224e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 146\n","nlml -93176.98681352033\n","err (0.0015234525167289934-9.72593486338458e-20j)\n","eps 2.7051356797546124e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 147\n","nlml -93178.12404691265\n","err (0.0015234899092753662-9.724702513878632e-20j)\n","eps 2.704820823709117e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 148\n","nlml -93178.68100611525\n","err (0.0015233514741174398-9.722317606732411e-20j)\n","eps 2.7045044071082878e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 149\n","nlml -93180.65471398385\n","err (0.0015233462240760976-9.725058457463301e-20j)\n","eps 2.7041849863880764e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 150\n","nlml -93182.42031494707\n","err (0.00152317970639999-9.723574683445488e-20j)\n","eps 2.7038620173628806e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 151\n","nlml -93183.8070770995\n","err (0.0015231282263751323-9.721661094131123e-20j)\n","eps 2.703535142816147e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 152\n","nlml -93184.80969674558\n","err (0.0015231222901713718-9.721677604969174e-20j)\n","eps 2.703205830562242e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 153\n","nlml -93186.11826603561\n","err (0.0015229759034518407-9.720544403875521e-20j)\n","eps 2.702875025943024e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 154\n","nlml -93187.59220713151\n","err (0.0015230135511101058-9.721808836940256e-20j)\n","eps 2.702542736113482e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 155\n","nlml -93188.25884503196\n","err (0.001522879898503088-9.72037634922308e-20j)\n","eps 2.702210896953484e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 156\n","nlml -93185.71927606208\n","err (0.0015228164808322165-9.720810278545388e-20j)\n","eps 2.7018893337644257e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 157\n","nlml -93182.56193301726\n","err (0.001522865171254948-9.720220414578247e-20j)\n","eps 2.701580948856427e-06\n","base std tensor([6.1514, 6.1420], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 158\n","nlml -93191.25668331787\n","err (0.0015227124629241095-9.719463591630406e-20j)\n","eps 2.701271090226588e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 159\n","nlml -93191.5340902514\n","err (0.0015226688506637933-9.718745190346148e-20j)\n","eps 2.7009608247267532e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 160\n","nlml -93188.77746290907\n","err (0.0015227698279802384-9.718272784357097e-20j)\n","eps 2.7006582306943575e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 161\n","nlml -93189.04957076765\n","err (0.0015225614093917908-9.716830771661337e-20j)\n","eps 2.7003629815741933e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 162\n","nlml -93191.6709820548\n","err (0.0015224955027825164-9.716159778744872e-20j)\n","eps 2.7000690564263076e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 163\n","nlml -93192.95092448455\n","err (0.0015224625167105002-9.718913080441844e-20j)\n","eps 2.6997775227764628e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 164\n","nlml -93192.3984997514\n","err (0.001522448578993322-9.715731500734664e-20j)\n","eps 2.69949026237817e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 165\n","nlml -93193.1553757497\n","err (0.0015223234609720844-9.718830631418435e-20j)\n","eps 2.699209894839443e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 166\n","nlml -93192.75252051583\n","err (0.001522612603680746-9.715368197829319e-20j)\n","eps 2.6989398623694183e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 167\n","nlml -93191.25901669593\n","err (0.0015223941688593252-9.721514203494031e-20j)\n","eps 2.698688475884381e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 168\n","nlml -93192.32373941006\n","err (0.0015225949791369963-9.713828594190566e-20j)\n","eps 2.6984517486833696e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 169\n","nlml -93195.63455343856\n","err (0.0015222619847981875-9.719019838441378e-20j)\n","eps 2.6982238284632155e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 170\n","nlml -93199.00185695964\n","err (0.0015221848813540277-9.713785497177795e-20j)\n","eps 2.697996611581629e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 171\n","nlml -93199.79785462967\n","err (0.0015221336690568004-9.712411220414466e-20j)\n","eps 2.6977705780386137e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 172\n","nlml -93200.33638549093\n","err (0.0015220796828092048-9.717506674630052e-20j)\n","eps 2.697548939683124e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 173\n","nlml -93202.82704876015\n","err (0.0015219315064650934-9.710747003943442e-20j)\n","eps 2.6973238939615837e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 174\n","nlml -93204.05150849117\n","err (0.0015218233816949-9.711665522785916e-20j)\n","eps 2.697096909319698e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 175\n","nlml -93206.06143952049\n","err (0.0015217791766911932-9.71254296799898e-20j)\n","eps 2.696863687302719e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 176\n","nlml -93208.87188245176\n","err (0.001521820355201775-9.711227156858988e-20j)\n","eps 2.6966200268993247e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 177\n","nlml -93210.30735189436\n","err (0.0015214908357799573-9.709649719398484e-20j)\n","eps 2.6963664148984204e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 178\n","nlml -93211.20035878853\n","err (0.0015215968903612646-9.710488317483014e-20j)\n","eps 2.6961044413933776e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 179\n","nlml -93212.36530210555\n","err (0.0015216217905627178-9.70973920439648e-20j)\n","eps 2.6958362177716373e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 180\n","nlml -93213.2806824889\n","err (0.0015213289354090247-9.707385238919744e-20j)\n","eps 2.6955615779803504e-06\n","base std tensor([6.1514, 6.1419], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 181\n","nlml -93215.18206833323\n","err (0.0015215596978935023-9.709707062960757e-20j)\n","eps 2.6952805351686863e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 182\n","nlml -93217.36846598366\n","err (0.00152122576355609-9.706888333212772e-20j)\n","eps 2.6949897361152516e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 183\n","nlml -93218.04821083572\n","err (0.001521233426219071-9.70646676767537e-20j)\n","eps 2.6946917721545607e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 184\n","nlml -93218.34001097146\n","err (0.0015213732669905717-9.708595154714192e-20j)\n","eps 2.6943913848246455e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 185\n","nlml -93219.6236203076\n","err (0.0015211533481495649-9.706471097892248e-20j)\n","eps 2.694087347583748e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 186\n","nlml -93220.86705668493\n","err (0.0015210900945585256-9.705077214173589e-20j)\n","eps 2.6937791227668865e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 187\n","nlml -93222.63960116246\n","err (0.0015209918426193256-9.704281463502794e-20j)\n","eps 2.6934649620953195e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 188\n","nlml -93223.06816307055\n","err (0.0015208999254942668-9.70528102158784e-20j)\n","eps 2.693147798651186e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 189\n","nlml -93224.11783052144\n","err (0.0015209443999192984-9.704416383693722e-20j)\n","eps 2.692829321076783e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 190\n","nlml -93222.26902323193\n","err (0.001520944684754886-9.703019902292468e-20j)\n","eps 2.692513998901146e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 191\n","nlml -93210.14598476472\n","err (0.0015209477609808445-9.71188937265837e-20j)\n","eps 2.6922213273482963e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 192\n","nlml -93226.20941713979\n","err (0.001520811645130604-9.700478443767813e-20j)\n","eps 2.6919279848357935e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 193\n","nlml -93223.12137496144\n","err (0.001520647809117088-9.702108299184153e-20j)\n","eps 2.6916364421403293e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 194\n","nlml -93223.37818952833\n","err (0.0015206975122646405-9.699885418040696e-20j)\n","eps 2.691346590212497e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 195\n","nlml -93225.01291459712\n","err (0.0015204917763603318-9.700675184057967e-20j)\n","eps 2.69105684304963e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 196\n","nlml -93226.58352727826\n","err (0.00152050169372328-9.701833456613181e-20j)\n","eps 2.6907671067902746e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 197\n","nlml -93228.16766197122\n","err (0.0015204053740060987-9.699469321815763e-20j)\n","eps 2.690477816274732e-06\n","base std tensor([6.1514, 6.1418], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 198\n","nlml -93230.74176395246\n","err (0.0015202883082412093-9.701715959799872e-20j)\n","eps 2.6901866744351935e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 199\n","nlml -93233.41435618735\n","err (0.0015201623896199357-9.699067079740632e-20j)\n","eps 2.6898892276664123e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9787, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 200\n","nlml -93235.17299776354\n","err (0.001520146293115037-9.698773353024447e-20j)\n","eps 2.6895863095237334e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 201\n","nlml -93236.66898414791\n","err (0.0015200465241255688-9.69898362325382e-20j)\n","eps 2.689277023017099e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 202\n","nlml -93238.09940721902\n","err (0.0015200126765360007-9.69775707697043e-20j)\n","eps 2.688963148305401e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 203\n","nlml -93239.2584244284\n","err (0.0015199156190597804-9.696676013259778e-20j)\n","eps 2.6886435233752496e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 204\n","nlml -93240.4686724176\n","err (0.001519762766865501-9.697965349339985e-20j)\n","eps 2.6883185799033813e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 205\n","nlml -93241.38985524769\n","err (0.0015197558601784422-9.695802748579968e-20j)\n","eps 2.6879899772644664e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 206\n","nlml -93238.81427219446\n","err (0.001519747030381499-9.698215405328462e-20j)\n","eps 2.6876649213946032e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 207\n","nlml -93229.99310698794\n","err (0.0015197006291627199-9.693047242618914e-20j)\n","eps 2.687356818780136e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 208\n","nlml -93232.29875307465\n","err (0.0015197590124619734-9.696711077781354e-20j)\n","eps 2.687067272571068e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 209\n","nlml -93236.32834328763\n","err (0.0015196320914578948-9.69525367955773e-20j)\n","eps 2.6867915120954864e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 210\n","nlml -93236.90929977027\n","err (0.00151959033304887-9.698607362881689e-20j)\n","eps 2.6865323383333314e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 211\n","nlml -93235.14723243764\n","err (0.001519880208701789-9.693010589709651e-20j)\n","eps 2.686297718187726e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 212\n","nlml -93232.21047217006\n","err (0.001519911025224306-9.696044977367192e-20j)\n","eps 2.6860988352449875e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 213\n","nlml -93230.91578021462\n","err (0.0015200408786183266-9.69511996080046e-20j)\n","eps 2.6859331516716565e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 214\n","nlml -93232.2091871713\n","err (0.0015199478087381023-9.699532966288412e-20j)\n","eps 2.685796062442478e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 215\n","nlml -93238.04372303683\n","err (0.0015197964839612683-9.689446032895026e-20j)\n","eps 2.6856672212596054e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 216\n","nlml -93243.78538317529\n","err (0.0015193015411508314-9.693196075275179e-20j)\n","eps 2.685529299381119e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 217\n","nlml -93244.18600913684\n","err (0.0015193490828463365-9.693932336589333e-20j)\n","eps 2.685382234928614e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 218\n","nlml -93244.08667632195\n","err (0.0015192075934887304-9.688733390147349e-20j)\n","eps 2.6852267851467986e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 219\n","nlml -93246.58058582502\n","err (0.0015191283816570792-9.6907651322281e-20j)\n","eps 2.685061267965306e-06\n","base std tensor([6.1514, 6.1417], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 220\n","nlml -93249.7345182245\n","err (0.001519105571872331-9.687429937613641e-20j)\n","eps 2.6848793916305985e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 221\n","nlml -93251.11818450113\n","err (0.0015188495105629464-9.68930986615687e-20j)\n","eps 2.6846810762775404e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 222\n","nlml -93251.55273664859\n","err (0.0015191189058986854-9.690955479051187e-20j)\n","eps 2.6844697147834156e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 223\n","nlml -93253.42605321664\n","err (0.001518781179843988-9.685742716879293e-20j)\n","eps 2.684239895859369e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 224\n","nlml -93254.76973654286\n","err (0.0015184155488999161-9.685044876905281e-20j)\n","eps 2.6839914506173097e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 225\n","nlml -93254.93302954274\n","err (0.0015186890259454146-9.686563162285239e-20j)\n","eps 2.6837303774671414e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 226\n","nlml -93257.07366472927\n","err (0.0015184413715175133-9.683444742982954e-20j)\n","eps 2.6834544375534043e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 227\n","nlml -93259.73295230948\n","err (0.001518302124686957-9.685889323953241e-20j)\n","eps 2.6831595505431565e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 228\n","nlml -93260.86676546067\n","err (0.001518359505813488-9.683701288350519e-20j)\n","eps 2.6828465450058015e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 229\n","nlml -93261.59021600513\n","err (0.0015181828179824178-9.682133888206053e-20j)\n","eps 2.6825209143898118e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 230\n","nlml -93263.20881397177\n","err (0.0015182287672796582-9.684166401902873e-20j)\n","eps 2.682181204819995e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 231\n","nlml -93264.56806628202\n","err (0.0015181214618890555-9.682851861364238e-20j)\n","eps 2.681827254291622e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 232\n","nlml -93263.8388813392\n","err (0.001517957863989953-9.682645154965405e-20j)\n","eps 2.681463254828215e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 233\n","nlml -93264.34630873741\n","err (0.0015181004860672731-9.681438713767134e-20j)\n","eps 2.681095107912845e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 234\n","nlml -93263.79103830866\n","err (0.001517845859033955-9.680490059124806e-20j)\n","eps 2.6807245383730438e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 235\n","nlml -93263.47329574276\n","err (0.0015179295647821602-9.682562899627194e-20j)\n","eps 2.6803566166488263e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 236\n","nlml -93263.20761818021\n","err (0.001517750702704948-9.678152647062342e-20j)\n","eps 2.679992153880753e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 237\n","nlml -93267.16774063962\n","err (0.001517635245676813-9.679627968391486e-20j)\n","eps 2.6796224681305404e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 238\n","nlml -93267.32023302883\n","err (0.0015176451742231597-9.678496438922016e-20j)\n","eps 2.679250372799383e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 239\n","nlml -93267.47934296042\n","err (0.00151748186829375-9.678314820358663e-20j)\n","eps 2.6788806752812837e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 240\n","nlml -93267.89759410647\n","err (0.0015175802070071245-9.679122724876416e-20j)\n","eps 2.6785163795858343e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 241\n","nlml -93268.9483249598\n","err (0.0015173738205629334-9.677246751240417e-20j)\n","eps 2.678155246155903e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 242\n","nlml -93268.17234250944\n","err (0.0015174963078908186-9.676650628109896e-20j)\n","eps 2.6778046751571993e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 243\n","nlml -93264.20376180769\n","err (0.001517645097665375-9.676802377687392e-20j)\n","eps 2.6774819497174414e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 244\n","nlml -93258.37592996316\n","err (0.0015178369284362767-9.677443896875861e-20j)\n","eps 2.6772088146792653e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 245\n","nlml -93253.32311666943\n","err (0.0015181173120998954-9.682434332396892e-20j)\n","eps 2.6770038524821802e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 246\n","nlml -93253.98816365488\n","err (0.0015180274889846678-9.678398354595806e-20j)\n","eps 2.6768576731749875e-06\n","base std tensor([6.1514, 6.1416], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 247\n","nlml -93260.39209167197\n","err (0.0015175069156005234-9.679228137367218e-20j)\n","eps 2.6767458311832713e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 248\n","nlml -93269.49345107749\n","err (0.0015173073596762509-9.674372722390345e-20j)\n","eps 2.676627660556367e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 249\n","nlml -93270.61489339081\n","err (0.0015171626234200739-9.676989410755535e-20j)\n","eps 2.676502918578715e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 250\n","nlml -93268.28713991132\n","err (0.001517288174068645-9.675285646332501e-20j)\n","eps 2.6763831591226765e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 251\n","nlml -93272.80119960678\n","err (0.0015170127419287798-9.674811976519963e-20j)\n","eps 2.676250010990576e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 252\n","nlml -93277.70539477217\n","err (0.0015167221893110131-9.67279659442156e-20j)\n","eps 2.6760907045209408e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 253\n","nlml -93275.71324804617\n","err (0.0015168660716817098-9.672030307623275e-20j)\n","eps 2.675917074059344e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 254\n","nlml -93275.53635259731\n","err (0.0015167806031195872-9.675027748081023e-20j)\n","eps 2.6757330485537847e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 255\n","nlml -93280.30318172096\n","err (0.0015165210639378496-9.671195884971607e-20j)\n","eps 2.6755252557756982e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 256\n","nlml -93281.94572765371\n","err (0.0015164943483648944-9.670946814587263e-20j)\n","eps 2.675292568760174e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 257\n","nlml -93281.00550098644\n","err (0.001516545385382202-9.671689657358709e-20j)\n","eps 2.6750447893832197e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 258\n","nlml -93282.92660897279\n","err (0.0015163068894772141-9.66722360440162e-20j)\n","eps 2.6747784124723905e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 259\n","nlml -93286.32858423023\n","err (0.0015162463044168838-9.668856004212967e-20j)\n","eps 2.674489379836491e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 260\n","nlml -93287.38848754369\n","err (0.001516151369991765-9.6689114581304e-20j)\n","eps 2.6741799218964527e-06\n","base std tensor([6.1514, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 261\n","nlml -93286.82930460558\n","err (0.0015160255017777943-9.665608196459517e-20j)\n","eps 2.673855481903191e-06\n","base std tensor([6.1513, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 262\n","nlml -93287.34747688958\n","err (0.001516161652340414-9.668564920389995e-20j)\n","eps 2.673521290256807e-06\n","base std tensor([6.1513, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 263\n","nlml -93289.54280799946\n","err (0.0015158900024810572-9.66559219227129e-20j)\n","eps 2.6731742581632166e-06\n","base std tensor([6.1513, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 264\n","nlml -93290.75035790063\n","err (0.001515899439083634-9.665171800914902e-20j)\n","eps 2.67281577542329e-06\n","base std tensor([6.1513, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 265\n","nlml -93291.83186716269\n","err (0.0015158369949098297-9.666491937338299e-20j)\n","eps 2.672447056311962e-06\n","base std tensor([6.1513, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 266\n","nlml -93293.13150933414\n","err (0.0015156710657502235-9.663880929806097e-20j)\n","eps 2.672068668287177e-06\n","base std tensor([6.1513, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 267\n","nlml -93294.7059671458\n","err (0.0015157497764326988-9.663685769384074e-20j)\n","eps 2.671682175412461e-06\n","base std tensor([6.1513, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 268\n","nlml -93295.67367349121\n","err (0.0015155229121853817-9.663976540232942e-20j)\n","eps 2.671288811196302e-06\n","base std tensor([6.1513, 6.1415], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 269\n","nlml -93296.15487704286\n","err (0.0015155603591519961-9.66389561839704e-20j)\n","eps 2.6708924444586847e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 270\n","nlml -93295.43298799617\n","err (0.0015154277984131197-9.662302748373972e-20j)\n","eps 2.67049524606804e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 271\n","nlml -93296.70349925345\n","err (0.0015153451764722203-9.662559755022477e-20j)\n","eps 2.6701016286448043e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 272\n","nlml -93298.17535986647\n","err (0.0015154059010864095-9.6623390217353e-20j)\n","eps 2.6697114345832226e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 273\n","nlml -93299.88464905742\n","err (0.001515158709823659-9.661055658614365e-20j)\n","eps 2.6693233362744738e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 274\n","nlml -93302.34121358424\n","err (0.0015150783535984673-9.660865777619379e-20j)\n","eps 2.6689326411193153e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 275\n","nlml -93303.47182581623\n","err (0.0015150534039685478-9.65989325074703e-20j)\n","eps 2.6685415031739215e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 276\n","nlml -93304.03983466842\n","err (0.00151492991291934-9.65946572468646e-20j)\n","eps 2.6681531319377502e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 277\n","nlml -93303.69065967939\n","err (0.0015150321641652965-9.660228490815456e-20j)\n","eps 2.6677724223415167e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 278\n","nlml -93304.11527978844\n","err (0.0015148819568584816-9.660178841018366e-20j)\n","eps 2.6674018446053338e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 279\n","nlml -93305.14575139151\n","err (0.0015148645781673169-9.656874997383664e-20j)\n","eps 2.6670410276884374e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 280\n","nlml -93305.47500319724\n","err (0.0015147740808443397-9.658127981821187e-20j)\n","eps 2.6666921874309157e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 281\n","nlml -93304.75362925345\n","err (0.0015149341141995774-9.656595299259156e-20j)\n","eps 2.6663626701856814e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 282\n","nlml -93303.32356075481\n","err (0.001514878425370366-9.659764455045032e-20j)\n","eps 2.6660604383959214e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 283\n","nlml -93300.49333224987\n","err (0.0015152480429935738-9.65875510664711e-20j)\n","eps 2.665801442126598e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 284\n","nlml -93288.56497016967\n","err (0.0015148683137965761-9.659745904845072e-20j)\n","eps 2.6656148970046672e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 285\n","nlml -93290.56186899342\n","err (0.0015151197808246923-9.659304404139275e-20j)\n","eps 2.66546987376232e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 286\n","nlml -93294.4728659589\n","err (0.0015146449911415283-9.659344867900694e-20j)\n","eps 2.6653455073680923e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 287\n","nlml -93298.83233006367\n","err (0.0015146966647737194-9.657731874325594e-20j)\n","eps 2.6652342855139106e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 288\n","nlml -93302.24162847863\n","err (0.0015144954537752813-9.656522725610712e-20j)\n","eps 2.6651264747429095e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 289\n","nlml -93305.23402296288\n","err (0.0015143440774811-9.656174957264647e-20j)\n","eps 2.665016579337839e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 290\n","nlml -93307.09722410682\n","err (0.0015143095225927659-9.653588157462042e-20j)\n","eps 2.664900645591402e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 291\n","nlml -93307.51368483358\n","err (0.0015142012680058837-9.65564717190192e-20j)\n","eps 2.664781150234453e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 292\n","nlml -93308.14110106703\n","err (0.0015142804408724074-9.653506677935281e-20j)\n","eps 2.6646579820254787e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 293\n","nlml -93309.56250424442\n","err (0.0015141374456968607-9.655054151902844e-20j)\n","eps 2.6645296005328467e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9788, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 294\n","nlml -93313.33198738907\n","err (0.0015139641518989743-9.653888747889123e-20j)\n","eps 2.6643849352638507e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 295\n","nlml -93316.14404060235\n","err (0.0015139272433253189-9.651017114741778e-20j)\n","eps 2.6642188379518515e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 296\n","nlml -93316.75517720802\n","err (0.0015137445867834686-9.6516571920417e-20j)\n","eps 2.6640351137355944e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 297\n","nlml -93317.32571809077\n","err (0.0015139164208997588-9.652148544817293e-20j)\n","eps 2.663836572323289e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0081, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 298\n","nlml -93320.4460777022\n","err (0.0015136233802777285-9.650137175305295e-20j)\n","eps 2.6636155822066902e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 299\n","nlml -93323.20316064628\n","err (0.0015135405206794413-9.648027574355772e-20j)\n","eps 2.6633662818039623e-06\n","base std tensor([6.1513, 6.1414], device='cuda:0')\n","min,max (tensor(-0.0080, device='cuda:0'), tensor(0.9789, device='cuda:0'))\n"]}],"source":["opt = torch.optim.Adam([\n","    {'params': MC_base, 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': MC_base, 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': MC_base, 'lr': 1e-2},\n","    {'params': [S_diag, eps], 'lr': 1e-2}])\n","train(1000)\n","opt = torch.optim.Adam([\n","    {'params': MC_base, 'lr': 1e-3},\n","    {'params': [S_diag, eps], 'lr': 1e-3}])\n","train(300)\n","\n","\n","torch.save({\n","            'MC_base': MC_base.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")"]},{"cell_type":"code","execution_count":null,"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","executionInfo":{"status":"ok","timestamp":1728225582368,"user_tz":240,"elapsed":28,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"5087ebc7-43b3-4d39-ae33-8d11546f3c1b"},"outputs":[{"output_type":"stream","name":"stderr","text":["<ipython-input-6-fda9fdf5842a>:1: FutureWarning: You are using `torch.load` with `weights_only=False` (the current default value), which uses the default pickle module implicitly. It is possible to construct malicious pickle data which will execute arbitrary code during unpickling (See https://github.com/pytorch/pytorch/blob/main/SECURITY.md#untrusted-models for more details). In a future release, the default value for `weights_only` will be flipped to `True`. This limits the functions that could be executed during unpickling. Arbitrary objects will no longer be allowed to be loaded via this mode unless they are explicitly allowlisted by the user via `torch.serialization.add_safe_globals`. We recommend you start setting `weights_only=True` for any use case where you don't have full control of the loaded file. Please open an issue on GitHub for any issues related to this experimental feature.\n","  st = torch.load(\"state.pt\")\n"]}],"source":["st = torch.load(\"state.pt\")\n","MC_base = st['MC_base']\n","S_diag = st['S_diag']\n","eps = st['eps']\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#PhiX = Phi(MC_base * 1.j, X.to(\"cpu\"))\n","#A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","#LA = torch.linalg.cholesky(A)\n","#alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128).to(\"cpu\"), upper=False)\n","#pred = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","#pred = pred.real\n","\n","\n","#pred.detach().cpu().numpy().tofile(\"pred.dat\")\n","#axis.cpu().numpy().tofile(\"axis.dat\")\n","#time.cpu().numpy().tofile(\"time.dat\")"]},{"cell_type":"code","execution_count":null,"id":"T9hDE-bIJpru","metadata":{"id":"T9hDE-bIJpru"},"outputs":[],"source":["\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)\n","#Phi_ = Phi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#Phi_ = torch.cat((Phi_,dtPhi_,dxPhi_,dyPhi_),1)\n","#Phi_ = torch.cat((Phi_,dtPhi_),1)\n","PhiX = Phi(MC_base * 1.j, X.to(\"cpu\"))\n","#dtPhiX = dtPhi(MC_base * 1.j, dtX.to(\"cpu\"))\n","dxPhiX = dxPhi(MC_base * 1.j, dxX.to(\"cpu\"))\n","dyPhiX = dyPhi(MC_base * 1.j, dyX.to(\"cpu\"))\n","PhiX = torch.cat((PhiX,dxPhiX,dyPhiX),1)\n","#PhiX = torch.cat((PhiX,dtPhiX),1)\n","A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","LA = torch.linalg.cholesky(A)\n","alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(\"cpu\").to(torch.complex128), upper=False)\n","Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","predwave = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","predwave = predwave.real\n","predwave.detach().cpu().numpy().tofile(\"predwave.dat\")\n","del Phi_, predwave\n","dtPhi_ = dtPhi(MC_base * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","preddt = dtPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","preddt = preddt.real\n","preddt.detach().cpu().numpy().tofile(\"preddt.dat\")\n","del dtPhi_, preddt\n","dxPhi_ = dxPhi(MC_base * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","preddx = dxPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","preddx = preddx.real\n","preddx.detach().cpu().numpy().tofile(\"preddx.dat\")\n","del dxPhi_, preddx\n","dyPhi_ = dyPhi(MC_base * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","preddy = dyPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","preddy = preddy.real\n","preddy.detach().cpu().numpy().tofile(\"preddy.dat\")\n","del dyPhi_, preddy\n","\n","#predwave.detach().cpu().numpy().tofile(\"predwave.dat\")\n","#preddt.detach().cpu().numpy().tofile(\"preddt.dat\")\n","#preddx.detach().cpu().numpy().tofile(\"preddx.dat\")\n","#preddy.detach().cpu().numpy().tofile(\"preddy.dat\")\n","axis.cpu().numpy().tofile(\"axis.dat\")\n","time.cpu().numpy().tofile(\"time.dat\")"]},{"cell_type":"code","execution_count":null,"id":"iSstiaY-KjhF","metadata":{"id":"iSstiaY-KjhF"},"outputs":[],"source":["import locale\n","def getpreferredencoding(do_setlocale = True):\n","    return \"UTF-8\"\n","locale.getpreferredencoding = getpreferredencoding\n","!cp predwave.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp preddt.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp preddx.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp preddy.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp axis.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp time.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp state.pt \"/content/drive/MyDrive/Colab Notebooks\""]},{"cell_type":"code","execution_count":null,"id":"msP-dNXXJ94c","metadata":{"id":"msP-dNXXJ94c","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1728225625667,"user_tz":240,"elapsed":4,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"124b474b-94ca-4f0e-99b5-e039d5b5e4ac"},"outputs":[{"output_type":"execute_result","data":{"text/plain":["torch.Size([1000, 16443])"]},"metadata":{},"execution_count":9}],"source":["PhiX.shape"]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[],"toc_visible":true},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}

==> anc/Codes/2D_wave/2dwave_Triangle_Domain.ipynb <==
{"cells":[{"cell_type":"markdown","id":"idlhUjsSJxql","metadata":{"id":"idlhUjsSJxql"},"source":["# Mount with Google Drive"]},{"cell_type":"code","execution_count":null,"id":"9xiwqzGPuvGx","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9xiwqzGPuvGx","outputId":"5fa90a08-da57-4f3f-cfde-783fbc506b66"},"outputs":[{"name":"stdout","output_type":"stream","text":["\n","\n"]}],"source":["%reset"]},{"cell_type":"code","execution_count":null,"id":"skJrn1mzghZU","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"elapsed":925,"status":"ok","timestamp":1731721397279,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"},"user_tz":300},"id":"skJrn1mzghZU","outputId":"82ca397e-54f8-442c-f59c-d70b6fc7d63d"},"outputs":[{"output_type":"stream","name":"stdout","text":["Drive already mounted at /content/drive; to attempt to forcibly remount, call drive.mount(\"/content/drive\", force_remount=True).\n"]}],"source":["from google.colab import drive\n","drive.mount('/content/drive')"]},{"cell_type":"markdown","source":["# Main part\n"],"metadata":{"id":"mkEv8P70Hqkg"},"id":"mkEv8P70Hqkg"},{"cell_type":"code","execution_count":null,"id":"34ac382d-c496-43de-97e2-a77b399039db","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"elapsed":6012,"status":"ok","timestamp":1731721403290,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"},"user_tz":300},"id":"34ac382d-c496-43de-97e2-a77b399039db","outputId":"862d986e-7d67-468b-844c-87e525afd0c2"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","torch.manual_seed(13)\n","\n","\n","\n","# Sampling parameters etc\n","#n_axis = 51\n","n_axis = 41\n","#n_time = 131\n","n_time = 81\n","\n","axis = torch.linspace(0,4,n_axis, device=device)\n","time = torch.linspace(0,8,n_time, device=device)\n","Ps = torch.cartesian_prod(axis,axis,time)\n","# Number of points\n","lP = Ps.shape[0]\n","\n","\n","# Initial dataset\n","data_axis = torch.linspace(0,12, 121, device=device)\n","data_time = torch.linspace(0,0,1, device=device)\n","data_Ps = torch.cartesian_prod(data_axis,data_axis,time)\n","#data_Ps = torch.cartesian_prod(axis,axis,time)\n","\n","mask = torch.logical_and(data_Ps[:,2] == 0. , data_Ps[:,0]-data_Ps[:,1]<=0.)\n","X = data_Ps[mask]\n","#dtX = data_Ps[mask]\n","\n","#mask1 = abs(data_Ps[:,0]) == 2.\n","#dyX = data_Ps[mask1]\n","\n","#mask2 = abs(data_Ps[:,1]) == 2.\n","#dxX = data_Ps[mask2]\n","\n","#maskBC = (data_Ps[:,0]+data_Ps[:,1]==4.) or (data_Ps[:,0] ==0.) or (data_Ps[:,1] ==0.)\n","#maskBC = abs(data_Ps[:,0]**2+data_Ps[:,1]**2-4.)<=0.05\n","#Xbc = data_Ps[maskBC]\n","\n","#Y = torch.exp(-(X[:,0]-0.5)**2*10)+torch.exp(-(X[:,1]+X[:,0]-6)**2*5)\n","Y = torch.exp(-((X[:,0]-1)**2+(X[:,1]-3)**2)*10)\n","#Y = torch.cos((X[:,0]-1)*5)+torch.cos((X[:,1]-1)*5)\n","Y = Y.view(-1,1)\n","#Ybc = torch.where( ((Xbc[:,0]-1).abs() < 1e-1) & (Xbc[:,1].abs() < 1), 0., 0. )\n","#Ybc = Ybc.view(-1,1)\n","\n","#dtY = torch.where( ((dtX[:,0]-1).abs() < 1e-1) & (dtX[:,1].abs() < 1), 0., 0. )\n","#dtY = -2*5*(X[:,0]-3)*torch.exp(-(X[:,0]-3)**2*5)-2*5*(X[:,1]+X[:,0]-6)*torch.exp(-(X[:,1]+X[:,0]-6)**2*5)\n","#dtY = -5*(torch.sin((X[:,0]-1)*5)+torch.sin((X[:,1]-1)*5))\n","#dtY = dtY.view(-1,1)\n","\n","#dxY = torch.where( ((dxX[:,0]-1).abs() < 1e-1) & (dxX[:,1].abs() < 1), 0., 0. )\n","#dxY = dxY.view(-1,1)\n","\n","#dyY = torch.where( ((dyX[:,0]-1).abs() < 1e-1) & (dyX[:,1].abs() < 1), 0., 0. )\n","#dyY = dyY.view(-1,1)\n","\n","#Xbc = Xbc.to(torch.complex128)\n","#dxX = dxX.to(torch.complex128)\n","#dyX = dyX.to(torch.complex128)\n","#Ybc = Ybc.to(torch.complex128)\n","#dxY = dxY.to(torch.complex128)\n","#dyY = dyY.to(torch.complex128)\n","X = X.to(torch.complex128)\n","Y = Y.to(torch.complex128)\n","#X = torch.cat((X,Xbc),0)\n","#Y = torch.cat((Y,Ybc),0)"]},{"cell_type":"code","execution_count":null,"id":"21503eb5-201e-43de-b8e8-78dd2617680b","metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b"},"outputs":[],"source":["def getVarietyPoints(base1):\n","    x1,y1 = base1.unbind(1)\n","    t1 = torch.sqrt(x1.square() + y1.square())\n","\n","    return torch.stack([ torch.stack([x1,y1,t1],1),torch.stack([-x1,y1,t1],1),torch.stack([y1,x1,t1],1),torch.stack([y1,-x1,t1],1),torch.stack([-y1,x1,t1],1),torch.stack([-y1,-x1,t1],1),torch.stack([x1,-y1,t1],1),torch.stack([-x1,-y1,t1],1),torch.stack([x1,y1,-t1],1),torch.stack([-x1,y1,-t1],1),torch.stack([y1,x1,-t1],1),torch.stack([y1,-x1,-t1],1),torch.stack([-y1,x1,-t1],1),torch.stack([-y1,-x1,-t1],1),torch.stack([x1,-y1,-t1],1),torch.stack([-x1,-y1,-t1],1) ])\n","\n","def Phi(base1, X):\n","    pts = getVarietyPoints(base1)\n","    # return (pts.inner(X) * 1.j).exp().mean(0)\n","    return (pts.inner(X)).exp().mean(0)\n","\n","def dtPhi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,2].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dxPhi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,0].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dyPhi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,1].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def randomMask(n_pts=2000):\n","    mask = torch.zeros(X.shape[0]).bool()\n","    mask[torch.randperm(X.shape[0])[:n_pts]] = True\n","    return mask\n","\n","\n","def train(N):\n","    for epoch in range(N):\n","        PhiX = Phi(MC_base1 * 1.j, X)\n","        #dtPhiX = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, dtX)\n","        #dxPhiX = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, dxX)\n","        #dyPhiX = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, dyX)\n","        #PhiX = torch.cat((PhiX,dtPhiX),1)\n","        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","        LA = torch.linalg.cholesky(A)\n","        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)\n","        #print(PhiX.shape)\n","        #print(Y.shape)\n","        #print(A.shape)\n","\n","\n","        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())\n","        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps\n","        nlml += LA.diag().real.log().sum()\n","        nlml += 0.5*S_diag.sum()\n","\n","        opt.zero_grad()\n","        nlml.backward()\n","        opt.step()\n","\n","        with torch.no_grad():\n","            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","            err = (train_pred.real - Y).square().mean().sqrt()\n","            print(26*\"~\" + f'\\nepoch {epoch}\\n\\\n","nlml {nlml}\\n\\\n","err {err}\\n\\\n","eps {eps.exp()}\\n\\\n","base1 std {MC_base1.std(0)}\\n\\\n","min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')"]},{"cell_type":"code","execution_count":null,"id":"qTn_iWiBboK6","metadata":{"id":"qTn_iWiBboK6"},"outputs":[],"source":["n_MC = 500\n","# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30\n","MC_base1 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","#MC_base2 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()\n","S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=True, device=device)\n","# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)\n","eps = torch.tensor(np.log(1e-6), requires_grad=False, device=device)"]},{"cell_type":"code","execution_count":null,"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"elapsed":397315,"status":"ok","timestamp":1731721800596,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"},"user_tz":300},"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","outputId":"c7da745c-d072-463f-ce8c-5ced2c0af2ca"},"outputs":[{"output_type":"stream","name":"stdout","text":["\u001b[1;30;43m流式输出内容被截断，只能显示最后 5000 行内容。\u001b[0m\n","base1 std tensor([5.6726, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 586\n","nlml -45448.549996545786\n","err (0.0009448126202928985-6.036349335399545e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 587\n","nlml -45345.85905183354\n","err (0.0009598369724534835-6.059332690595516e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 588\n","nlml -45405.7416766805\n","err (0.0009514939910521988-6.134822105965608e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 589\n","nlml -45404.38034279119\n","err (0.0009510777494831601-6.07870159825548e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0038, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 590\n","nlml -45428.80321025195\n","err (0.0009483861098028347-6.055889810623447e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 591\n","nlml -45447.268579783326\n","err (0.000945700145909202-6.063090592531376e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 592\n","nlml -45453.60263006504\n","err (0.0009454131706254786-6.039838809945513e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 593\n","nlml -45463.38361662818\n","err (0.0009441898538546659-6.03639196458313e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 594\n","nlml -45479.752363136584\n","err (0.0009423874041919989-6.049192111904206e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 595\n","nlml -45479.31770807555\n","err (0.0009425517420609276-6.02067927379977e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 596\n","nlml -45481.27873555097\n","err (0.0009424271402812111-5.997761647792116e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 597\n","nlml -45496.92029106504\n","err (0.0009403145773167473-6.018204408321566e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 598\n","nlml -45496.14158198954\n","err (0.0009411096791921505-6.047506501703679e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 599\n","nlml -45500.97388027736\n","err (0.0009405674683625661-6.010346091912447e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 600\n","nlml -45487.59477741811\n","err (0.0009426174936487775-6.007498351354391e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 601\n","nlml -45477.481002872344\n","err (0.0009436559408635525-6.04761986034483e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 602\n","nlml -45505.42954172476\n","err (0.000939668722226129-6.016645965677911e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 603\n","nlml -45505.9697968198\n","err (0.0009397968567214883-5.994218709956917e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 604\n","nlml -45506.07665398187\n","err (0.0009397834892569796-5.991542299208316e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 605\n","nlml -45511.11986469419\n","err (0.0009394869226226659-5.995637675141864e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 606\n","nlml -45519.348392673484\n","err (0.0009390860750076079-6.009249414476669e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 607\n","nlml -45516.406839349846\n","err (0.0009399912779873182-6.023644860182004e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 608\n","nlml -45520.95166046675\n","err (0.000939013757511041-5.993192606496709e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 609\n","nlml -45521.64783606586\n","err (0.000939455595094254-5.99640536345318e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 610\n","nlml -45522.74928195962\n","err (0.0009394626846456822-6.015166655137821e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 611\n","nlml -45522.981248096265\n","err (0.0009398837169946356-6.039032723553973e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6724, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 612\n","nlml -45524.00450066272\n","err (0.0009397492414725878-6.014986682773433e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6724, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 613\n","nlml -45528.25356721732\n","err (0.0009393147553291299-5.996536565254018e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6724, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 614\n","nlml -45525.26297448772\n","err (0.0009395123471946494-6.005280184830585e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 615\n","nlml -45524.30488931763\n","err (0.0009397074593226974-6.021366317074511e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 616\n","nlml -45533.10970696517\n","err (0.0009389474580018473-6.018124968234006e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 617\n","nlml -45541.2792869097\n","err (0.0009380599173660614-6.002821488091765e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 618\n","nlml -45538.71951698241\n","err (0.0009385060400272645-5.997684812246606e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 619\n","nlml -45548.18605225276\n","err (0.0009378840963083072-5.99616080822942e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 620\n","nlml -45546.869237895706\n","err (0.0009383276094432796-6.020537986390566e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 621\n","nlml -45549.36300199785\n","err (0.0009383401842371114-6.018281297473982e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 622\n","nlml -45548.71056358642\n","err (0.0009383535115715909-6.000469192905585e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8486], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 623\n","nlml -45551.446708095566\n","err (0.0009384492355061674-6.019139983204949e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8486], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 624\n","nlml -45547.30798133125\n","err (0.0009392708615405662-6.010476271318486e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8486], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 625\n","nlml -45513.554749170056\n","err (0.0009438623043270881-6.052855831275403e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8486], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 626\n","nlml -45443.34728273361\n","err (0.0009525261898933047-6.057757578766854e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8486], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 627\n","nlml -45422.63923100382\n","err (0.0009554450818822722-6.144799321562561e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 628\n","nlml -45413.352982345015\n","err (0.0009567724273432417-6.090928065449132e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 629\n","nlml -45481.64001821209\n","err (0.0009473955523567188-6.05578421681031e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 630\n","nlml -45481.58543268967\n","err (0.0009475274081050845-6.066752253869063e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 631\n","nlml -45482.748244398004\n","err (0.0009465304649068421-6.044264969103915e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 632\n","nlml -45479.77532800013\n","err (0.0009467067122917307-6.062326799867383e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 633\n","nlml -45474.87544069037\n","err (0.0009464175746885002-6.061207347893236e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 634\n","nlml -45501.275885084\n","err (0.000942113766028371-6.018136618861287e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0033, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 635\n","nlml -45484.65242156999\n","err (0.0009443035783938161-6.046943318441827e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 636\n","nlml -45502.64905836625\n","err (0.0009419035043092173-6.035589447435213e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 637\n","nlml -45500.9147562768\n","err (0.0009419473214017573-6.020866362760329e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 638\n","nlml -45512.22546614221\n","err (0.000940362661410544-6.017363039265884e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 639\n","nlml -45514.658422299246\n","err (0.0009402334874788646-6.019942156853531e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 640\n","nlml -45517.364994302385\n","err (0.0009401927401604045-6.016691621079484e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 641\n","nlml -45514.21258946343\n","err (0.0009410366488440486-6.020247092112538e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9806, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 642\n","nlml -45471.96265406949\n","err (0.0009472327304160567-6.051061247688749e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 643\n","nlml -45268.48530761564\n","err (0.0009742477925647392-6.182537267049796e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 644\n","nlml -45146.58359140056\n","err (0.0009890778702311377-6.332010933476474e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 645\n","nlml -45425.9575502397\n","err (0.0009515671149310613-6.064630360312882e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 646\n","nlml -45351.214916999495\n","err (0.0009609859366888792-6.143286096451548e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 647\n","nlml -45334.69107196559\n","err (0.0009634882516218444-6.181348880515824e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 648\n","nlml -45399.0718949236\n","err (0.0009529494542307569-6.045307327466684e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6728, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 649\n","nlml -45367.39693927065\n","err (0.0009575858082107541-6.117649372335323e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6728, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 650\n","nlml -45414.221885740844\n","err (0.0009511678024360895-6.120372031301566e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 651\n","nlml -45412.223203928756\n","err (0.0009521077481655928-6.090627640754776e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 652\n","nlml -45448.220689826674\n","err (0.0009468902453254582-6.036565899750234e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 653\n","nlml -45422.016864703066\n","err (0.0009507043927468308-6.084346549362956e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 654\n","nlml -45461.493218742944\n","err (0.0009454248334377326-6.068078737513275e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 655\n","nlml -45457.9753033826\n","err (0.0009462270184326612-6.047634978994815e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 656\n","nlml -45476.708046680724\n","err (0.0009440514167166317-6.026068494622787e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 657\n","nlml -45484.80350411537\n","err (0.0009432590065525118-6.034543457717818e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8480], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 658\n","nlml -45487.44677451503\n","err (0.0009437542588531463-6.061614508552055e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8480], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 659\n","nlml -45504.228101363966\n","err (0.0009415566666171352-6.036856185736684e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8480], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 660\n","nlml -45504.05254664928\n","err (0.0009415205422530548-6.015694566658698e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 661\n","nlml -45509.14296232773\n","err (0.0009407725060331237-6.011786465539782e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6724, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 662\n","nlml -45511.189470203564\n","err (0.0009404694400112894-6.02443519566779e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6724, 5.8480], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 663\n","nlml -45516.37547130483\n","err (0.0009401202553250223-6.020785156823213e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6723, 5.8480], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 664\n","nlml -45523.37881229713\n","err (0.000939747226794248-6.012493227533766e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6723, 5.8479], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 665\n","nlml -45534.40075460714\n","err (0.0009386319429840965-5.999675641780316e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6723, 5.8479], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 666\n","nlml -45533.788134503586\n","err (0.0009394225456045025-6.018049182681636e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6723, 5.8478], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 667\n","nlml -45544.92329549556\n","err (0.0009383721971710126-6.012643652147362e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6723, 5.8478], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 668\n","nlml -45542.82031694307\n","err (0.0009390268632327919-5.9982146366626e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6723, 5.8478], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 669\n","nlml -45540.629927157526\n","err (0.0009393916463813935-6.000944902078676e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6723, 5.8478], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 670\n","nlml -45538.20956361057\n","err (0.0009401363294849444-6.012422159928995e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6723, 5.8478], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 671\n","nlml -45476.60270257976\n","err (0.0009492662868189566-6.06102915998053e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6723, 5.8479], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 672\n","nlml -44602.80819432161\n","err (0.001063274739155147-6.803401450178574e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6723, 5.8479], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 673\n","nlml -44954.374166567606\n","err (0.0010140837444157353-6.3952397078619e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6723, 5.8479], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 674\n","nlml -44790.71476436457\n","err (0.001035713245375833-6.555070773221523e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6723, 5.8479], device='cuda:0')\n","min,max (tensor(-0.0040, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 675\n","nlml -44673.176404106365\n","err (0.0010503923704536322-6.813569369936698e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6722, 5.8480], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 676\n","nlml -44811.68608803664\n","err (0.0010316217420700976-6.612262327380278e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6722, 5.8480], device='cuda:0')\n","min,max (tensor(-0.0038, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 677\n","nlml -44830.55034390455\n","err (0.0010297737635855603-6.379982360424962e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6722, 5.8479], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 678\n","nlml -45001.11482741434\n","err (0.0010069110614061966-6.39310154678649e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6721, 5.8479], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 679\n","nlml -45006.23541026932\n","err (0.0010051563874607363-6.426620216966184e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6720, 5.8479], device='cuda:0')\n","min,max (tensor(-0.0039, device='cuda:0'), tensor(0.9803, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 680\n","nlml -44979.55853745149\n","err (0.0010075495695940156-6.368787954195131e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6719, 5.8479], device='cuda:0')\n","min,max (tensor(-0.0038, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 681\n","nlml -45075.07878945684\n","err (0.0009944929586802485-6.439616233516748e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6719, 5.8478], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 682\n","nlml -45122.163849752105\n","err (0.0009886492550067049-6.331916554341239e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6720, 5.8477], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 683\n","nlml -45135.68106848878\n","err (0.0009869739644350352-6.140034872133169e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6721, 5.8477], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 684\n","nlml -45219.38414111294\n","err (0.0009753186891521421-6.206854012560049e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6721, 5.8477], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 685\n","nlml -45206.42154140172\n","err (0.0009773634548832211-6.37025192502771e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6721, 5.8477], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 686\n","nlml -45251.446766574794\n","err (0.0009703138820319223-6.158642360919699e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6721, 5.8478], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 687\n","nlml -45292.67166063517\n","err (0.0009645443351213611-6.123474310921817e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6721, 5.8479], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 688\n","nlml -45246.70721603386\n","err (0.0009711422099531655-6.367945066818637e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6721, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0038, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 689\n","nlml -45331.68185077793\n","err (0.0009600476525630478-6.207396771570004e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6722, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 690\n","nlml -45348.08587445597\n","err (0.0009585331424804191-6.081057898541286e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6723, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 691\n","nlml -45361.83526440632\n","err (0.0009570572434887611-6.1390749838322e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6724, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 692\n","nlml -45390.09696808397\n","err (0.0009532382140697822-6.120523815368957e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 693\n","nlml -45384.19429296868\n","err (0.0009544360942312778-6.102786100061046e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 694\n","nlml -45402.38290654124\n","err (0.0009520602322259569-6.116507154293529e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 695\n","nlml -45427.85243362026\n","err (0.0009488786394595991-6.076952713179307e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6724, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 696\n","nlml -45440.488055472175\n","err (0.0009480716005402065-6.029982499286205e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6724, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 697\n","nlml -45460.44793850783\n","err (0.0009455344105094047-6.028965142325392e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6724, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0038, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 698\n","nlml -45451.23145387232\n","err (0.0009474081034323939-6.081308115107712e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6724, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 699\n","nlml -45470.24563594813\n","err (0.0009451683600940778-6.058428525121915e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6724, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0033, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 700\n","nlml -45484.974198555785\n","err (0.0009434973998634808-6.051137314799695e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6724, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 701\n","nlml -45485.997470773254\n","err (0.0009438306068273891-6.054927409190028e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6724, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 702\n","nlml -45505.021676879114\n","err (0.0009417855826412729-6.00075729641621e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 703\n","nlml -45508.33881448371\n","err (0.0009418603475285167-6.013818561544649e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 704\n","nlml -45513.142759633214\n","err (0.0009418604058460271-6.055819965519602e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 705\n","nlml -45525.137849810126\n","err (0.0009408861041666381-6.031276231568404e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 706\n","nlml -45531.98499118965\n","err (0.0009406020603960178-6.019800314720502e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 707\n","nlml -45538.399651343534\n","err (0.000940370858621153-6.028267782790075e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 708\n","nlml -45537.45978084465\n","err (0.0009407965763869149-6.02492811652539e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 709\n","nlml -45540.33158489851\n","err (0.0009405263970003653-6.002555535123684e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 710\n","nlml -45551.552128658135\n","err (0.0009391496281892151-6.002479905345211e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 711\n","nlml -45553.61726687219\n","err (0.0009392780932650963-6.015062037345775e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 712\n","nlml -45555.29350148747\n","err (0.0009391177925111318-5.998558614190085e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 713\n","nlml -45554.37724371993\n","err (0.0009395230027659342-6.019614186951573e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 714\n","nlml -45548.37226301056\n","err (0.0009407370637169938-6.030825275598784e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 715\n","nlml -45538.12847482728\n","err (0.000942028522956233-6.014402530041791e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 716\n","nlml -45543.00967679174\n","err (0.0009415871224994455-6.019526434023378e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 717\n","nlml -45561.627278503336\n","err (0.000939305812951136-6.027246640188476e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 718\n","nlml -45563.9780390203\n","err (0.0009393393661466031-6.035249871338481e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6725, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 719\n","nlml -45563.88702922556\n","err (0.0009393881305223134-5.995637914262968e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 720\n","nlml -45573.787012828725\n","err (0.0009386112185047123-6.012351960650587e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 721\n","nlml -45575.26581152337\n","err (0.0009387608247242296-6.022481904425784e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 722\n","nlml -45583.16714570739\n","err (0.0009378442327712096-5.994093410549733e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 723\n","nlml -45583.26074922408\n","err (0.0009381310838790002-5.993636388158453e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 724\n","nlml -45582.76245080582\n","err (0.0009386851661837032-6.007965319879548e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 725\n","nlml -45568.204129929734\n","err (0.0009400764058424266-6.020189956662818e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 726\n","nlml -45578.333017493234\n","err (0.0009397452360124664-5.998309326100261e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 727\n","nlml -45589.623889508286\n","err (0.0009384478513351004-6.016960651887513e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 728\n","nlml -45589.30203608139\n","err (0.0009384705061774243-6.012436000852162e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 729\n","nlml -45592.63930221393\n","err (0.0009380648446097071-6.002696804201342e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 730\n","nlml -45593.21472717925\n","err (0.0009382441520870538-6.016239555719164e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 731\n","nlml -45589.26950449684\n","err (0.0009388616442695232-6.013575044752379e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 732\n","nlml -45581.814045096726\n","err (0.0009400039876394179-6.022489861542599e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 733\n","nlml -45561.018716599974\n","err (0.0009423811795484944-6.031817736801113e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 734\n","nlml -45572.48956529592\n","err (0.0009405938128393443-6.026656787937945e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 735\n","nlml -45574.614314532024\n","err (0.000939576137405456-6.01214792451808e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6726, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 736\n","nlml -45579.70303691804\n","err (0.000939097945511126-6.01939674474584e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 737\n","nlml -45587.41402519308\n","err (0.000938197647034754-6.009341612482481e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 738\n","nlml -45587.917322210465\n","err (0.0009381499527742393-5.998450816576979e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 739\n","nlml -45586.2188029501\n","err (0.0009384152832958097-6.006596942218975e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 740\n","nlml -45591.72215327794\n","err (0.0009379099443162958-6.011835304183457e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6727, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 741\n","nlml -45594.9096454461\n","err (0.0009378918215168929-6.00400440011112e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6728, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 742\n","nlml -45593.47611942685\n","err (0.0009382342471432249-6.002471710502852e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6728, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 743\n","nlml -45595.276210436896\n","err (0.000938126253555202-6.013773027044948e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6728, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 744\n","nlml -45591.02163289768\n","err (0.000938563972832346-6.012998525559534e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6728, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 745\n","nlml -45581.59382968349\n","err (0.0009401430350861002-6.015627385419398e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6728, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 746\n","nlml -45559.282669369895\n","err (0.0009431243016139189-6.028978282773666e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6728, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 747\n","nlml -45546.258030012694\n","err (0.0009445809594771938-6.054715047064026e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6728, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 748\n","nlml -45579.75181855892\n","err (0.0009401827726526369-5.994389944229227e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6728, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 749\n","nlml -45582.1959072096\n","err (0.0009395046011165768-6.031411431832775e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6728, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 750\n","nlml -45589.24354489604\n","err (0.0009387866591421413-6.018602162255293e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 751\n","nlml -45588.51218989378\n","err (0.0009390753482243205-5.996039826547298e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 752\n","nlml -45594.25163297886\n","err (0.0009386240041420752-6.019539599914288e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 753\n","nlml -45595.173836085676\n","err (0.0009386240158060311-6.006774181354359e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 754\n","nlml -45592.55996669165\n","err (0.000939255983354386-6.019982550290986e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 755\n","nlml -45595.76797165437\n","err (0.0009389448008923432-6.00052512961216e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 756\n","nlml -45591.688011458245\n","err (0.0009397965984496678-6.012136958675419e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 757\n","nlml -45563.77202763581\n","err (0.0009436018214005563-6.027848234145991e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 758\n","nlml -45513.91929900917\n","err (0.000947383202623169-6.076747056007464e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 759\n","nlml -45550.605367122684\n","err (0.0009440241295309732-6.03456056544478e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 760\n","nlml -45581.26339023145\n","err (0.0009404243924503261-6.012409834408507e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 761\n","nlml -45554.94424303742\n","err (0.0009441015128757405-6.046406514521289e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 762\n","nlml -45529.714109296605\n","err (0.0009476618514503388-6.065451775109133e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 763\n","nlml -45438.35745502882\n","err (0.0009512669132463039-6.119819066449876e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 764\n","nlml -45505.43878088602\n","err (0.0009506853843591715-6.05062567687008e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 765\n","nlml -45554.1790930898\n","err (0.00094383694008422-6.051592343166191e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 766\n","nlml -45555.70955833189\n","err (0.0009437417073031396-6.043467880265943e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 767\n","nlml -45523.22993903947\n","err (0.0009487267144857156-6.034616991786964e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 768\n","nlml -45509.24367213348\n","err (0.0009507155363861799-6.098777796054691e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 769\n","nlml -45486.58365825734\n","err (0.0009545363895150689-6.083140932620004e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 770\n","nlml -45324.59567316124\n","err (0.0009769622228588926-6.182982510748262e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 771\n","nlml -45146.98104132564\n","err (0.0009993690731646826-6.431966885365317e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0041, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 772\n","nlml -45185.00270834253\n","err (0.0009943490844493664-6.305037647074279e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 773\n","nlml -45416.92606716278\n","err (0.0009631746007712113-6.133460819981892e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0038, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 774\n","nlml -45501.38357109106\n","err (0.0009509655565664373-6.077497717116195e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 775\n","nlml -45375.48285695389\n","err (0.0009681530925608191-6.205696080299427e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 776\n","nlml -45468.84419739857\n","err (0.0009552893732081067-6.112075516936845e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 777\n","nlml -45516.38869641614\n","err (0.0009486483748791518-6.058852382999952e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 778\n","nlml -45443.36843271272\n","err (0.0009592385156294233-6.203874074657999e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0033, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 779\n","nlml -45536.52767526939\n","err (0.0009459266377729799-6.037586032564189e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 780\n","nlml -45533.82526558368\n","err (0.0009465701306064432-6.029230954465271e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 781\n","nlml -45507.93593030976\n","err (0.0009504840574549656-6.098692248088375e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 782\n","nlml -45560.53274551364\n","err (0.0009434250045325629-6.023511956181542e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 783\n","nlml -45535.908476779805\n","err (0.0009472257070233238-6.077058595309876e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 784\n","nlml -45568.795559255144\n","err (0.0009430348712306334-6.054321330855616e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 785\n","nlml -45579.00734102302\n","err (0.0009419467949669767-6.00507909812555e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 786\n","nlml -45560.08842304233\n","err (0.0009447642164485076-6.046325871414294e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 787\n","nlml -45587.87228956048\n","err (0.0009410933052372084-6.03369492604305e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 788\n","nlml -45588.15922861948\n","err (0.0009415374415326399-6.022188300718036e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 789\n","nlml -45593.761417134985\n","err (0.0009410500150473445-6.00124340093617e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 790\n","nlml -45600.777835618836\n","err (0.0009402895806983688-6.032721026463318e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 791\n","nlml -45606.02458334432\n","err (0.0009399303422270511-6.053339262425455e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 792\n","nlml -45609.46653992632\n","err (0.0009400485939268161-5.98735830395076e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 793\n","nlml -45611.66144795495\n","err (0.0009400487550185964-5.995174477238804e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 794\n","nlml -45611.69076442112\n","err (0.0009400222234026457-6.034655316567924e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 795\n","nlml -45614.96207023833\n","err (0.0009395985204014747-6.007399724383225e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 796\n","nlml -45622.549619340716\n","err (0.0009386706399369817-6.00418663618537e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 797\n","nlml -45626.50848542414\n","err (0.0009385713680741881-6.012692887927323e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 798\n","nlml -45631.93934515236\n","err (0.0009382941050055486-6.000558584274212e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 799\n","nlml -45632.81458263222\n","err (0.000938488045047394-6.022368139949981e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 800\n","nlml -45632.785047791884\n","err (0.0009386668609512887-5.998651207315999e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8481], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 801\n","nlml -45637.163990187044\n","err (0.0009381156736483337-5.993733675389454e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 802\n","nlml -45642.869561692474\n","err (0.000937785641168007-6.011770122072937e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 803\n","nlml -45641.20577210266\n","err (0.0009385922086746599-6.009644679580642e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 804\n","nlml -45632.19594142004\n","err (0.0009397558012535118-6.014965791735489e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 805\n","nlml -45636.18001061117\n","err (0.0009394573432921854-5.998444993688465e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 806\n","nlml -45642.42022422739\n","err (0.0009389865398963712-6.012579287150572e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 807\n","nlml -45633.62053668447\n","err (0.0009402798372094623-6.024950441249035e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 808\n","nlml -45613.017745630736\n","err (0.0009430779938536138-6.027512510502267e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 809\n","nlml -45571.53250460209\n","err (0.0009482031439856787-6.06521640822373e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8482], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 810\n","nlml -45498.41721656783\n","err (0.0009570892697553924-6.11955881729738e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 811\n","nlml -45486.48493323184\n","err (0.0009577777157524799-6.108150763869827e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8483], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 812\n","nlml -45547.751180914085\n","err (0.0009493590678039628-6.107231720291563e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8484], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 813\n","nlml -45561.99097560591\n","err (0.0009467028049988815-6.022545240344814e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 814\n","nlml -45578.36271747826\n","err (0.0009448381703273602-6.074867770003206e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 815\n","nlml -45585.314394464964\n","err (0.0009438879595354282-6.063374192834508e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 816\n","nlml -45570.156768864836\n","err (0.0009461688119873914-6.01580060385779e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 817\n","nlml -45572.712200805094\n","err (0.000945871371452104-6.079640828987862e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8485], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 818\n","nlml -45585.553116467716\n","err (0.0009439233701375691-6.041960048028998e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8486], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 819\n","nlml -45591.18878412207\n","err (0.0009430784504169505-6.041365208799508e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8486], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 820\n","nlml -45595.55986569905\n","err (0.0009424665582871401-6.02416426429911e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8486], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 821\n","nlml -45607.29765079825\n","err (0.0009412424050132153-6.005518409629081e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8486], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 822\n","nlml -45616.51917299377\n","err (0.0009402546497040139-6.037791811795731e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8486], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 823\n","nlml -45613.894276808176\n","err (0.0009407041257241069-6.007223741941478e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8486], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 824\n","nlml -45621.70050699626\n","err (0.0009402615507580252-6.008508803352786e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8486], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 825\n","nlml -45619.67201367133\n","err (0.0009409549840536025-6.017223695027068e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8486], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 826\n","nlml -45612.42924205701\n","err (0.0009414017508837194-6.017038899805593e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8487], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 827\n","nlml -45615.574242103714\n","err (0.0009417653086317023-6.036033354750638e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8487], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 828\n","nlml -45612.14847552125\n","err (0.0009423734264536465-6.012678321938854e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8487], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 829\n","nlml -45618.340943331255\n","err (0.0009418585678745558-6.021974317845241e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8487], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 830\n","nlml -45631.587091037145\n","err (0.0009408167666803399-6.019831508457564e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8487], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 831\n","nlml -45641.855063357565\n","err (0.0009395419783494302-6.046594023483147e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8487], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 832\n","nlml -45647.62018713381\n","err (0.0009389208770790394-6.003539876295054e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8487], device='cuda:0')\n","min,max (tensor(-0.0038, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 833\n","nlml -45646.2078811435\n","err (0.0009392829271183433-5.994624860164007e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 834\n","nlml -45638.218828142824\n","err (0.0009399196222998802-6.016981384075588e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 835\n","nlml -45633.16036162302\n","err (0.0009408341905565783-6.031190427320359e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 836\n","nlml -45626.65625482352\n","err (0.0009416975152133323-6.040509698627733e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8487], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 837\n","nlml -45628.97301790198\n","err (0.0009416898585695643-6.016967778227559e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8487], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 838\n","nlml -45623.48740562735\n","err (0.0009420409399355226-6.034794547813492e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 839\n","nlml -45647.19002134307\n","err (0.0009393497237892606-6.018311212386511e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 840\n","nlml -45651.44457081573\n","err (0.000938952125257779-6.002104665992856e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 841\n","nlml -45642.17598046524\n","err (0.0009401384322890327-6.03473014768799e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 842\n","nlml -45642.700202301574\n","err (0.0009403089723694654-5.998506599221998e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 843\n","nlml -45645.97685732345\n","err (0.0009401630396666373-6.030714443616104e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 844\n","nlml -45651.03752320258\n","err (0.00093960813409513-6.012201859418024e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 845\n","nlml -45655.94045001635\n","err (0.0009391680595756841-6.015941935086137e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 846\n","nlml -45657.925645054\n","err (0.0009387337611016708-6.00363108075294e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 847\n","nlml -45662.76495627272\n","err (0.0009386475469295229-6.023476867407222e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 848\n","nlml -45667.63194771212\n","err (0.0009385164750213019-6.002135366159365e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 849\n","nlml -45660.98988712457\n","err (0.0009397090730303132-6.014606319370825e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 850\n","nlml -45641.86773353306\n","err (0.0009416721135853116-6.03983419331661e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 851\n","nlml -45618.01483704699\n","err (0.0009451825005294749-6.053601177343962e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 852\n","nlml -45562.06722732955\n","err (0.0009527549876385692-6.080174752684421e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 853\n","nlml -45479.69567901789\n","err (0.0009637392896825582-6.19089947534897e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 854\n","nlml -45440.07577336692\n","err (0.0009702473597420542-6.16391337589754e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 855\n","nlml -45476.19801470809\n","err (0.0009646602904260603-6.204398478244471e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 856\n","nlml -45594.356235457846\n","err (0.0009484299200872906-6.030988541419228e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 857\n","nlml -45597.11375899131\n","err (0.0009474131007229339-6.066283845698629e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 858\n","nlml -45501.94112256511\n","err (0.0009602156097510756-6.125332764613678e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0038, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 859\n","nlml -45510.18925549464\n","err (0.0009586411701936072-6.103253986330117e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 860\n","nlml -45591.45646637917\n","err (0.0009476717725310405-6.100764053152306e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 861\n","nlml -45625.703883260285\n","err (0.0009432386405397832-6.01792140340052e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 862\n","nlml -45590.16544264811\n","err (0.0009482357591997933-6.054030063268146e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 863\n","nlml -45577.31847546405\n","err (0.0009499959135300473-6.09876708025135e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 864\n","nlml -45609.7130769967\n","err (0.0009448027599646736-6.032941308318569e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 865\n","nlml -45614.07323987646\n","err (0.0009431332282236052-6.043180066889586e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8490], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 866\n","nlml -45597.49665935642\n","err (0.000945606348078134-6.057884864638912e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8490], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 867\n","nlml -45609.17537826592\n","err (0.0009443397595762701-6.039091311515168e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8490], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 868\n","nlml -45636.638429543775\n","err (0.0009404254099988065-6.020884036804806e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8490], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 869\n","nlml -45633.17160828654\n","err (0.000941334265732052-6.038157365118264e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8490], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 870\n","nlml -45619.72178766982\n","err (0.0009435665534604121-6.050369267565365e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8491], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 871\n","nlml -45645.431201015854\n","err (0.0009404820907625549-6.026190854003705e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8491], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 872\n","nlml -45652.68255885004\n","err (0.0009396137695599639-6.005974457143518e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8491], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 873\n","nlml -45650.87635316365\n","err (0.000940379492668824-6.035719663046944e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8491], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 874\n","nlml -45655.20946516765\n","err (0.0009401898039922982-6.036551067715289e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 875\n","nlml -45664.88457057767\n","err (0.0009391878144121146-5.995310472225084e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 876\n","nlml -45665.99186738273\n","err (0.0009389225557070906-6.008383185058729e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 877\n","nlml -45665.2448180242\n","err (0.0009392906029414578-6.011396488023502e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 878\n","nlml -45671.986111494014\n","err (0.0009386552324539817-5.984596533071059e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 879\n","nlml -45680.00266623112\n","err (0.0009380410602901507-6.018120369818108e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 880\n","nlml -45684.573547624124\n","err (0.0009380686155510214-5.997664124292739e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 881\n","nlml -45686.79561000307\n","err (0.0009381472030435499-5.98922051497454e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 882\n","nlml -45690.295340233075\n","err (0.000938065614111-6.02701800422567e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 883\n","nlml -45690.58661470548\n","err (0.0009381270426869595-5.997811162953375e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 884\n","nlml -45679.93307110378\n","err (0.0009388600665372794-6.014612451775412e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 885\n","nlml -45677.761911280926\n","err (0.0009394873971887755-6.025157730843735e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 886\n","nlml -45672.57949944557\n","err (0.0009397157979929372-5.998228888679262e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 887\n","nlml -45667.0801180148\n","err (0.0009407336569260078-6.035480167275297e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 888\n","nlml -45643.97504832147\n","err (0.0009430259340577412-6.051937373234586e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 889\n","nlml -45653.148128222005\n","err (0.0009420826910384457-6.01049348028288e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 890\n","nlml -45674.6097156169\n","err (0.000939594263511213-6.024635982230033e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 891\n","nlml -45670.51260045596\n","err (0.0009401814605794791-6.032630725195812e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 892\n","nlml -45666.38947225514\n","err (0.0009408453811384331-6.00479538400267e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 893\n","nlml -45656.546040986774\n","err (0.0009421166773706973-6.03571661968691e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 894\n","nlml -45619.43171526165\n","err (0.0009435013715673909-6.047261961071558e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 895\n","nlml -45645.25894889872\n","err (0.0009432416123270143-6.037962851714685e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 896\n","nlml -45633.28321751503\n","err (0.0009441142195605051-6.048843518450487e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 897\n","nlml -45654.54107445861\n","err (0.0009417318749773221-6.016192979551715e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 898\n","nlml -45668.503839008175\n","err (0.000940957220700964-6.023025897975966e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 899\n","nlml -45648.01459945815\n","err (0.0009433032508679163-6.035929580105168e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 900\n","nlml -45657.903081826415\n","err (0.0009428634583444367-6.019791556997579e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 901\n","nlml -45666.87992138865\n","err (0.000941638267458277-6.03943983566727e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 902\n","nlml -45672.64595928379\n","err (0.0009410397312799933-6.022516791091741e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 903\n","nlml -45681.81249619553\n","err (0.0009399806239258748-6.019801318719603e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 904\n","nlml -45685.50339341198\n","err (0.0009396454365225388-6.000889556995497e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 905\n","nlml -45684.76407449073\n","err (0.0009397947034616567-6.008182406983155e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 906\n","nlml -45684.75030289187\n","err (0.0009398381261942098-6.029099340056798e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 907\n","nlml -45688.36453740593\n","err (0.0009393821874287473-5.997863662438919e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8495], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 908\n","nlml -45683.87788804876\n","err (0.0009404364181773477-6.023406476230576e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 909\n","nlml -45669.713604826444\n","err (0.0009425924894370515-6.046825810078922e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 910\n","nlml -45599.89719399305\n","err (0.0009520473123638468-6.099451641792258e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0038, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 911\n","nlml -45537.94537802028\n","err (0.0009593901031490141-6.11874465812108e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8495], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 912\n","nlml -45433.46938040734\n","err (0.0009633227390258-6.182779906856161e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 913\n","nlml -45524.293366015576\n","err (0.0009598074330463554-6.159558014668846e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 914\n","nlml -45535.86464368204\n","err (0.0009573691844735998-6.079721744622951e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 915\n","nlml -45497.373219071844\n","err (0.0009619954409029978-6.170229259032535e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 916\n","nlml -45525.25692920647\n","err (0.0009579825584273675-6.104620914550571e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 917\n","nlml -45529.023194449095\n","err (0.0009567113375365917-6.073266614618438e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0038, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 918\n","nlml -45489.046164048785\n","err (0.0009588257819009681-6.15874872785236e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 919\n","nlml -45552.97425718114\n","err (0.0009527789027033782-6.13104423272778e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8495], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 920\n","nlml -45543.6028433007\n","err (0.0009535964876807004-6.05151622970658e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8495], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 921\n","nlml -45505.74691797786\n","err (0.0009582888422661474-6.17669336038805e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 922\n","nlml -45528.62365460601\n","err (0.0009552727835094752-6.127332865942564e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 923\n","nlml -45554.63819848676\n","err (0.00095173953256737-6.061798265268968e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0038, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 924\n","nlml -45551.80287536563\n","err (0.0009519740052372803-6.093396850835505e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 925\n","nlml -45556.27736559456\n","err (0.0009506824048481043-6.070175866528214e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 926\n","nlml -45561.7594586865\n","err (0.000949575915696988-6.056974940670077e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 927\n","nlml -45561.26379836071\n","err (0.0009498507853715654-6.078385397657472e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 928\n","nlml -45517.83295762857\n","err (0.0009548923992213002-6.121942350201806e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 929\n","nlml -45405.22943241787\n","err (0.0009692523518525749-6.171231891160813e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 930\n","nlml -45225.6519158492\n","err (0.0009950071731929654-6.39005720721694e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0039, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 931\n","nlml -45192.32853454424\n","err (0.0009991864853103132-6.381863927334858e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 932\n","nlml -45287.63324254986\n","err (0.0009858142469136733-6.312996635511056e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0039, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 933\n","nlml -45462.80244428739\n","err (0.0009617919118712813-6.163256375597728e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 934\n","nlml -45450.235981366364\n","err (0.0009641826066617339-6.132806616295647e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 935\n","nlml -45414.3234090812\n","err (0.0009702340797320345-6.282693894712767e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0039, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 936\n","nlml -45489.41256718231\n","err (0.0009598236901576752-6.098760701112121e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6729, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 937\n","nlml -45501.805858765394\n","err (0.0009581792331909308-6.118159529556713e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 938\n","nlml -45536.23093491109\n","err (0.000953190144266977-6.150816612751163e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6730, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0038, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 939\n","nlml -45550.4527260139\n","err (0.0009515739327869793-6.024698980564205e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8491], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 940\n","nlml -45518.63876401752\n","err (0.000955880692248578-6.122807508044513e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8491], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 941\n","nlml -45572.70108035999\n","err (0.0009482170421928323-6.0761371680025e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8491], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 942\n","nlml -45597.999235193085\n","err (0.000944987351809131-6.026374760864598e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8490], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 943\n","nlml -45578.95828455207\n","err (0.0009478735220209009-6.07814679698008e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8490], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 944\n","nlml -45579.27429323047\n","err (0.0009480071430077031-6.057549197603524e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8490], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 945\n","nlml -45620.93596898045\n","err (0.0009426380475508414-6.034496996996776e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8490], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 946\n","nlml -45609.09720122887\n","err (0.0009444193502506834-6.028417968105298e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6731, 5.8490], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 947\n","nlml -45616.04040986667\n","err (0.0009437465727823118-6.058468590429525e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 948\n","nlml -45633.89895163394\n","err (0.0009416098094798331-6.027062492430603e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 949\n","nlml -45630.46014894213\n","err (0.0009423178815892914-6.001685264016575e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 950\n","nlml -45642.45775191882\n","err (0.0009410513846233201-6.033871364073232e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6732, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 951\n","nlml -45645.18927022784\n","err (0.0009412319889409236-6.008703365010638e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 952\n","nlml -45649.42577568128\n","err (0.0009410602252097107-6.029620061440393e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 953\n","nlml -45663.72451394563\n","err (0.0009396712010551043-6.020459318662248e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 954\n","nlml -45669.00580560915\n","err (0.0009395646174518112-6.003282957739673e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 955\n","nlml -45667.87966662506\n","err (0.000939894190775382-6.032978469932025e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 956\n","nlml -45672.17080461565\n","err (0.0009395175668099683-6.018684391569492e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 957\n","nlml -45678.47597423065\n","err (0.0009389966712882363-5.996605505219957e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 958\n","nlml -45686.89804397832\n","err (0.0009382778500032932-6.021546535333436e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 959\n","nlml -45684.90799974334\n","err (0.0009390527111234386-6.016830688285928e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8487], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 960\n","nlml -45683.33006535525\n","err (0.0009396741766397826-5.999581803647299e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8487], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 961\n","nlml -45653.63410340554\n","err (0.0009435312416547484-6.065287644397138e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 962\n","nlml -45631.052540238736\n","err (0.000946409220389946-6.041385239895698e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8488], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 963\n","nlml -45658.78565888279\n","err (0.0009425853347383857-6.02425598517168e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 964\n","nlml -45625.16717975633\n","err (0.0009467768876958613-6.077904444845883e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 965\n","nlml -45636.635994877746\n","err (0.0009458775117249228-6.021358990004192e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8489], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 966\n","nlml -45637.26307737468\n","err (0.0009453100451424136-6.042856052446648e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8490], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 967\n","nlml -45659.10361686358\n","err (0.0009421100465051084-6.054068120476586e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8490], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 968\n","nlml -45649.18057278726\n","err (0.0009435724288965293-5.995798480009432e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8491], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 969\n","nlml -45655.271985806176\n","err (0.0009425950735552537-6.062740115470683e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8491], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 970\n","nlml -45624.43215119932\n","err (0.0009462127531688401-6.052109165976704e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8491], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 971\n","nlml -45564.757459191365\n","err (0.0009506736393401055-6.065700307672844e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 972\n","nlml -45615.06360020105\n","err (0.0009477894615403334-6.096955422549098e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 973\n","nlml -45624.95181002632\n","err (0.0009458299008594104-6.020924600526427e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8492], device='cuda:0')\n","min,max (tensor(-0.0033, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 974\n","nlml -45614.25274741149\n","err (0.0009480876753234265-6.109012373837037e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 975\n","nlml -45641.61163232801\n","err (0.0009430286321505426-6.017335972961503e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8493], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 976\n","nlml -45633.12823721645\n","err (0.0009447830506185507-6.043663016215111e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 977\n","nlml -45650.68152756355\n","err (0.000942533644066022-6.060676166609607e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8494], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 978\n","nlml -45650.80604468772\n","err (0.0009421855883641207-6.028145459392647e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8495], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 979\n","nlml -45660.07796948119\n","err (0.0009412000645273637-6.017513643713803e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6733, 5.8495], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 980\n","nlml -45661.65832783036\n","err (0.0009411589349985552-6.03746570774445e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8496], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 981\n","nlml -45661.48244803716\n","err (0.0009411716959239002-6.050890100886224e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8496], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 982\n","nlml -45664.97859656014\n","err (0.0009406594905454556-6.006841193269259e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8497], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 983\n","nlml -45673.1345230854\n","err (0.0009399806712156536-6.006219034676286e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8497], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 984\n","nlml -45677.19822857311\n","err (0.0009399851322674332-6.023836071877406e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8497], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 985\n","nlml -45681.06169073313\n","err (0.0009397766634889088-6.047838106343181e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8497], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 986\n","nlml -45680.00825459109\n","err (0.000939858008492406-6.008248303135127e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8497], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 987\n","nlml -45686.31004081123\n","err (0.000939085026999054-5.999530216671487e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8497], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 988\n","nlml -45687.3382083359\n","err (0.00093912134605488-6.041076833944642e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8497], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 989\n","nlml -45693.46528842775\n","err (0.0009385181173131462-6.004251009603264e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 990\n","nlml -45696.28805005595\n","err (0.0009383321016693571-5.997841196422752e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 991\n","nlml -45698.38462280844\n","err (0.0009383593676699633-6.013451910052579e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6734, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 992\n","nlml -45703.09821902267\n","err (0.0009380694666107006-6.016918312791488e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 993\n","nlml -45705.75128439771\n","err (0.0009379580285259853-6.006278603603506e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6735, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 994\n","nlml -45705.80384755535\n","err (0.0009381547309600665-6.00407613332995e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 995\n","nlml -45706.84141847249\n","err (0.0009382015788002581-6.010499609682367e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 996\n","nlml -45701.53699008386\n","err (0.0009389477610611812-6.021461008642648e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 997\n","nlml -45699.01053863698\n","err (0.0009395820318416836-6.015059007212127e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6737, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 998\n","nlml -45698.83928011507\n","err (0.0009396555927351889-5.997613672108551e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6737, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 999\n","nlml -45704.544437948614\n","err (0.0009391925484913668-6.031511159786128e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6737, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 0\n","nlml -45707.58651725511\n","err (0.0009388032080203824-6.016745051636979e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 1\n","nlml -44989.103032095794\n","err (0.0010338345514620535-6.462749348821467e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9803, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 2\n","nlml -45658.100970353684\n","err (0.0009460183038602918-6.044989276316498e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 3\n","nlml -45564.88709698838\n","err (0.000959219191334585-6.166306718962508e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 4\n","nlml -45343.61493021868\n","err (0.0009882207591000406-6.379997754334139e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0037, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 5\n","nlml -45451.08473671183\n","err (0.0009738167010169355-6.283073638883563e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 6\n","nlml -45646.250011253156\n","err (0.0009477920221506547-6.086468072464443e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 7\n","nlml -45704.80031872477\n","err (0.0009400987509641809-6.016555447249148e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 8\n","nlml -45627.75021087512\n","err (0.000950723386160333-6.065677216762581e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 9\n","nlml -45557.46505493168\n","err (0.0009600534004614372-6.111950519280339e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 10\n","nlml -45578.92238236686\n","err (0.0009569857745693815-6.096214422158798e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 11\n","nlml -45654.07784982822\n","err (0.0009468953243119722-6.046136401075827e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6736, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9804, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 12\n","nlml -45707.11487471222\n","err (0.000939983200998662-6.014126488281968e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6737, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 13\n","nlml -45704.50308859809\n","err (0.0009406967687530061-6.024649305895149e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6737, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 14\n","nlml -45671.955298935216\n","err (0.0009453543210545359-6.06041623394538e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6737, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 15\n","nlml -45654.367946419094\n","err (0.0009478363888286474-6.081207282213855e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6737, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 16\n","nlml -45669.7861207997\n","err (0.0009458150455054321-6.065408604013846e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6737, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 17\n","nlml -45700.93980781794\n","err (0.0009416916968109011-6.03075380297863e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6737, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 18\n","nlml -45721.49551385611\n","err (0.000939050029737214-6.008424441087594e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6737, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 19\n","nlml -45721.23498479084\n","err (0.0009392742203286728-6.010057726910524e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6738, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0034, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 20\n","nlml -45709.54355213917\n","err (0.0009410380771025636-6.023216530180161e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6738, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 21\n","nlml -45702.9527309647\n","err (0.0009420666018220121-6.030870484204023e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6738, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 22\n","nlml -45709.72177897406\n","err (0.0009412804795139702-6.028030084346308e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6738, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 23\n","nlml -45724.56440681813\n","err (0.0009394377937065229-6.01907687858256e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6738, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 24\n","nlml -45735.92124198462\n","err (0.0009380883353710845-6.010935311598151e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6739, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 25\n","nlml -45737.307628686496\n","err (0.0009380834195940013-6.008882945587197e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6739, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 26\n","nlml -45732.619943852515\n","err (0.0009388858395296038-6.012090526741091e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6739, 5.8498], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 27\n","nlml -45730.14509406628\n","err (0.000939382035116315-6.014671067847597e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6739, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 28\n","nlml -45734.26678036975\n","err (0.0009390025791709555-6.012099849926551e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6739, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 29\n","nlml -45742.29721588645\n","err (0.0009381114914603885-6.006095361790096e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6740, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 30\n","nlml -45748.09715345675\n","err (0.000937511578624141-6.002372004057025e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6740, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 31\n","nlml -45749.12916316048\n","err (0.0009375426381407362-6.003123354077712e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6740, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 32\n","nlml -45747.78005468371\n","err (0.0009379011506014852-6.005012099012088e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6740, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 33\n","nlml -45748.16691884992\n","err (0.0009380303817602364-6.00505893869105e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6740, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 34\n","nlml -45751.69678525166\n","err (0.0009377357315210642-6.003457596112952e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6740, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 35\n","nlml -45756.368570899314\n","err (0.0009372824678653506-6.001829738586364e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6740, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 36\n","nlml -45759.205895644925\n","err (0.0009370684061652251-6.001213962963654e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6740, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 37\n","nlml -45759.741561209274\n","err (0.0009371796731101984-6.001089389159841e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6740, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 38\n","nlml -45760.25742021554\n","err (0.0009373148773494337-5.999762838985224e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6740, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 39\n","nlml -45762.1209002009\n","err (0.0009372684659971426-5.997736792804904e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6741, 5.8499], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 40\n","nlml -45764.93310759131\n","err (0.0009370903911913922-5.997581446979861e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6741, 5.8500], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 41\n","nlml -45767.2983477297\n","err (0.0009369510661387797-6.000229359028992e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6741, 5.8500], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 42\n","nlml -45768.904475349394\n","err (0.0009368919596522975-6.003088118829399e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6741, 5.8500], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 43\n","nlml -45769.910105908566\n","err (0.000936905511930854-6.002435531260987e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6741, 5.8500], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 44\n","nlml -45770.55017563032\n","err (0.0009369432119149096-5.998510012815593e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6742, 5.8500], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 45\n","nlml -45771.604823874084\n","err (0.0009368959239915779-5.995927462735221e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6742, 5.8500], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 46\n","nlml -45773.19460979396\n","err (0.0009367840903134698-5.99681679180423e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6742, 5.8500], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 47\n","nlml -45774.83940457981\n","err (0.000936709227259477-5.998163677524312e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6742, 5.8500], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 48\n","nlml -45775.956329873785\n","err (0.0009367282977106579-5.997747940792854e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6742, 5.8500], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 49\n","nlml -45777.09623522828\n","err (0.0009367548261729144-5.997526485987922e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6742, 5.8500], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 50\n","nlml -45778.78134096986\n","err (0.0009367223440347364-5.998665624039809e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6743, 5.8500], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 51\n","nlml -45780.57362665104\n","err (0.000936672180420288-5.997454040092739e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6743, 5.8500], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 52\n","nlml -45782.11757229663\n","err (0.000936635713447017-5.992123657631216e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6743, 5.8500], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 53\n","nlml -45783.320181556875\n","err (0.0009366199290889588-5.98997979505012e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6743, 5.8501], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 54\n","nlml -45784.00532400116\n","err (0.0009366289672193074-5.997170532289511e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6743, 5.8501], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 55\n","nlml -45784.51362006286\n","err (0.0009366343330146151-6.003791192738204e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6744, 5.8501], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 56\n","nlml -45785.33236776341\n","err (0.0009365936278795032-6.000705471822247e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6744, 5.8501], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 57\n","nlml -45786.10262631182\n","err (0.0009365674645105563-5.99328809341734e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6744, 5.8501], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 58\n","nlml -45786.911612159114\n","err (0.000936549414992146-5.994355589405163e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6744, 5.8501], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 59\n","nlml -45787.60033850055\n","err (0.0009365630928685041-6.00095218656479e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6744, 5.8501], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 60\n","nlml -45788.3711823955\n","err (0.0009365785211971321-6.000901549819312e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6744, 5.8501], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 61\n","nlml -45789.39675258229\n","err (0.0009365602992043717-5.996075492124848e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6745, 5.8501], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 62\n","nlml -45790.31995515569\n","err (0.0009365584697537906-5.993364598923504e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6745, 5.8501], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 63\n","nlml -45790.95232865661\n","err (0.0009365999103027888-5.997945156864197e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6745, 5.8501], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 64\n","nlml -45791.41739815095\n","err (0.0009366483389986023-5.998589056234509e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6745, 5.8502], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 65\n","nlml -45792.56685258945\n","err (0.0009366109841771086-6.000865228150476e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6745, 5.8502], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 66\n","nlml -45794.098299198464\n","err (0.0009365262059383733-5.999247133166189e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6745, 5.8502], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 67\n","nlml -45794.50442725207\n","err (0.000936571617797488-5.995845149295143e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6746, 5.8502], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 68\n","nlml -45795.61538830872\n","err (0.0009365485397466403-5.994780034942242e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6746, 5.8502], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 69\n","nlml -45796.835547530856\n","err (0.0009365211740813649-5.994997167974066e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6746, 5.8502], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 70\n","nlml -45797.54837773673\n","err (0.0009365672443655836-5.996710253764539e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6746, 5.8502], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 71\n","nlml -45798.95428112028\n","err (0.0009365357050687259-5.996897101419436e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6746, 5.8502], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 72\n","nlml -45800.34931014095\n","err (0.0009365290223218019-5.99419651554598e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6747, 5.8502], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 73\n","nlml -45801.77525999823\n","err (0.0009365572987370851-5.995883009481024e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6747, 5.8503], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 74\n","nlml -45802.80520327439\n","err (0.0009365648173238397-6.001262533387483e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6747, 5.8503], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 75\n","nlml -45803.77069385742\n","err (0.000936546960908041-5.999484944613972e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6747, 5.8503], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 76\n","nlml -45804.495909124\n","err (0.0009365223293523923-5.996115754713584e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6747, 5.8503], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 77\n","nlml -45805.34239371833\n","err (0.0009365237145380655-5.996398647610577e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6748, 5.8503], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 78\n","nlml -45806.34930507858\n","err (0.0009365373674778316-5.998010617203883e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6748, 5.8503], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 79\n","nlml -45807.75882049859\n","err (0.0009365336927696566-5.998611611098583e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6748, 5.8503], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 80\n","nlml -45809.500311403426\n","err (0.0009365347360852607-5.995634509102353e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6748, 5.8503], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 81\n","nlml -45811.26076293227\n","err (0.000936578886123434-5.996724703942722e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6748, 5.8503], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 82\n","nlml -45812.41207277324\n","err (0.0009365834835188371-5.997344861585355e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6748, 5.8504], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 83\n","nlml -45811.875860570835\n","err (0.000936727366198435-6.002141813015223e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6749, 5.8504], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 84\n","nlml -45812.15167148114\n","err (0.0009366748326998141-5.994893518258355e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6749, 5.8504], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 85\n","nlml -45812.309166186256\n","err (0.0009366754884172523-5.995601693946575e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6749, 5.8504], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 86\n","nlml -45813.227331113914\n","err (0.0009366179158789882-6.002306463156114e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6749, 5.8504], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 87\n","nlml -45813.61450051326\n","err (0.0009366569157914582-5.998199760358387e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6749, 5.8504], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 88\n","nlml -45812.914801302504\n","err (0.0009368872142463313-5.994256552142722e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6750, 5.8504], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 89\n","nlml -45814.64690213828\n","err (0.0009368023676103789-5.999753401777078e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6750, 5.8505], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 90\n","nlml -45816.029497286014\n","err (0.0009366177317451981-5.997563419440376e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6750, 5.8505], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 91\n","nlml -45815.32618609691\n","err (0.0009367384869869153-5.996903631392355e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6750, 5.8505], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 92\n","nlml -45816.77504975247\n","err (0.0009366155736132774-5.997817083187665e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6750, 5.8505], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 93\n","nlml -45817.031458933474\n","err (0.00093668247283084-6.001138394852734e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6750, 5.8505], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 94\n","nlml -45818.50374404361\n","err (0.0009366073644123886-5.999530074261106e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6751, 5.8505], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 95\n","nlml -45818.539540331876\n","err (0.0009366616122184559-5.997029950700921e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6751, 5.8505], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 96\n","nlml -45819.282271624514\n","err (0.000936625937609433-5.996670656132832e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6751, 5.8506], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 97\n","nlml -45820.07101445327\n","err (0.0009366400032970673-6.000773518327485e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6751, 5.8506], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 98\n","nlml -45820.75578510616\n","err (0.0009366576792653125-5.996258118999436e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6751, 5.8506], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 99\n","nlml -45821.25301895741\n","err (0.0009366981299372406-5.995986189790989e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6751, 5.8506], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 100\n","nlml -45822.06639341077\n","err (0.0009367025709773926-5.994938788831408e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6751, 5.8506], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 101\n","nlml -45822.9379069193\n","err (0.0009367112193848048-6.003712356742675e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6751, 5.8506], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 102\n","nlml -45823.08169627182\n","err (0.0009367690753729956-5.998659012039876e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6751, 5.8506], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 103\n","nlml -45824.24635914401\n","err (0.0009366964064841008-5.99799679629966e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6751, 5.8506], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 104\n","nlml -45825.47635700469\n","err (0.0009365873531422312-6.003238201473517e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6751, 5.8506], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 105\n","nlml -45825.388249826996\n","err (0.0009366548687263-5.999151824845611e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8506], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 106\n","nlml -45825.83508642976\n","err (0.0009366700147923943-5.997031155357748e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 107\n","nlml -45827.13726592812\n","err (0.0009365622602183732-5.999260342350123e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 108\n","nlml -45827.17996208737\n","err (0.0009366357510252409-6.000428313781582e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 109\n","nlml -45828.12752415719\n","err (0.0009366045307249417-5.998748280676023e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 110\n","nlml -45829.10821445095\n","err (0.0009365701557055108-5.997101652409249e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 111\n","nlml -45829.52903086471\n","err (0.000936617256580118-5.999886515447498e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 112\n","nlml -45830.75096755403\n","err (0.0009365662992697552-5.998546126419928e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 113\n","nlml -45831.36081828549\n","err (0.0009365861604676113-5.995688109331095e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 114\n","nlml -45831.97547844705\n","err (0.0009365976471305795-5.998795126760287e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 115\n","nlml -45832.936820860356\n","err (0.0009365653460660958-5.998999014380742e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 116\n","nlml -45833.474841879426\n","err (0.0009366113799554919-5.996715834065898e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 117\n","nlml -45834.41354611681\n","err (0.0009366122209701429-5.994809162886639e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 118\n","nlml -45834.78214217085\n","err (0.0009366927926740031-6.000954752280769e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 119\n","nlml -45834.32690249416\n","err (0.0009369069570995943-5.997686283276655e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 120\n","nlml -45835.204940523225\n","err (0.0009369399577858587-6.000128691108219e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 121\n","nlml -45837.2819010307\n","err (0.0009367971535482968-5.998326578582731e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 122\n","nlml -45838.257503830006\n","err (0.0009368231609994621-5.998498544708792e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 123\n","nlml -45839.17456373229\n","err (0.0009368867761399666-6.000701252532822e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 124\n","nlml -45842.32213618661\n","err (0.0009366230887813274-5.99764006826153e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 125\n","nlml -45842.21276130664\n","err (0.0009366532930568274-5.998632597022395e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 126\n","nlml -45841.928066411485\n","err (0.000936803021486246-5.997213202387653e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 127\n","nlml -45843.322232555336\n","err (0.0009366934376500416-6.000160424630755e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 128\n","nlml -45844.598988478705\n","err (0.0009366556939488829-5.998655434747219e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 129\n","nlml -45845.36238684604\n","err (0.0009367116810876904-5.997166868552561e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 130\n","nlml -45847.62331143235\n","err (0.0009365979218934645-5.998369378864266e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 131\n","nlml -45848.06243052884\n","err (0.000936626589697309-5.998844608272307e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 132\n","nlml -45849.12998193357\n","err (0.0009366370208090721-5.997989925995309e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 133\n","nlml -45850.18807413014\n","err (0.0009366483714293945-5.998594306809417e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 134\n","nlml -45851.60420802811\n","err (0.0009366530590180457-5.998629011189205e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 135\n","nlml -45852.75609930539\n","err (0.0009366411826044183-5.9973635800159e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 136\n","nlml -45852.513881185005\n","err (0.0009367410939864056-6.000751250514992e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 137\n","nlml -45852.14160760407\n","err (0.0009368686418945131-5.994860564425485e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 138\n","nlml -45852.806220808525\n","err (0.0009367940374428305-6.004241555356417e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 139\n","nlml -45854.18386445783\n","err (0.0009367090586081499-5.995462334349489e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 140\n","nlml -45854.71762906745\n","err (0.0009367310311397203-5.993441977745451e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6752, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 141\n","nlml -45855.939132865205\n","err (0.0009367347317769397-6.012842735752341e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6753, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 142\n","nlml -45857.30033487018\n","err (0.0009366777056053434-5.995652790637349e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6753, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 143\n","nlml -45858.51270521816\n","err (0.0009366283021786957-5.989718834530407e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6753, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 144\n","nlml -45859.39370594767\n","err (0.0009366558877442107-6.003013277127144e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6753, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 145\n","nlml -45859.626776772086\n","err (0.000936710179199232-6.001966209278944e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6753, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 146\n","nlml -45859.90855777578\n","err (0.0009367223135409564-5.998411043200569e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6753, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 147\n","nlml -45860.998956322306\n","err (0.0009366399348996921-6.000782210807777e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6753, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 148\n","nlml -45861.21931941362\n","err (0.000936718265058679-5.990216474789208e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6753, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 149\n","nlml -45861.64898018327\n","err (0.0009367393613178603-6.005657587756925e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6753, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 150\n","nlml -45863.04881656228\n","err (0.000936636071746935-5.997253850603754e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6754, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 151\n","nlml -45864.35491160957\n","err (0.0009366073639583676-5.994094851814191e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6754, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 152\n","nlml -45865.477754097185\n","err (0.0009366542674223671-6.00622540823318e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6754, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 153\n","nlml -45865.90003258905\n","err (0.0009367045032587458-5.99875785435137e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6754, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 154\n","nlml -45866.193187715275\n","err (0.0009366600366490515-5.997033318063314e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6754, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 155\n","nlml -45866.0652490976\n","err (0.000936742439991394-6.000770997332792e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6754, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 156\n","nlml -45863.787307986364\n","err (0.0009371420333955213-5.99861036403919e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6754, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 157\n","nlml -45861.466619121275\n","err (0.0009376166632196056-6.008427091627565e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6754, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 158\n","nlml -45863.6051301819\n","err (0.0009375649849013888-6.005040573858966e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6754, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 159\n","nlml -45865.574054958524\n","err (0.0009373887258244489-5.992631179841294e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6754, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 160\n","nlml -45867.923144934706\n","err (0.0009371416024204927-6.019123101524735e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 161\n","nlml -45868.576205595564\n","err (0.0009370956084619632-5.987640153239697e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 162\n","nlml -45869.54971725482\n","err (0.000937003245295986-5.998552588781775e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 163\n","nlml -45870.31512082223\n","err (0.0009369450600847355-6.013284899537066e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 164\n","nlml -45870.91462896447\n","err (0.0009369180939633719-5.99129905600436e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 165\n","nlml -45871.42827819566\n","err (0.0009369216096024263-6.003117407235365e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 166\n","nlml -45873.30306823753\n","err (0.0009367270378847597-5.99991891535374e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 167\n","nlml -45872.901202910456\n","err (0.0009368672196999395-5.997826647111846e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 168\n","nlml -45873.73478416763\n","err (0.0009368495398506952-6.00661698123021e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 169\n","nlml -45875.62397824347\n","err (0.0009366848190151645-5.991590135096544e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 170\n","nlml -45875.88964275095\n","err (0.0009367040684501775-5.998986706505862e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 171\n","nlml -45875.67055783686\n","err (0.0009367750876712144-6.00791735327585e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 172\n","nlml -45876.71759626308\n","err (0.0009366770364454286-5.990723818959125e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 173\n","nlml -45877.867648947045\n","err (0.0009365938913557605-5.998561347832531e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 174\n","nlml -45877.80227108281\n","err (0.0009366949239266937-6.004850616078186e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 175\n","nlml -45878.64614741899\n","err (0.0009366598887218104-5.992572027425446e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 176\n","nlml -45880.03723422961\n","err (0.0009365696691840924-6.001180212274933e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 177\n","nlml -45880.27704495189\n","err (0.0009366713711308015-5.999780832696982e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 178\n","nlml -45881.24261431628\n","err (0.0009366424610574469-5.993778184579743e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 179\n","nlml -45881.92150131859\n","err (0.000936615221628641-6.002188583154303e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 180\n","nlml -45882.20353010713\n","err (0.0009366239058274872-5.996764690388222e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 181\n","nlml -45882.83895643313\n","err (0.0009365808582079777-5.991886003101092e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 182\n","nlml -45883.16738513353\n","err (0.0009365926756480955-6.004993881762791e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 183\n","nlml -45883.64596557397\n","err (0.0009366134023193851-5.99361353601516e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 184\n","nlml -45884.146970673966\n","err (0.0009366317024330677-5.996313501931439e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 185\n","nlml -45885.03599440127\n","err (0.0009365936222098325-6.002794121170218e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 186\n","nlml -45885.757095661465\n","err (0.0009365879820496154-5.994225911619471e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 187\n","nlml -45886.43192376097\n","err (0.0009365704831376246-5.998224039731535e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 188\n","nlml -45887.000030177034\n","err (0.0009365349723068622-6.000927992022896e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6755, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 189\n","nlml -45887.19073045783\n","err (0.0009365365174244382-5.994073958470376e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 190\n","nlml -45887.37047295801\n","err (0.0009365422308149653-6.001394642203198e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 191\n","nlml -45887.72235209677\n","err (0.0009365304414515606-5.997072419112854e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 192\n","nlml -45888.061327979914\n","err (0.000936537895992041-5.996849137860597e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 193\n","nlml -45888.12988789547\n","err (0.0009365867035610662-6.001295656201457e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 194\n","nlml -45887.63438562308\n","err (0.000936729837036029-5.997548328175907e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 195\n","nlml -45885.874332377134\n","err (0.0009370419860961916-6.003461687378397e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 196\n","nlml -45885.99715504404\n","err (0.0009370963721198451-6.001187315770945e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 197\n","nlml -45888.3042371398\n","err (0.0009368122878528112-6.000290444964427e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 198\n","nlml -45889.13088226001\n","err (0.0009367103541201442-6.000870045631256e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 199\n","nlml -45888.64479142584\n","err (0.0009368138055346686-5.997332412626959e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 200\n","nlml -45889.227843051354\n","err (0.0009367359993463067-5.998563990275434e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 201\n","nlml -45890.103892164814\n","err (0.0009366343691733639-6.00544678752735e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 202\n","nlml -45889.66669449244\n","err (0.0009367239604091766-5.991397699388154e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 203\n","nlml -45890.35325100245\n","err (0.0009366510659368981-5.999855990580507e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 204\n","nlml -45890.81695167005\n","err (0.0009366308769667336-6.003465609000289e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 205\n","nlml -45890.96879960083\n","err (0.0009366678579963474-5.991078018921412e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 206\n","nlml -45891.46198394117\n","err (0.0009366446035538526-6.0001632419241e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 207\n","nlml -45891.466641875086\n","err (0.0009366887802559956-6.003924150817573e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 208\n","nlml -45891.806747119015\n","err (0.0009367066575209775-5.991607652027321e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 209\n","nlml -45891.876963437564\n","err (0.000936770194792277-6.002705360129648e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 210\n","nlml -45891.89591502508\n","err (0.0009368387891825906-5.999899068349254e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 211\n","nlml -45891.77826839436\n","err (0.0009369204526664867-5.999436434198493e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 212\n","nlml -45891.63644463849\n","err (0.0009369396202260461-5.9999957793375e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 213\n","nlml -45892.37404886287\n","err (0.0009368209971113737-6.001712534045658e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6756, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 214\n","nlml -45893.62353747956\n","err (0.0009366341990891283-5.998114992126623e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 215\n","nlml -45894.25640228704\n","err (0.0009365751485738675-5.997750437640369e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 216\n","nlml -45894.09594953498\n","err (0.0009366121183777487-5.997780790174943e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 217\n","nlml -45894.16341577355\n","err (0.0009366249832603207-6.001466435122802e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 218\n","nlml -45894.19047566452\n","err (0.0009366814768804431-5.996368100222092e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 219\n","nlml -45894.7052493898\n","err (0.0009366352095993079-5.999284262797296e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 220\n","nlml -45895.79799172274\n","err (0.0009365117165539116-6.000965458930307e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 221\n","nlml -45895.84461551767\n","err (0.000936548532423652-5.995342939000276e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 222\n","nlml -45895.308867345084\n","err (0.0009366271855631591-6.000295060886765e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 223\n","nlml -45895.81663294369\n","err (0.0009365743936411203-5.999286614408081e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 224\n","nlml -45896.0527553263\n","err (0.0009365619595702083-5.998628076750882e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 225\n","nlml -45896.15120193057\n","err (0.0009365554108922931-5.997616813474348e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 226\n","nlml -45896.706876825374\n","err (0.0009365178499946552-5.999333921742842e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 227\n","nlml -45896.780058887685\n","err (0.0009365542709697768-5.998818831090176e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6757, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 228\n","nlml -45896.71446478679\n","err (0.0009365676890008007-5.996850174742546e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6758, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 229\n","nlml -45897.07907450825\n","err (0.0009365364318038025-5.997993335473167e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6758, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 230\n","nlml -45897.36438361815\n","err (0.0009365346197623851-5.999928307782672e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6758, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 231\n","nlml -45897.437087575825\n","err (0.0009365361059867597-5.995379334755038e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6758, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 232\n","nlml -45897.68538780039\n","err (0.0009365285275008537-5.998671077590475e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6758, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 233\n","nlml -45897.95980876732\n","err (0.0009365302212199895-6.000074008543845e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6758, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 234\n","nlml -45897.87110566626\n","err (0.0009365503680251353-5.994596474166953e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6758, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 235\n","nlml -45898.15345535773\n","err (0.0009365363615040598-6.002457221139943e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6758, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 236\n","nlml -45898.57611697298\n","err (0.0009365078547948571-5.996082228152375e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6758, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 237\n","nlml -45898.60894060355\n","err (0.0009365277955814418-5.998787530774278e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6758, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 238\n","nlml -45898.903726263954\n","err (0.0009365189806366591-5.999800067417515e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6758, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 239\n","nlml -45899.16945798735\n","err (0.0009365046192944932-5.996538480945033e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6758, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 240\n","nlml -45899.10545361833\n","err (0.0009365340939178102-5.998758976689694e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6759, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 241\n","nlml -45899.23576852677\n","err (0.000936546783022092-5.999460221013285e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6759, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 242\n","nlml -45899.45037796616\n","err (0.0009365452686172769-5.995989629384449e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6759, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 243\n","nlml -45899.529044292474\n","err (0.00093656478500362-6.000980816014613e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6759, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 244\n","nlml -45899.57645996203\n","err (0.0009365895664007851-5.995201771839888e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6759, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 245\n","nlml -45899.58448230698\n","err (0.0009366131809352163-6.0032758547569e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6759, 5.8507], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 246\n","nlml -45899.580706482775\n","err (0.0009366483163752889-5.993740499863364e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6759, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 247\n","nlml -45899.61222572897\n","err (0.0009366787889900606-6.005554810942979e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6759, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 248\n","nlml -45899.82555296251\n","err (0.0009366810408529107-5.994154376917279e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6759, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 249\n","nlml -45900.30266607916\n","err (0.0009366522163437644-6.00264329948961e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6759, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 250\n","nlml -45900.9149453015\n","err (0.000936596483610351-5.997738803211898e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6759, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 251\n","nlml -45901.55543778588\n","err (0.0009365435515005952-5.998039982135785e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6759, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 252\n","nlml -45902.08475991371\n","err (0.0009365100785868173-5.998697756356126e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 253\n","nlml -45902.32047630802\n","err (0.0009365176202850191-5.997942070261267e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 254\n","nlml -45902.339473640764\n","err (0.0009365619118186855-5.998193984648565e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 255\n","nlml -45902.28092775884\n","err (0.0009366193177589024-5.997986880364745e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 256\n","nlml -45902.201322920606\n","err (0.0009366820491161351-6.000569119339244e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 257\n","nlml -45902.16725114029\n","err (0.0009367437339973288-5.997240131960202e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 258\n","nlml -45902.24368680145\n","err (0.0009367948047278147-6.002253574359872e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 259\n","nlml -45902.53865240682\n","err (0.0009368178678057837-5.996714184571628e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 260\n","nlml -45903.2996549628\n","err (0.0009367841939810432-6.004078214561101e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 261\n","nlml -45904.454040640674\n","err (0.0009367028100853681-5.993763003388263e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 262\n","nlml -45905.67506771641\n","err (0.0009366278729596609-6.004681460186651e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 263\n","nlml -45906.72950669636\n","err (0.0009366023683817934-5.993642616736834e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 264\n","nlml -45907.566759695495\n","err (0.0009366147667369504-6.000552493466243e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 265\n","nlml -45907.700195349855\n","err (0.0009366329743867055-5.999143679637317e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6760, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 266\n","nlml -45907.26322841527\n","err (0.0009366314184066859-5.994572084602602e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 267\n","nlml -45907.10976724319\n","err (0.0009366222689285238-6.005083790303647e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 268\n","nlml -45907.24898647371\n","err (0.0009366035618000067-5.990351268843362e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 269\n","nlml -45907.63644974725\n","err (0.000936583189486691-6.008054997576277e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 270\n","nlml -45908.24945123505\n","err (0.000936556097755173-5.989866809163175e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 271\n","nlml -45908.94869377995\n","err (0.0009365434247636065-6.004468109391343e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 272\n","nlml -45909.42147661673\n","err (0.0009365400574229087-5.998597286763179e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 273\n","nlml -45909.517670183726\n","err (0.0009365452472385516-5.993917693094582e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 274\n","nlml -45909.438999080914\n","err (0.000936555291794137-6.008732440275325e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 275\n","nlml -45909.5463391964\n","err (0.0009365598283719916-5.988052702568856e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 276\n","nlml -45909.93439221255\n","err (0.0009365580684511426-6.008391103469386e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 277\n","nlml -45910.46871664364\n","err (0.000936543261416756-5.993179421850005e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 278\n","nlml -45910.810888047476\n","err (0.0009365275077558874-6.00019830688633e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 279\n","nlml -45911.08785975601\n","err (0.0009365134677276086-5.999835392928049e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 280\n","nlml -45911.3198187301\n","err (0.0009365087855590625-5.994457720049496e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 281\n","nlml -45911.52480115161\n","err (0.0009365163472693095-6.003357236747284e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 282\n","nlml -45911.74652882555\n","err (0.0009365298880669642-5.994129434586053e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 283\n","nlml -45911.91609762908\n","err (0.0009365368989016432-6.002722782621912e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 284\n","nlml -45912.134940527685\n","err (0.0009365408365255886-5.995901136678043e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 285\n","nlml -45912.39112496568\n","err (0.000936553279782287-6.000727755900796e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 286\n","nlml -45912.488665424185\n","err (0.000936590206340493-5.997697877900965e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 287\n","nlml -45912.22920773084\n","err (0.0009366656507787657-6.000515466333138e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 288\n","nlml -45911.57193705514\n","err (0.0009367930936252451-6.000909626322662e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 289\n","nlml -45910.6898907488\n","err (0.0009369699951388026-5.999942747914524e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 290\n","nlml -45910.291427273594\n","err (0.0009370911655709895-6.004499542653297e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 291\n","nlml -45910.937285289205\n","err (0.000937060905162159-6.000074722520636e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0036, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 292\n","nlml -45912.322320340776\n","err (0.0009369086227251051-6.002495860662799e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8508], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 293\n","nlml -45913.40824548071\n","err (0.0009367936136975863-5.998269476722619e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 294\n","nlml -45913.291235485936\n","err (0.0009368518746158996-6.004773632391065e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 295\n","nlml -45912.331994533655\n","err (0.0009370373684692711-5.994217256094401e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 296\n","nlml -45911.44269054908\n","err (0.0009371893516067674-6.012361359474165e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 297\n","nlml -45911.57996180947\n","err (0.000937217012512158-5.994379076160567e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 298\n","nlml -45912.89716598273\n","err (0.0009370522999542428-6.00545787014133e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 299\n","nlml -45914.37915657319\n","err (0.0009368984252551428-6.002979828169029e-20j)\n","eps 1.0000000000000004e-06\n","base1 std tensor([5.6761, 5.8509], device='cuda:0')\n","min,max (tensor(-0.0035, device='cuda:0'), tensor(0.9805, device='cuda:0'))\n"]}],"source":["opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': [S_diag], 'lr': 1e-2}])\n","train(1000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-3},\n","    {'params': [S_diag], 'lr': 1e-3}])\n","train(300)\n","torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")\n"]},{"cell_type":"code","execution_count":null,"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","metadata":{"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1731721810046,"user_tz":300,"elapsed":9453,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"845414ad-b476-4740-cd12-fdd5fcf94a0b"},"outputs":[{"output_type":"stream","name":"stderr","text":["<ipython-input-7-145798e091e5>:9: FutureWarning: You are using `torch.load` with `weights_only=False` (the current default value), which uses the default pickle module implicitly. It is possible to construct malicious pickle data which will execute arbitrary code during unpickling (See https://github.com/pytorch/pytorch/blob/main/SECURITY.md#untrusted-models for more details). In a future release, the default value for `weights_only` will be flipped to `True`. This limits the functions that could be executed during unpickling. Arbitrary objects will no longer be allowed to be loaded via this mode unless they are explicitly allowlisted by the user via `torch.serialization.add_safe_globals`. We recommend you start setting `weights_only=True` for any use case where you don't have full control of the loaded file. Please open an issue on GitHub for any issues related to this experimental feature.\n","  st = torch.load(\"state.pt\")\n"]}],"source":["#torch.save({\n","#            'MC_base1': MC_base1.cpu(),\n","#            'MC_base2': MC_base2.cpu(),\n","#            'S_diag': S_diag.cpu(),\n","#            'eps': eps.cpu(),\n","#    }, \"state.pt\")\n","\n","\n","st = torch.load(\"state.pt\")\n","MC_base1 = st['MC_base1']\n","S_diag = st['S_diag']\n","eps = st['eps']\n","\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)\n","#Phi_ = Phi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#Phi_ = torch.cat((Phi_,dtPhi_,dxPhi_,dyPhi_),1)\n","#Phi_ = torch.cat((Phi_,dtPhi_),1)\n","#Y = torch.cat((Y,dtY),0)\n","PhiX = Phi(MC_base1 * 1.j, X.to(\"cpu\"))\n","#dtPhiX = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, dtX.to(\"cpu\"))\n","#dxPhiX = dxPhi(MC_base * 1.j, dxX.to(\"cpu\"))\n","#dyPhiX = dyPhi(MC_base * 1.j, dyX.to(\"cpu\"))\n","#PhiX = torch.cat((PhiX,dxPhiX,dyPhiX),1)\n","#PhiX = torch.cat((PhiX,dtPhiX),1)\n","A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","LA = torch.linalg.cholesky(A)\n","alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(\"cpu\").to(torch.complex128), upper=False)\n","Phi_ = Phi(MC_base1 * 1.j,  Ps.to(torch.complex128).to(\"cpu\"))\n","predwave = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","predwave = predwave.real\n","predwave.detach().cpu().numpy().tofile(\"predwave.dat\")\n","#del Phi_, predwave\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddt = dtPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddt = preddt.real\n","#preddt.detach().cpu().numpy().tofile(\"preddt.dat\")\n","#del dtPhi_, preddt\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddx = dxPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddx = preddx.real\n","#preddx.detach().cpu().numpy().tofile(\"preddx.dat\")\n","#del dxPhi_, preddx\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddy = dyPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddy = preddy.real\n","#preddy.detach().cpu().numpy().tofile(\"preddy.dat\")\n","#del dyPhi_, preddy\n","\n","axis.cpu().numpy().tofile(\"axis.dat\")\n","time.cpu().numpy().tofile(\"time.dat\")\n"]},{"cell_type":"code","execution_count":null,"id":"-5qUr2RGgTf_","metadata":{"id":"-5qUr2RGgTf_"},"outputs":[],"source":["import locale\n","def getpreferredencoding(do_setlocale = True):\n","    return \"UTF-8\"\n","locale.getpreferredencoding = getpreferredencoding\n","!cp predwave.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddt.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddx.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddy.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp axis.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp time.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp state.pt \"/content/drive/MyDrive/Colab Notebooks\""]},{"cell_type":"code","source":["predwave1=predwave.reshape(n_axis,n_axis,n_time)\n","predwave1.shape"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"cZM5zoSZtOF1","executionInfo":{"status":"ok","timestamp":1731721811373,"user_tz":300,"elapsed":3,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"5543b9fd-9f00-46a3-fab4-af876af8a94e"},"id":"cZM5zoSZtOF1","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["torch.Size([41, 41, 81])"]},"metadata":{},"execution_count":9}]},{"cell_type":"code","source":["for i in range(0,41,1):\n","  for j in range(0,41,1):\n","    if (axis[i]>axis[j]):\n","      predwave1[i,j,:]=0."],"metadata":{"id":"ITKVEN-et3a2"},"id":"ITKVEN-et3a2","execution_count":null,"outputs":[]},{"cell_type":"code","source":["axis[1]"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"2uM7lpVFUdTc","executionInfo":{"status":"ok","timestamp":1731721811482,"user_tz":300,"elapsed":5,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"cb2e67ee-6e99-4f81-aa6e-6a934e68ff44"},"id":"2uM7lpVFUdTc","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["tensor(0.1000, device='cuda:0')"]},"metadata":{},"execution_count":11}]},{"cell_type":"code","source":["predwave1.view_as(predwave).detach().cpu().numpy().tofile(\"predwedge.dat\")\n","!cp predwedge.dat \"/content/drive/MyDrive/Colab Notebooks\""],"metadata":{"id":"kKYTeAbfuXqg"},"id":"kKYTeAbfuXqg","execution_count":null,"outputs":[]},{"cell_type":"code","execution_count":null,"id":"_nQ83U-3DLSk","metadata":{"id":"_nQ83U-3DLSk","colab":{"base_uri":"https://localhost:8080/","height":452},"executionInfo":{"status":"ok","timestamp":1731721813021,"user_tz":300,"elapsed":1109,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"bd6e89b6-91ab-4310-941a-e41428f6d41b"},"outputs":[{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 1 Axes>"],"image/png":"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\n"},"metadata":{}}],"source":["plt.ion()\n","f, ax = plt.subplots()\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], fill=True)\n","sn.scatterplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], s=10)\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], bw_adjust=0.5, fill=True)\n","plt.title(\"Positive t\")\n","plt.show()"]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[],"toc_visible":true},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}

==> anc/Codes/2D_wave/2dwave_free_wave.ipynb <==
{"cells":[{"cell_type":"markdown","source":["# Mount with Google Drive"],"metadata":{"id":"uzz_KjPUGanx"},"id":"uzz_KjPUGanx"},{"cell_type":"code","source":["from google.colab import drive\n","drive.mount('/content/drive')"],"metadata":{"id":"035IcahVGZh8"},"id":"035IcahVGZh8","execution_count":null,"outputs":[]},{"cell_type":"markdown","metadata":{"id":"idlhUjsSJxql"},"source":["# Main part"],"id":"idlhUjsSJxql"},{"cell_type":"code","execution_count":null,"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"elapsed":109,"status":"ok","timestamp":1712201913343,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"},"user_tz":240},"id":"34ac382d-c496-43de-97e2-a77b399039db","outputId":"aeb146ed-b152-4a4d-d501-4f6d5b100d15"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","torch.manual_seed(13)\n","\n","\n","\n","# Sampling parameters etc\n","#n_axis = 51\n","n_axis = 41\n","#n_time = 131\n","n_time = 81\n","\n","axis = torch.linspace(-2,2,n_axis, device=device)\n","time = torch.linspace(0,4,n_time, device=device)\n","Ps = torch.cartesian_prod(axis,axis,time)\n","# Number of points\n","lP = Ps.shape[0]\n","\n","\n","# Initial dataset\n","data_axis = torch.linspace(-5,5, 101, device=device)\n","data_time = torch.linspace(0,0,1, device=device)\n","data_Ps = torch.cartesian_prod(data_axis,data_axis,time)\n","\n","mask = data_Ps[:,2] == 0.\n","X = data_Ps[mask]\n","dX = data_Ps[mask]\n","\n","Y = torch.exp(-(X[:,0]-1)**2*5)+torch.exp(-(X[:,1]-1)**2*5)\n","#Y = torch.cos((X[:,0]-1)*5)+torch.cos((X[:,1]-1)*5)\n","Y = Y.view(-1,1)\n","\n","dY = -2*5*(X[:,0]-1)*torch.exp(-(X[:,0]-1)**2*5)-2*5*(X[:,1]-1)*torch.exp(-(X[:,1]-1)**2*5)\n","#dtY = -5*(torch.sin((X[:,0]-1)*5)+torch.sin((X[:,1]-1)*5))\n","dY = dY.view(-1,1)\n","\n","dX = dX.to(torch.complex128)\n","dY = dY.to(torch.complex128)\n","X = X.to(torch.complex128)\n","Y = Y.to(torch.complex128)\n","Y = torch.cat((Y,dY),0)"],"id":"34ac382d-c496-43de-97e2-a77b399039db"},{"cell_type":"code","source":["Y.shape"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"_h0a5RQc-vqs","executionInfo":{"status":"ok","timestamp":1712201913655,"user_tz":240,"elapsed":2,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"3d86de75-6193-4185-c1de-dcb5d739e4aa"},"id":"_h0a5RQc-vqs","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["torch.Size([20402, 1])"]},"metadata":{},"execution_count":4}]},{"cell_type":"code","execution_count":null,"metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b"},"outputs":[],"source":["def getVarietyPoints(base1,base2):\n","    x1,y1 = base1.unbind(1)\n","    x2,y2 = base2.unbind(1)\n","    t1 = torch.sqrt(x1.square() + y1.square())\n","    t2 = torch.sqrt(x2.square() + y2.square())\n","\n","    return torch.stack([ torch.stack([x1,y1,t1],1), torch.stack([x2,y2,-t2],1) ])\n","\n","def Phi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    # return (pts.inner(X) * 1.j).exp().mean(0)\n","    return (pts.inner(X)).exp().mean(0)\n","\n","def dPhi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,2].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","\n","def train(N):\n","    for epoch in range(N):\n","        PhiX = Phi(MC_base1 * 1.j, MC_base2 * 1.j, X)\n","        dPhiX = dPhi(MC_base1 * 1.j, MC_base2 * 1.j, dX)\n","        PhiX = torch.cat((PhiX,dPhiX),1)\n","        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","        LA = torch.linalg.cholesky(A)\n","        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)\n","\n","        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())\n","        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps\n","        nlml += LA.diag().real.log().sum()\n","        nlml += 0.5*S_diag.sum()\n","\n","        opt.zero_grad()\n","        nlml.backward()\n","        opt.step()\n","\n","        with torch.no_grad():\n","            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","            err = (train_pred.real - Y).square().mean().sqrt()\n","            print(26*\"~\" + f'\\nepoch {epoch}\\n\\\n","nlml {nlml}\\n\\\n","err {err}\\n\\\n","eps {eps.exp()}\\n\\\n","base1 std {MC_base1.std(0)}\\n\\\n","base2 std {MC_base2.std(0)}\\n\\\n","min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')"],"id":"21503eb5-201e-43de-b8e8-78dd2617680b"},{"cell_type":"code","source":["n_MC = 1000\n","# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30\n","MC_base1 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","MC_base2 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()\n","S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=False, device=device)\n","# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)\n","eps = torch.tensor(np.log(1e-2), requires_grad=True, device=device)"],"metadata":{"id":"qTn_iWiBboK6"},"id":"qTn_iWiBboK6","execution_count":null,"outputs":[]},{"cell_type":"code","execution_count":null,"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","executionInfo":{"status":"ok","timestamp":1712202086634,"user_tz":240,"elapsed":172431,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"313cf687-8fad-434c-9bd1-c1113fbf3c35"},"outputs":[{"output_type":"stream","name":"stdout","text":["\u001b[1;30;43m流式输出内容被截断，只能显示最后 5000 行内容。\u001b[0m\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 675\n","nlml -157844.498029329\n","err (8.456739294741224e-05-5.162760732467117e-21j)\n","eps 6.740587636175404e-08\n","base1 std tensor([3.8158, 3.9239], device='cuda:0')\n","base2 std tensor([3.3336, 3.2022], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 676\n","nlml -156639.2629832614\n","err (0.00010659666098613564-6.483074407168369e-21j)\n","eps 6.677201494258897e-08\n","base1 std tensor([3.8159, 3.9239], device='cuda:0')\n","base2 std tensor([3.3337, 3.2022], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8262, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 677\n","nlml -157411.76642251867\n","err (9.298103643603217e-05-5.6774296373928096e-21j)\n","eps 6.61490448380047e-08\n","base1 std tensor([3.8160, 3.9239], device='cuda:0')\n","base2 std tensor([3.3338, 3.2022], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 678\n","nlml -157026.3447385601\n","err (0.0001002946087736168-6.1195707037626565e-21j)\n","eps 6.553961276001368e-08\n","base1 std tensor([3.8160, 3.9239], device='cuda:0')\n","base2 std tensor([3.3339, 3.2022], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8262, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 679\n","nlml -157149.76481750864\n","err (9.882723378034246e-05-6.005661041285117e-21j)\n","eps 6.494232876253772e-08\n","base1 std tensor([3.8161, 3.9239], device='cuda:0')\n","base2 std tensor([3.3340, 3.2021], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 680\n","nlml -157711.49021263854\n","err (9.155507701519507e-05-5.590361661429483e-21j)\n","eps 6.435292564408061e-08\n","base1 std tensor([3.8161, 3.9239], device='cuda:0')\n","base2 std tensor([3.3341, 3.2021], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 681\n","nlml -157667.81376182655\n","err (9.54869706195616e-05-5.853144084695396e-21j)\n","eps 6.377194701648579e-08\n","base1 std tensor([3.8161, 3.9239], device='cuda:0')\n","base2 std tensor([3.3342, 3.2021], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 682\n","nlml -157845.0103670886\n","err (9.285040501978959e-05-5.6731946675307726e-21j)\n","eps 6.319829822070803e-08\n","base1 std tensor([3.8161, 3.9239], device='cuda:0')\n","base2 std tensor([3.3343, 3.2021], device='cuda:0')\n","min,max (tensor(-3.8262, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 683\n","nlml -157908.00992616918\n","err (9.251902717310867e-05-5.700982237007778e-21j)\n","eps 6.263180810796373e-08\n","base1 std tensor([3.8161, 3.9239], device='cuda:0')\n","base2 std tensor([3.3344, 3.2020], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 684\n","nlml -158241.6986144829\n","err (8.778726213732604e-05-5.371231301298981e-21j)\n","eps 6.20704492104886e-08\n","base1 std tensor([3.8161, 3.9239], device='cuda:0')\n","base2 std tensor([3.3344, 3.2019], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 685\n","nlml -158445.42140129692\n","err (8.566432664025919e-05-5.2287340176169956e-21j)\n","eps 6.151334493876683e-08\n","base1 std tensor([3.8160, 3.9239], device='cuda:0')\n","base2 std tensor([3.3344, 3.2019], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 686\n","nlml -158563.9910577284\n","err (8.576662151502973e-05-5.24133439996437e-21j)\n","eps 6.096031835026467e-08\n","base1 std tensor([3.8160, 3.9239], device='cuda:0')\n","base2 std tensor([3.3344, 3.2019], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 687\n","nlml -158618.09284747636\n","err (8.52364938251713e-05-5.211835652972047e-21j)\n","eps 6.041164367745318e-08\n","base1 std tensor([3.8160, 3.9239], device='cuda:0')\n","base2 std tensor([3.3344, 3.2019], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 688\n","nlml -158673.35312635105\n","err (8.526375302421669e-05-5.1968994864857425e-21j)\n","eps 5.986754559598336e-08\n","base1 std tensor([3.8161, 3.9239], device='cuda:0')\n","base2 std tensor([3.3344, 3.2018], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 689\n","nlml -158839.92204526407\n","err (8.472983536994837e-05-5.1858127062874705e-21j)\n","eps 5.932750368317154e-08\n","base1 std tensor([3.8161, 3.9238], device='cuda:0')\n","base2 std tensor([3.3344, 3.2018], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 690\n","nlml -159012.50188516636\n","err (8.34390659269047e-05-5.091721199573131e-21j)\n","eps 5.879101302383296e-08\n","base1 std tensor([3.8161, 3.9238], device='cuda:0')\n","base2 std tensor([3.3344, 3.2018], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 691\n","nlml -159098.48837211792\n","err (8.331675134510655e-05-5.069871105897633e-21j)\n","eps 5.825819457702949e-08\n","base1 std tensor([3.8161, 3.9237], device='cuda:0')\n","base2 std tensor([3.3344, 3.2017], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 692\n","nlml -159166.44147665775\n","err (8.342710743337125e-05-5.085374480268981e-21j)\n","eps 5.772928308413134e-08\n","base1 std tensor([3.8162, 3.9237], device='cuda:0')\n","base2 std tensor([3.3343, 3.2017], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 693\n","nlml -159343.5391284044\n","err (8.152766912323759e-05-4.965460715280036e-21j)\n","eps 5.720380523214253e-08\n","base1 std tensor([3.8162, 3.9237], device='cuda:0')\n","base2 std tensor([3.3343, 3.2017], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 694\n","nlml -159402.9972933507\n","err (8.171758126103758e-05-4.975397849136918e-21j)\n","eps 5.668207176629971e-08\n","base1 std tensor([3.8162, 3.9237], device='cuda:0')\n","base2 std tensor([3.3343, 3.2016], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 695\n","nlml -159492.74538545503\n","err (8.095446657796834e-05-4.948434950210771e-21j)\n","eps 5.6164171041649924e-08\n","base1 std tensor([3.8163, 3.9236], device='cuda:0')\n","base2 std tensor([3.3343, 3.2016], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 696\n","nlml -159587.33075917952\n","err (8.080663134084648e-05-4.940600278081885e-21j)\n","eps 5.5650158695884804e-08\n","base1 std tensor([3.8164, 3.9236], device='cuda:0')\n","base2 std tensor([3.3342, 3.2016], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 697\n","nlml -159659.99170428098\n","err (8.133038985562068e-05-4.967568397265071e-21j)\n","eps 5.514020300887297e-08\n","base1 std tensor([3.8164, 3.9236], device='cuda:0')\n","base2 std tensor([3.3342, 3.2016], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 698\n","nlml -159624.86259405862\n","err (8.30106319946139e-05-5.0814233679119225e-21j)\n","eps 5.463510062616903e-08\n","base1 std tensor([3.8165, 3.9236], device='cuda:0')\n","base2 std tensor([3.3342, 3.2015], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 699\n","nlml -159633.9316772997\n","err (8.222511531712262e-05-5.0408421187953305e-21j)\n","eps 5.413527391545006e-08\n","base1 std tensor([3.8166, 3.9235], device='cuda:0')\n","base2 std tensor([3.3342, 3.2014], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 700\n","nlml -159866.68040200212\n","err (8.045018507263576e-05-4.919290222769988e-21j)\n","eps 5.363975638925064e-08\n","base1 std tensor([3.8167, 3.9235], device='cuda:0')\n","base2 std tensor([3.3342, 3.2014], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 701\n","nlml -160048.4158864058\n","err (7.829997216593905e-05-4.7832308084093235e-21j)\n","eps 5.314801153018858e-08\n","base1 std tensor([3.8167, 3.9235], device='cuda:0')\n","base2 std tensor([3.3341, 3.2013], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 702\n","nlml -160054.9899885904\n","err (7.951483898233595e-05-4.856331023840389e-21j)\n","eps 5.2660582059653304e-08\n","base1 std tensor([3.8168, 3.9235], device='cuda:0')\n","base2 std tensor([3.3341, 3.2012], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 703\n","nlml -160199.78212449513\n","err (7.906522156648135e-05-4.818467721414858e-21j)\n","eps 5.2177137033537494e-08\n","base1 std tensor([3.8169, 3.9235], device='cuda:0')\n","base2 std tensor([3.3341, 3.2012], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 704\n","nlml -160308.00727146602\n","err (7.773735935070683e-05-4.741712801915889e-21j)\n","eps 5.169760223375085e-08\n","base1 std tensor([3.8170, 3.9235], device='cuda:0')\n","base2 std tensor([3.3341, 3.2011], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 705\n","nlml -160240.14339113835\n","err (8.047107649432472e-05-4.898989958024001e-21j)\n","eps 5.1222888183571825e-08\n","base1 std tensor([3.8170, 3.9235], device='cuda:0')\n","base2 std tensor([3.3340, 3.2010], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 706\n","nlml -160414.58729782805\n","err (7.868525865987729e-05-4.805636129638447e-21j)\n","eps 5.0752437524505334e-08\n","base1 std tensor([3.8171, 3.9235], device='cuda:0')\n","base2 std tensor([3.3340, 3.2010], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 707\n","nlml -160574.397503106\n","err (7.723509480597882e-05-4.7099748465316005e-21j)\n","eps 5.028585035120701e-08\n","base1 std tensor([3.8171, 3.9234], device='cuda:0')\n","base2 std tensor([3.3340, 3.2009], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 708\n","nlml -160571.39462726383\n","err (7.872614872513281e-05-4.80034301877772e-21j)\n","eps 4.982366046517429e-08\n","base1 std tensor([3.8171, 3.9234], device='cuda:0')\n","base2 std tensor([3.3339, 3.2009], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 709\n","nlml -160758.30413154987\n","err (7.675949551905003e-05-4.6766657464611696e-21j)\n","eps 4.936528759904649e-08\n","base1 std tensor([3.8172, 3.9234], device='cuda:0')\n","base2 std tensor([3.3339, 3.2008], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 710\n","nlml -160775.64194958052\n","err (7.769055772825796e-05-4.738406002963808e-21j)\n","eps 4.8911141332405125e-08\n","base1 std tensor([3.8172, 3.9234], device='cuda:0')\n","base2 std tensor([3.3338, 3.2007], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 711\n","nlml -160893.41672204412\n","err (7.712108402225487e-05-4.707533146109899e-21j)\n","eps 4.8461051542905456e-08\n","base1 std tensor([3.8173, 3.9234], device='cuda:0')\n","base2 std tensor([3.3338, 3.2006], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 712\n","nlml -160993.5476952597\n","err (7.681794288803479e-05-4.686053515469802e-21j)\n","eps 4.80149693965833e-08\n","base1 std tensor([3.8173, 3.9234], device='cuda:0')\n","base2 std tensor([3.3338, 3.2005], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 713\n","nlml -161081.06686346067\n","err (7.677758165885698e-05-4.6779270970452234e-21j)\n","eps 4.757290218746669e-08\n","base1 std tensor([3.8174, 3.9234], device='cuda:0')\n","base2 std tensor([3.3337, 3.2005], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 714\n","nlml -161171.6934560261\n","err (7.634356684521524e-05-4.6522630030400525e-21j)\n","eps 4.713482141584933e-08\n","base1 std tensor([3.8174, 3.9234], device='cuda:0')\n","base2 std tensor([3.3337, 3.2004], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 715\n","nlml -161274.09966501984\n","err (7.583853911951697e-05-4.6187465393893705e-21j)\n","eps 4.6700640449158464e-08\n","base1 std tensor([3.8175, 3.9234], device='cuda:0')\n","base2 std tensor([3.3336, 3.2004], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 716\n","nlml -161336.93235783346\n","err (7.627453405336607e-05-4.646906781519825e-21j)\n","eps 4.627049564112231e-08\n","base1 std tensor([3.8175, 3.9234], device='cuda:0')\n","base2 std tensor([3.3335, 3.2003], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 717\n","nlml -161437.23572871505\n","err (7.585424460033315e-05-4.623564370996016e-21j)\n","eps 4.584430866474515e-08\n","base1 std tensor([3.8175, 3.9234], device='cuda:0')\n","base2 std tensor([3.3335, 3.2002], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 718\n","nlml -161530.44240514812\n","err (7.556444863012003e-05-4.6013640502842745e-21j)\n","eps 4.542204662127699e-08\n","base1 std tensor([3.8176, 3.9234], device='cuda:0')\n","base2 std tensor([3.3334, 3.2002], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 719\n","nlml -161593.69048826446\n","err (7.585873031017483e-05-4.617666877388272e-21j)\n","eps 4.5003819894103874e-08\n","base1 std tensor([3.8176, 3.9234], device='cuda:0')\n","base2 std tensor([3.3334, 3.2001], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 720\n","nlml -161681.6516076312\n","err (7.566305977960792e-05-4.6124698875467e-21j)\n","eps 4.4589593438516034e-08\n","base1 std tensor([3.8176, 3.9235], device='cuda:0')\n","base2 std tensor([3.3333, 3.2001], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 721\n","nlml -161774.28133347214\n","err (7.545234542395898e-05-4.601608867695889e-21j)\n","eps 4.417931750312748e-08\n","base1 std tensor([3.8176, 3.9235], device='cuda:0')\n","base2 std tensor([3.3333, 3.2000], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 722\n","nlml -161834.6986366063\n","err (7.577733976042181e-05-4.617018877517803e-21j)\n","eps 4.3773090852198716e-08\n","base1 std tensor([3.8176, 3.9234], device='cuda:0')\n","base2 std tensor([3.3332, 3.2000], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 723\n","nlml -161908.0159300346\n","err (7.578748437861617e-05-4.615553973411281e-21j)\n","eps 4.337093225177748e-08\n","base1 std tensor([3.8176, 3.9234], device='cuda:0')\n","base2 std tensor([3.3332, 3.2000], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 724\n","nlml -162001.78152774635\n","err (7.567526964687843e-05-4.606303242643314e-21j)\n","eps 4.297276388288495e-08\n","base1 std tensor([3.8176, 3.9234], device='cuda:0')\n","base2 std tensor([3.3331, 3.1999], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 725\n","nlml -162083.28406133677\n","err (7.581478955266744e-05-4.62036194099791e-21j)\n","eps 4.2578577913045985e-08\n","base1 std tensor([3.8176, 3.9234], device='cuda:0')\n","base2 std tensor([3.3330, 3.1999], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 726\n","nlml -162175.53609234936\n","err (7.552798798225003e-05-4.5989870778141e-21j)\n","eps 4.2188303239223844e-08\n","base1 std tensor([3.8176, 3.9234], device='cuda:0')\n","base2 std tensor([3.3330, 3.1999], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 727\n","nlml -162255.43359783397\n","err (7.556584108570306e-05-4.596342619542773e-21j)\n","eps 4.1801934236394215e-08\n","base1 std tensor([3.8176, 3.9234], device='cuda:0')\n","base2 std tensor([3.3329, 3.1998], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 728\n","nlml -162302.64315092628\n","err (7.575123873592681e-05-4.610767720740187e-21j)\n","eps 4.14196059315707e-08\n","base1 std tensor([3.8176, 3.9234], device='cuda:0')\n","base2 std tensor([3.3329, 3.1998], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 729\n","nlml -162328.56930021645\n","err (7.640501929054247e-05-4.65074717922556e-21j)\n","eps 4.104152204650136e-08\n","base1 std tensor([3.8176, 3.9234], device='cuda:0')\n","base2 std tensor([3.3328, 3.1998], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 730\n","nlml -162354.43042347836\n","err (7.723775956758223e-05-4.709011843103698e-21j)\n","eps 4.066786367912012e-08\n","base1 std tensor([3.8176, 3.9234], device='cuda:0')\n","base2 std tensor([3.3327, 3.1998], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 731\n","nlml -162404.45752438693\n","err (7.749508605098135e-05-4.716766496870135e-21j)\n","eps 4.029863900704074e-08\n","base1 std tensor([3.8175, 3.9234], device='cuda:0')\n","base2 std tensor([3.3327, 3.1997], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 732\n","nlml -162561.18752482207\n","err (7.618770573421467e-05-4.644457979096874e-21j)\n","eps 3.993338256242864e-08\n","base1 std tensor([3.8175, 3.9234], device='cuda:0')\n","base2 std tensor([3.3326, 3.1997], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 733\n","nlml -162677.08594515163\n","err (7.578652928933027e-05-4.6125808172087544e-21j)\n","eps 3.9571846047691544e-08\n","base1 std tensor([3.8175, 3.9234], device='cuda:0')\n","base2 std tensor([3.3326, 3.1997], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 734\n","nlml -162716.47299289465\n","err (7.704422164982541e-05-4.699925383238187e-21j)\n","eps 3.9214154896630894e-08\n","base1 std tensor([3.8175, 3.9234], device='cuda:0')\n","base2 std tensor([3.3325, 3.1996], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 735\n","nlml -162740.07436032285\n","err (7.786573694361671e-05-4.745010725603763e-21j)\n","eps 3.886048827810301e-08\n","base1 std tensor([3.8175, 3.9234], device='cuda:0')\n","base2 std tensor([3.3325, 3.1996], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 736\n","nlml -162875.60126062212\n","err (7.652822632064575e-05-4.665377273767207e-21j)\n","eps 3.851050418155791e-08\n","base1 std tensor([3.8175, 3.9234], device='cuda:0')\n","base2 std tensor([3.3324, 3.1996], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 737\n","nlml -162988.56618940996\n","err (7.549504407428235e-05-4.591954941020436e-21j)\n","eps 3.8164013730014576e-08\n","base1 std tensor([3.8175, 3.9234], device='cuda:0')\n","base2 std tensor([3.3324, 3.1996], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 738\n","nlml -163068.86898573049\n","err (7.568160965268048e-05-4.611613927997418e-21j)\n","eps 3.782097865550952e-08\n","base1 std tensor([3.8175, 3.9234], device='cuda:0')\n","base2 std tensor([3.3323, 3.1995], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 739\n","nlml -163139.9304853881\n","err (7.59333936756707e-05-4.631573470188245e-21j)\n","eps 3.7481405284614575e-08\n","base1 std tensor([3.8175, 3.9234], device='cuda:0')\n","base2 std tensor([3.3323, 3.1995], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 740\n","nlml -163178.67902596362\n","err (7.58980423285337e-05-4.620405055898139e-21j)\n","eps 3.714542972545675e-08\n","base1 std tensor([3.8174, 3.9234], device='cuda:0')\n","base2 std tensor([3.3322, 3.1995], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 741\n","nlml -163259.17982586037\n","err (7.580720271639135e-05-4.6254390145909344e-21j)\n","eps 3.681298800956613e-08\n","base1 std tensor([3.8174, 3.9234], device='cuda:0')\n","base2 std tensor([3.3322, 3.1994], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 742\n","nlml -163377.49414131115\n","err (7.5447857471918e-05-4.595049328174465e-21j)\n","eps 3.6483873512656924e-08\n","base1 std tensor([3.8174, 3.9234], device='cuda:0')\n","base2 std tensor([3.3322, 3.1994], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 743\n","nlml -163415.61355496437\n","err (7.600210395095675e-05-4.631533447637202e-21j)\n","eps 3.6158213777494014e-08\n","base1 std tensor([3.8173, 3.9234], device='cuda:0')\n","base2 std tensor([3.3321, 3.1993], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 744\n","nlml -163423.42542764536\n","err (7.673946761418508e-05-4.680287676128575e-21j)\n","eps 3.583623956778742e-08\n","base1 std tensor([3.8173, 3.9234], device='cuda:0')\n","base2 std tensor([3.3321, 3.1993], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 745\n","nlml -163485.38173656462\n","err (7.703149466932246e-05-4.689203469529707e-21j)\n","eps 3.55179375016917e-08\n","base1 std tensor([3.8172, 3.9234], device='cuda:0')\n","base2 std tensor([3.3320, 3.1992], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 746\n","nlml -163525.9897313498\n","err (7.748929070497943e-05-4.724678936092738e-21j)\n","eps 3.520335157538586e-08\n","base1 std tensor([3.8172, 3.9234], device='cuda:0')\n","base2 std tensor([3.3320, 3.1992], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 747\n","nlml -163382.39451864507\n","err (7.95328056967548e-05-4.8540689688698305e-21j)\n","eps 3.489323225699686e-08\n","base1 std tensor([3.8171, 3.9234], device='cuda:0')\n","base2 std tensor([3.3319, 3.1991], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 748\n","nlml -163521.53571958307\n","err (7.853453553705161e-05-4.781353348394532e-21j)\n","eps 3.45871058109054e-08\n","base1 std tensor([3.8171, 3.9234], device='cuda:0')\n","base2 std tensor([3.3318, 3.1991], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 749\n","nlml -163763.75434155154\n","err (7.613044489473629e-05-4.627357190101305e-21j)\n","eps 3.428417134448282e-08\n","base1 std tensor([3.8171, 3.9234], device='cuda:0')\n","base2 std tensor([3.3318, 3.1990], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 750\n","nlml -163687.7273686948\n","err (7.771719955690655e-05-4.727879846074305e-21j)\n","eps 3.3984933822664224e-08\n","base1 std tensor([3.8171, 3.9234], device='cuda:0')\n","base2 std tensor([3.3317, 3.1990], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 751\n","nlml -163532.66090507942\n","err (8.090469325933978e-05-4.9500965994632235e-21j)\n","eps 3.3690133234286427e-08\n","base1 std tensor([3.8170, 3.9234], device='cuda:0')\n","base2 std tensor([3.3317, 3.1990], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 752\n","nlml -163819.05722615225\n","err (7.847189909920714e-05-4.785655986565671e-21j)\n","eps 3.339874891578743e-08\n","base1 std tensor([3.8169, 3.9234], device='cuda:0')\n","base2 std tensor([3.3317, 3.1989], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 753\n","nlml -163946.2027003033\n","err (7.732207508437659e-05-4.7207157275789894e-21j)\n","eps 3.3110485784733266e-08\n","base1 std tensor([3.8168, 3.9235], device='cuda:0')\n","base2 std tensor([3.3316, 3.1989], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 754\n","nlml -163836.9463763525\n","err (7.892742885040839e-05-4.807695346696501e-21j)\n","eps 3.2825938244115814e-08\n","base1 std tensor([3.8168, 3.9235], device='cuda:0')\n","base2 std tensor([3.3316, 3.1989], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 755\n","nlml -163900.37877724663\n","err (7.891486714603069e-05-4.813300737942744e-21j)\n","eps 3.2544991776486007e-08\n","base1 std tensor([3.8168, 3.9235], device='cuda:0')\n","base2 std tensor([3.3316, 3.1988], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 756\n","nlml -164008.62907971747\n","err (7.871362922243856e-05-4.809928518721175e-21j)\n","eps 3.2267388783641906e-08\n","base1 std tensor([3.8168, 3.9236], device='cuda:0')\n","base2 std tensor([3.3317, 3.1988], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 757\n","nlml -164253.84899261125\n","err (7.619864356917386e-05-4.652302673203236e-21j)\n","eps 3.199241572502915e-08\n","base1 std tensor([3.8168, 3.9236], device='cuda:0')\n","base2 std tensor([3.3317, 3.1987], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 758\n","nlml -164379.51516509717\n","err (7.560114927338925e-05-4.6025762035490765e-21j)\n","eps 3.17198540538307e-08\n","base1 std tensor([3.8168, 3.9236], device='cuda:0')\n","base2 std tensor([3.3317, 3.1987], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 759\n","nlml -164316.48676131945\n","err (7.751059078025881e-05-4.724676379996339e-21j)\n","eps 3.1450178143479306e-08\n","base1 std tensor([3.8168, 3.9236], device='cuda:0')\n","base2 std tensor([3.3317, 3.1986], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 760\n","nlml -164433.88990881923\n","err (7.687803428911845e-05-4.688300619470158e-21j)\n","eps 3.118317909273801e-08\n","base1 std tensor([3.8168, 3.9236], device='cuda:0')\n","base2 std tensor([3.3317, 3.1986], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 761\n","nlml -164527.2255612751\n","err (7.633380296159422e-05-4.657029969861384e-21j)\n","eps 3.091874022981358e-08\n","base1 std tensor([3.8168, 3.9236], device='cuda:0')\n","base2 std tensor([3.3317, 3.1985], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 762\n","nlml -164685.86570690892\n","err (7.537095471026278e-05-4.596063328668154e-21j)\n","eps 3.065654760319706e-08\n","base1 std tensor([3.8168, 3.9236], device='cuda:0')\n","base2 std tensor([3.3317, 3.1985], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 763\n","nlml -164768.2738466317\n","err (7.535096487931318e-05-4.586757036724246e-21j)\n","eps 3.039657961747453e-08\n","base1 std tensor([3.8168, 3.9236], device='cuda:0')\n","base2 std tensor([3.3316, 3.1985], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 764\n","nlml -164804.8848638542\n","err (7.528056039429229e-05-4.5908311902665936e-21j)\n","eps 3.0138976636788274e-08\n","base1 std tensor([3.8167, 3.9236], device='cuda:0')\n","base2 std tensor([3.3316, 3.1984], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 765\n","nlml -164942.7692852876\n","err (7.448498056528592e-05-4.535272520702628e-21j)\n","eps 2.988351363878552e-08\n","base1 std tensor([3.8167, 3.9237], device='cuda:0')\n","base2 std tensor([3.3316, 3.1984], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 766\n","nlml -165023.47431030762\n","err (7.439581059003586e-05-4.531956537714112e-21j)\n","eps 2.9630183023236817e-08\n","base1 std tensor([3.8167, 3.9237], device='cuda:0')\n","base2 std tensor([3.3316, 3.1984], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 767\n","nlml -165112.4404508666\n","err (7.443880607404115e-05-4.536948847697879e-21j)\n","eps 2.93789467853561e-08\n","base1 std tensor([3.8167, 3.9237], device='cuda:0')\n","base2 std tensor([3.3316, 3.1984], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 768\n","nlml -165197.58487465986\n","err (7.403813208511804e-05-4.51205573068418e-21j)\n","eps 2.9129787877683412e-08\n","base1 std tensor([3.8167, 3.9237], device='cuda:0')\n","base2 std tensor([3.3316, 3.1983], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 769\n","nlml -165231.83713496762\n","err (7.424596654862661e-05-4.5192746993547955e-21j)\n","eps 2.8882848877054077e-08\n","base1 std tensor([3.8166, 3.9237], device='cuda:0')\n","base2 std tensor([3.3315, 3.1983], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 770\n","nlml -165334.28971969106\n","err (7.40334820504387e-05-4.506413962647612e-21j)\n","eps 2.8638031596543905e-08\n","base1 std tensor([3.8166, 3.9237], device='cuda:0')\n","base2 std tensor([3.3315, 3.1983], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 771\n","nlml -165405.52500697377\n","err (7.400570234387649e-05-4.515997190481242e-21j)\n","eps 2.839536227916938e-08\n","base1 std tensor([3.8166, 3.9237], device='cuda:0')\n","base2 std tensor([3.3315, 3.1983], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 772\n","nlml -165478.47551880014\n","err (7.37975831078879e-05-4.49839579148563e-21j)\n","eps 2.8154852748790213e-08\n","base1 std tensor([3.8166, 3.9237], device='cuda:0')\n","base2 std tensor([3.3315, 3.1983], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 773\n","nlml -165566.81478518486\n","err (7.362376227990452e-05-4.475583502598592e-21j)\n","eps 2.791645787092427e-08\n","base1 std tensor([3.8166, 3.9237], device='cuda:0')\n","base2 std tensor([3.3314, 3.1983], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 774\n","nlml -165634.6858226855\n","err (7.352922782844314e-05-4.473756314575373e-21j)\n","eps 2.768019509091924e-08\n","base1 std tensor([3.8166, 3.9237], device='cuda:0')\n","base2 std tensor([3.3314, 3.1983], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 775\n","nlml -165713.00203345285\n","err (7.34201789667906e-05-4.468249664257659e-21j)\n","eps 2.7446051867497938e-08\n","base1 std tensor([3.8166, 3.9238], device='cuda:0')\n","base2 std tensor([3.3313, 3.1982], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 776\n","nlml -165798.95295631184\n","err (7.313175433211922e-05-4.447115351798191e-21j)\n","eps 2.7213993302022934e-08\n","base1 std tensor([3.8166, 3.9238], device='cuda:0')\n","base2 std tensor([3.3313, 3.1982], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 777\n","nlml -165901.63893785642\n","err (7.284931890777579e-05-4.437971355088333e-21j)\n","eps 2.69839375731019e-08\n","base1 std tensor([3.8165, 3.9238], device='cuda:0')\n","base2 std tensor([3.3312, 3.1982], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 778\n","nlml -165964.9966370933\n","err (7.2987146637622e-05-4.4503278835366945e-21j)\n","eps 2.675593030090361e-08\n","base1 std tensor([3.8165, 3.9238], device='cuda:0')\n","base2 std tensor([3.3312, 3.1982], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 779\n","nlml -166024.84587702854\n","err (7.310608733850405e-05-4.449981617011586e-21j)\n","eps 2.6530024987945402e-08\n","base1 std tensor([3.8165, 3.9238], device='cuda:0')\n","base2 std tensor([3.3311, 3.1982], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 780\n","nlml -166086.47424472816\n","err (7.309960848020582e-05-4.450932868291423e-21j)\n","eps 2.6306257251443914e-08\n","base1 std tensor([3.8165, 3.9238], device='cuda:0')\n","base2 std tensor([3.3311, 3.1982], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 781\n","nlml -166133.8714974339\n","err (7.323818940498094e-05-4.461525435587664e-21j)\n","eps 2.6084686657684602e-08\n","base1 std tensor([3.8164, 3.9239], device='cuda:0')\n","base2 std tensor([3.3310, 3.1982], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 782\n","nlml -166162.22754768812\n","err (7.356922120899685e-05-4.486937433177174e-21j)\n","eps 2.586542116779409e-08\n","base1 std tensor([3.8164, 3.9239], device='cuda:0')\n","base2 std tensor([3.3310, 3.1982], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 783\n","nlml -166155.63555817623\n","err (7.407818629185917e-05-4.51779385576927e-21j)\n","eps 2.5648646071840133e-08\n","base1 std tensor([3.8164, 3.9239], device='cuda:0')\n","base2 std tensor([3.3309, 3.1982], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 784\n","nlml -166159.94456743824\n","err (7.474378988962212e-05-4.5573616097872755e-21j)\n","eps 2.543450105245328e-08\n","base1 std tensor([3.8164, 3.9239], device='cuda:0')\n","base2 std tensor([3.3308, 3.1982], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 785\n","nlml -166191.48990588577\n","err (7.515183139640883e-05-4.5811670175147005e-21j)\n","eps 2.5223018236119936e-08\n","base1 std tensor([3.8164, 3.9239], device='cuda:0')\n","base2 std tensor([3.3308, 3.1982], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 786\n","nlml -166202.6097625557\n","err (7.580262031087419e-05-4.6224184075937314e-21j)\n","eps 2.5014272717464146e-08\n","base1 std tensor([3.8164, 3.9239], device='cuda:0')\n","base2 std tensor([3.3308, 3.1982], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 787\n","nlml -166177.41785944262\n","err (7.578356274169466e-05-4.621755189027965e-21j)\n","eps 2.4808396264095473e-08\n","base1 std tensor([3.8164, 3.9239], device='cuda:0')\n","base2 std tensor([3.3308, 3.1981], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 788\n","nlml -166345.9339201586\n","err (7.458148270654414e-05-4.544974991425053e-21j)\n","eps 2.4604975494057235e-08\n","base1 std tensor([3.8164, 3.9240], device='cuda:0')\n","base2 std tensor([3.3308, 3.1981], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 789\n","nlml -166509.6965279619\n","err (7.345699761852488e-05-4.480360876527515e-21j)\n","eps 2.4403661890534494e-08\n","base1 std tensor([3.8165, 3.9240], device='cuda:0')\n","base2 std tensor([3.3307, 3.1980], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 790\n","nlml -166654.98461755316\n","err (7.277866545919998e-05-4.425669165138656e-21j)\n","eps 2.420419310778191e-08\n","base1 std tensor([3.8165, 3.9240], device='cuda:0')\n","base2 std tensor([3.3307, 3.1980], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 791\n","nlml -166666.17374078443\n","err (7.325281083807218e-05-4.4648048913472965e-21j)\n","eps 2.4006707418050154e-08\n","base1 std tensor([3.8165, 3.9240], device='cuda:0')\n","base2 std tensor([3.3306, 3.1980], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 792\n","nlml -166664.23044795432\n","err (7.374096481606163e-05-4.4821965028833694e-21j)\n","eps 2.381136050646835e-08\n","base1 std tensor([3.8165, 3.9241], device='cuda:0')\n","base2 std tensor([3.3306, 3.1979], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 793\n","nlml -166780.60656227736\n","err (7.316233621125982e-05-4.451830634600576e-21j)\n","eps 2.3617967629692012e-08\n","base1 std tensor([3.8166, 3.9241], device='cuda:0')\n","base2 std tensor([3.3305, 3.1978], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 794\n","nlml -166762.72567657457\n","err (7.420180719321757e-05-4.528445061680062e-21j)\n","eps 2.3426724336311967e-08\n","base1 std tensor([3.8166, 3.9241], device='cuda:0')\n","base2 std tensor([3.3304, 3.1978], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 795\n","nlml -166694.74597080908\n","err (7.49162551213054e-05-4.557421269542569e-21j)\n","eps 2.3237920932341027e-08\n","base1 std tensor([3.8166, 3.9241], device='cuda:0')\n","base2 std tensor([3.3303, 3.1977], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 796\n","nlml -166707.43589438603\n","err (7.498673593453167e-05-4.575156951179048e-21j)\n","eps 2.3051600966562394e-08\n","base1 std tensor([3.8166, 3.9242], device='cuda:0')\n","base2 std tensor([3.3303, 3.1977], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 797\n","nlml -167005.39155691615\n","err (7.30237251741573e-05-4.445949337079127e-21j)\n","eps 2.286705996287412e-08\n","base1 std tensor([3.8166, 3.9242], device='cuda:0')\n","base2 std tensor([3.3303, 3.1977], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 798\n","nlml -167088.13151090554\n","err (7.325037483783217e-05-4.4519072437860755e-21j)\n","eps 2.2684233728353184e-08\n","base1 std tensor([3.8166, 3.9243], device='cuda:0')\n","base2 std tensor([3.3302, 3.1976], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 799\n","nlml -167101.25134196444\n","err (7.350262180718891e-05-4.483263671417974e-21j)\n","eps 2.250324422410535e-08\n","base1 std tensor([3.8166, 3.9243], device='cuda:0')\n","base2 std tensor([3.3302, 3.1976], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 800\n","nlml -167355.20009734787\n","err (7.191443960081792e-05-4.384010497391322e-21j)\n","eps 2.2323592577179286e-08\n","base1 std tensor([3.8166, 3.9243], device='cuda:0')\n","base2 std tensor([3.3302, 3.1976], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 801\n","nlml -167377.53134017906\n","err (7.211010089207634e-05-4.391149227366309e-21j)\n","eps 2.214541721298433e-08\n","base1 std tensor([3.8166, 3.9244], device='cuda:0')\n","base2 std tensor([3.3301, 3.1976], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 802\n","nlml -167349.4665728652\n","err (7.278464091737722e-05-4.4316060642701375e-21j)\n","eps 2.196896419237091e-08\n","base1 std tensor([3.8166, 3.9244], device='cuda:0')\n","base2 std tensor([3.3301, 3.1975], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 803\n","nlml -167579.3878502254\n","err (7.13590878550526e-05-4.3468102283833615e-21j)\n","eps 2.1793814048509494e-08\n","base1 std tensor([3.8166, 3.9244], device='cuda:0')\n","base2 std tensor([3.3301, 3.1975], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 804\n","nlml -167580.59092313712\n","err (7.14736374323776e-05-4.357448384515998e-21j)\n","eps 2.162015013252809e-08\n","base1 std tensor([3.8165, 3.9244], device='cuda:0')\n","base2 std tensor([3.3301, 3.1975], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 805\n","nlml -167682.87725057863\n","err (7.11617331212158e-05-4.337505418665384e-21j)\n","eps 2.1447889245105542e-08\n","base1 std tensor([3.8165, 3.9244], device='cuda:0')\n","base2 std tensor([3.3301, 3.1975], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 806\n","nlml -167774.7906293969\n","err (7.08967583306842e-05-4.316277343164848e-21j)\n","eps 2.1276981214743717e-08\n","base1 std tensor([3.8165, 3.9244], device='cuda:0')\n","base2 std tensor([3.3301, 3.1975], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 807\n","nlml -167788.53952820814\n","err (7.109623750761905e-05-4.33346398481243e-21j)\n","eps 2.1107572758252594e-08\n","base1 std tensor([3.8165, 3.9245], device='cuda:0')\n","base2 std tensor([3.3301, 3.1976], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 808\n","nlml -167835.7949448987\n","err (7.102362843072222e-05-4.3347949141236614e-21j)\n","eps 2.0939707841415868e-08\n","base1 std tensor([3.8165, 3.9245], device='cuda:0')\n","base2 std tensor([3.3301, 3.1976], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 809\n","nlml -167669.9578988967\n","err (7.241617161224876e-05-4.417878832889699e-21j)\n","eps 2.077393117512338e-08\n","base1 std tensor([3.8165, 3.9245], device='cuda:0')\n","base2 std tensor([3.3301, 3.1976], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 810\n","nlml -167480.46107125422\n","err (7.364272233680701e-05-4.489729264822328e-21j)\n","eps 2.061076882458658e-08\n","base1 std tensor([3.8165, 3.9245], device='cuda:0')\n","base2 std tensor([3.3301, 3.1976], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 811\n","nlml -167587.82663000879\n","err (7.341082336777833e-05-4.482571089964761e-21j)\n","eps 2.0449977983498962e-08\n","base1 std tensor([3.8165, 3.9246], device='cuda:0')\n","base2 std tensor([3.3300, 3.1976], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 812\n","nlml -167975.20117850867\n","err (7.170552708620597e-05-4.370879196283305e-21j)\n","eps 2.0290679603972174e-08\n","base1 std tensor([3.8165, 3.9246], device='cuda:0')\n","base2 std tensor([3.3300, 3.1977], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 813\n","nlml -168122.37312095842\n","err (7.162735872304553e-05-4.368021380605081e-21j)\n","eps 2.0132674261229452e-08\n","base1 std tensor([3.8166, 3.9247], device='cuda:0')\n","base2 std tensor([3.3299, 3.1977], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 814\n","nlml -167978.59364237942\n","err (7.361570741087656e-05-4.489700513824246e-21j)\n","eps 1.9976437805735717e-08\n","base1 std tensor([3.8166, 3.9247], device='cuda:0')\n","base2 std tensor([3.3299, 3.1978], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 815\n","nlml -168097.50893408895\n","err (7.30101490760637e-05-4.4464664240634256e-21j)\n","eps 1.9821793035906157e-08\n","base1 std tensor([3.8166, 3.9248], device='cuda:0')\n","base2 std tensor([3.3298, 3.1979], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 816\n","nlml -168367.53720215894\n","err (7.056361475411287e-05-4.302709790625241e-21j)\n","eps 1.966824456296877e-08\n","base1 std tensor([3.8166, 3.9248], device='cuda:0')\n","base2 std tensor([3.3298, 3.1979], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 817\n","nlml -168333.23087280395\n","err (7.064503655288012e-05-4.309209453373289e-21j)\n","eps 1.9516026533536186e-08\n","base1 std tensor([3.8166, 3.9248], device='cuda:0')\n","base2 std tensor([3.3297, 3.1980], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 818\n","nlml -168383.74598375396\n","err (7.108224398068306e-05-4.328705756649126e-21j)\n","eps 1.9365156761610897e-08\n","base1 std tensor([3.8166, 3.9249], device='cuda:0')\n","base2 std tensor([3.3297, 3.1980], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 819\n","nlml -168545.8639122095\n","err (6.9985219749871e-05-4.269044719520799e-21j)\n","eps 1.9215414921385787e-08\n","base1 std tensor([3.8166, 3.9249], device='cuda:0')\n","base2 std tensor([3.3296, 3.1980], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 820\n","nlml -168504.466166158\n","err (7.040065118654103e-05-4.294163973727732e-21j)\n","eps 1.9067055428414024e-08\n","base1 std tensor([3.8166, 3.9249], device='cuda:0')\n","base2 std tensor([3.3295, 3.1981], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 821\n","nlml -168556.0583505638\n","err (7.04206328154666e-05-4.2860425354560135e-21j)\n","eps 1.8920073845670382e-08\n","base1 std tensor([3.8166, 3.9250], device='cuda:0')\n","base2 std tensor([3.3294, 3.1980], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 822\n","nlml -168553.08812975898\n","err (7.080711732474341e-05-4.326929866698063e-21j)\n","eps 1.8774593317342763e-08\n","base1 std tensor([3.8166, 3.9250], device='cuda:0')\n","base2 std tensor([3.3293, 3.1980], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 823\n","nlml -168621.49114195225\n","err (7.065308499953344e-05-4.297733702498342e-21j)\n","eps 1.8630559294088087e-08\n","base1 std tensor([3.8166, 3.9251], device='cuda:0')\n","base2 std tensor([3.3292, 3.1981], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 824\n","nlml -168656.0754667769\n","err (7.059578855910679e-05-4.294747780074015e-21j)\n","eps 1.8488002721165245e-08\n","base1 std tensor([3.8166, 3.9251], device='cuda:0')\n","base2 std tensor([3.3291, 3.1981], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 825\n","nlml -168802.323304449\n","err (7.003713564621005e-05-4.2745997767002596e-21j)\n","eps 1.8346719392238206e-08\n","base1 std tensor([3.8166, 3.9252], device='cuda:0')\n","base2 std tensor([3.3291, 3.1981], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 826\n","nlml -168887.97607739904\n","err (6.970153950723552e-05-4.241350766308928e-21j)\n","eps 1.8206644402020423e-08\n","base1 std tensor([3.8166, 3.9252], device='cuda:0')\n","base2 std tensor([3.3291, 3.1981], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 827\n","nlml -168937.163306976\n","err (6.956279305441922e-05-4.2379740677660516e-21j)\n","eps 1.8067795905978626e-08\n","base1 std tensor([3.8165, 3.9252], device='cuda:0')\n","base2 std tensor([3.3290, 3.1981], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 828\n","nlml -168889.5090055812\n","err (7.021048175366754e-05-4.283551427545426e-21j)\n","eps 1.7930378515852892e-08\n","base1 std tensor([3.8165, 3.9253], device='cuda:0')\n","base2 std tensor([3.3290, 3.1981], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 829\n","nlml -168826.29057696377\n","err (7.040994998960812e-05-4.287012909411218e-21j)\n","eps 1.7794613892669478e-08\n","base1 std tensor([3.8165, 3.9253], device='cuda:0')\n","base2 std tensor([3.3290, 3.1981], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 830\n","nlml -167928.95193861364\n","err (7.628059674164463e-05-4.642459236247506e-21j)\n","eps 1.7662364376312608e-08\n","base1 std tensor([3.8166, 3.9254], device='cuda:0')\n","base2 std tensor([3.3289, 3.1981], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 831\n","nlml -166160.49521014883\n","err (8.544957523542464e-05-5.236593271748504e-21j)\n","eps 1.7537018971514715e-08\n","base1 std tensor([3.8167, 3.9254], device='cuda:0')\n","base2 std tensor([3.3290, 3.1981], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 832\n","nlml -165782.04818055924\n","err (8.632844149830916e-05-5.278178627687436e-21j)\n","eps 1.741872294505242e-08\n","base1 std tensor([3.8170, 3.9255], device='cuda:0')\n","base2 std tensor([3.3291, 3.1980], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 833\n","nlml -167013.57488324324\n","err (8.165764350549202e-05-4.9929166708433646e-21j)\n","eps 1.730438447387069e-08\n","base1 std tensor([3.8173, 3.9258], device='cuda:0')\n","base2 std tensor([3.3290, 3.1980], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 834\n","nlml -166557.0680351524\n","err (8.442955550351687e-05-5.1702520157364855e-21j)\n","eps 1.7194623047919094e-08\n","base1 std tensor([3.8177, 3.9261], device='cuda:0')\n","base2 std tensor([3.3290, 3.1980], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 835\n","nlml -166992.57740307975\n","err (8.115115597070285e-05-4.9434368691725365e-21j)\n","eps 1.7088217813307017e-08\n","base1 std tensor([3.8180, 3.9263], device='cuda:0')\n","base2 std tensor([3.3291, 3.1979], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 836\n","nlml -166428.1542647345\n","err (8.453443502273524e-05-5.10371969308626e-21j)\n","eps 1.6986049720069332e-08\n","base1 std tensor([3.8183, 3.9266], device='cuda:0')\n","base2 std tensor([3.3291, 3.1977], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 837\n","nlml -166070.00977882996\n","err (8.683491125556068e-05-5.2453529788811694e-21j)\n","eps 1.6888497590033663e-08\n","base1 std tensor([3.8185, 3.9267], device='cuda:0')\n","base2 std tensor([3.3292, 3.1977], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 838\n","nlml -165176.8776883905\n","err (9.189439647949854e-05-5.551982344347827e-21j)\n","eps 1.6796916155333052e-08\n","base1 std tensor([3.8187, 3.9269], device='cuda:0')\n","base2 std tensor([3.3294, 3.1977], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 839\n","nlml -156304.87110508958\n","err (0.0001237796959846608-7.657501228426113e-21j)\n","eps 1.6728070671872498e-08\n","base1 std tensor([3.8185, 3.9270], device='cuda:0')\n","base2 std tensor([3.3295, 3.1977], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 840\n","nlml -151271.05563826498\n","err (0.0001395565202296755-8.56750806833485e-21j)\n","eps 1.668936059102178e-08\n","base1 std tensor([3.8183, 3.9270], device='cuda:0')\n","base2 std tensor([3.3297, 3.1978], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 841\n","nlml -148231.27354199995\n","err (0.00015279531494772922-9.3717781725249e-21j)\n","eps 1.6683455780060915e-08\n","base1 std tensor([3.8183, 3.9269], device='cuda:0')\n","base2 std tensor([3.3295, 3.1977], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8259, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 842\n","nlml -131594.18470387033\n","err (0.00019558336965867592-1.2232546660594287e-20j)\n","eps 1.6738649868723442e-08\n","base1 std tensor([3.8178, 3.9271], device='cuda:0')\n","base2 std tensor([3.3293, 3.1970], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 843\n","nlml -135270.74455947068\n","err (0.00018136543312894236-1.1108681808875447e-20j)\n","eps 1.684126917487117e-08\n","base1 std tensor([3.8169, 3.9271], device='cuda:0')\n","base2 std tensor([3.3290, 3.1966], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 844\n","nlml -137981.42607604418\n","err (0.0001769528883800447-1.08043292617144e-20j)\n","eps 1.6981521054279862e-08\n","base1 std tensor([3.8164, 3.9272], device='cuda:0')\n","base2 std tensor([3.3286, 3.1959], device='cuda:0')\n","min,max (tensor(-3.8262, device='cuda:0'), tensor(3.8262, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 845\n","nlml -110492.09615037004\n","err (0.00023210278435301682-1.4201200716320962e-20j)\n","eps 1.7203928059304678e-08\n","base1 std tensor([3.8161, 3.9273], device='cuda:0')\n","base2 std tensor([3.3278, 3.1949], device='cuda:0')\n","min,max (tensor(-3.8264, device='cuda:0'), tensor(3.8258, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 846\n","nlml -112492.39485890498\n","err (0.00023415461685000682-1.4614006713709112e-20j)\n","eps 1.7495540510509185e-08\n","base1 std tensor([3.8153, 3.9272], device='cuda:0')\n","base2 std tensor([3.3272, 3.1939], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8262, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 847\n","nlml -133022.23468353972\n","err (0.00019353336132487716-1.1693851662188945e-20j)\n","eps 1.7816000628239095e-08\n","base1 std tensor([3.8148, 3.9269], device='cuda:0')\n","base2 std tensor([3.3264, 3.1927], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 848\n","nlml -105255.45732957055\n","err (0.0002471953216260893-1.4968539470745e-20j)\n","eps 1.8207616730933374e-08\n","base1 std tensor([3.8141, 3.9266], device='cuda:0')\n","base2 std tensor([3.3257, 3.1918], device='cuda:0')\n","min,max (tensor(-3.8262, device='cuda:0'), tensor(3.8258, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 849\n","nlml -130365.94405224905\n","err (0.0001973152487036332-1.2096962011571135e-20j)\n","eps 1.8624809025784975e-08\n","base1 std tensor([3.8135, 3.9260], device='cuda:0')\n","base2 std tensor([3.3246, 3.1911], device='cuda:0')\n","min,max (tensor(-3.8262, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 850\n","nlml -105473.2186237877\n","err (0.000255844416603396-1.5733269705480393e-20j)\n","eps 1.910504380241004e-08\n","base1 std tensor([3.8133, 3.9254], device='cuda:0')\n","base2 std tensor([3.3234, 3.1901], device='cuda:0')\n","min,max (tensor(-3.8264, device='cuda:0'), tensor(3.8259, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 851\n","nlml -122701.27051676989\n","err (0.00022039138374744873-1.3457008408923041e-20j)\n","eps 1.96174705758302e-08\n","base1 std tensor([3.8131, 3.9248], device='cuda:0')\n","base2 std tensor([3.3221, 3.1891], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8264, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 852\n","nlml -139145.31983984992\n","err (0.00018600789653335767-1.1393834210198978e-20j)\n","eps 2.0132608532494525e-08\n","base1 std tensor([3.8130, 3.9240], device='cuda:0')\n","base2 std tensor([3.3208, 3.1882], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 853\n","nlml -143369.96973884603\n","err (0.00017076938565800537-1.0513377543962835e-20j)\n","eps 2.0642697153869343e-08\n","base1 std tensor([3.8128, 3.9232], device='cuda:0')\n","base2 std tensor([3.3197, 3.1874], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 854\n","nlml -143851.26491028446\n","err (0.0001668034261397681-1.0310921303080328e-20j)\n","eps 2.1147133639324438e-08\n","base1 std tensor([3.8126, 3.9225], device='cuda:0')\n","base2 std tensor([3.3187, 3.1868], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 855\n","nlml -134205.05464742635\n","err (0.00020202772609623576-1.2623071312353503e-20j)\n","eps 2.1664909087827275e-08\n","base1 std tensor([3.8122, 3.9218], device='cuda:0')\n","base2 std tensor([3.3179, 3.1861], device='cuda:0')\n","min,max (tensor(-3.8258, device='cuda:0'), tensor(3.8263, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 856\n","nlml -144150.5019501022\n","err (0.0001696826269754276-1.050270583385706e-20j)\n","eps 2.2176004552823075e-08\n","base1 std tensor([3.8118, 3.9212], device='cuda:0')\n","base2 std tensor([3.3171, 3.1857], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 857\n","nlml -144288.2792665948\n","err (0.0001715079835752831-1.0544480765740058e-20j)\n","eps 2.2680553531070894e-08\n","base1 std tensor([3.8115, 3.9205], device='cuda:0')\n","base2 std tensor([3.3163, 3.1853], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 858\n","nlml -143672.40711043024\n","err (0.0001733413871268007-1.0551226856964297e-20j)\n","eps 2.31802933893076e-08\n","base1 std tensor([3.8112, 3.9199], device='cuda:0')\n","base2 std tensor([3.3155, 3.1851], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 859\n","nlml -147343.80572873307\n","err (0.0001577389385118612-9.628375497415257e-21j)\n","eps 2.3667568922707025e-08\n","base1 std tensor([3.8109, 3.9194], device='cuda:0')\n","base2 std tensor([3.3149, 3.1848], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 860\n","nlml -155220.3813454769\n","err (0.0001390220527387781-8.501131938554665e-21j)\n","eps 2.4125112782793477e-08\n","base1 std tensor([3.8106, 3.9189], device='cuda:0')\n","base2 std tensor([3.3144, 3.1846], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 861\n","nlml -156148.44964220363\n","err (0.0001372390410802095-8.366773679461718e-21j)\n","eps 2.4552210866523216e-08\n","base1 std tensor([3.8103, 3.9185], device='cuda:0')\n","base2 std tensor([3.3138, 3.1844], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8262, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 862\n","nlml -157733.9412493392\n","err (0.0001222102873324846-7.620020929010396e-21j)\n","eps 2.4946675057273152e-08\n","base1 std tensor([3.8101, 3.9182], device='cuda:0')\n","base2 std tensor([3.3133, 3.1843], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 863\n","nlml -158576.7189172923\n","err (0.00011884856314690258-7.299287524331674e-21j)\n","eps 2.530828426583168e-08\n","base1 std tensor([3.8098, 3.9179], device='cuda:0')\n","base2 std tensor([3.3129, 3.1841], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 864\n","nlml -159291.4676015602\n","err (0.00011435953867083296-7.001840860936693e-21j)\n","eps 2.563722663917214e-08\n","base1 std tensor([3.8096, 3.9176], device='cuda:0')\n","base2 std tensor([3.3124, 3.1840], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 865\n","nlml -159450.6485733484\n","err (0.0001137174706645765-6.927515411064748e-21j)\n","eps 2.593517347328089e-08\n","base1 std tensor([3.8093, 3.9173], device='cuda:0')\n","base2 std tensor([3.3121, 3.1838], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 866\n","nlml -160478.15719611695\n","err (0.00010660156368200193-6.541859511629945e-21j)\n","eps 2.620155991863374e-08\n","base1 std tensor([3.8090, 3.9172], device='cuda:0')\n","base2 std tensor([3.3117, 3.1836], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 867\n","nlml -161151.22416006646\n","err (0.00010372581827964196-6.3689445259634615e-21j)\n","eps 2.6436844183149243e-08\n","base1 std tensor([3.8088, 3.9171], device='cuda:0')\n","base2 std tensor([3.3113, 3.1834], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 868\n","nlml -162304.94127812528\n","err (9.643348136567584e-05-5.972851164256579e-21j)\n","eps 2.664026921842744e-08\n","base1 std tensor([3.8086, 3.9170], device='cuda:0')\n","base2 std tensor([3.3110, 3.1832], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 869\n","nlml -162504.8506635693\n","err (9.461746731334898e-05-5.771221104591221e-21j)\n","eps 2.6813725828887264e-08\n","base1 std tensor([3.8084, 3.9169], device='cuda:0')\n","base2 std tensor([3.3106, 3.1830], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 870\n","nlml -162667.05674941116\n","err (9.285853945737684e-05-5.661453172155422e-21j)\n","eps 2.6959147317764834e-08\n","base1 std tensor([3.8083, 3.9167], device='cuda:0')\n","base2 std tensor([3.3103, 3.1828], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 871\n","nlml -163393.8296087914\n","err (8.754475979642601e-05-5.313834127345265e-21j)\n","eps 2.7076892759859595e-08\n","base1 std tensor([3.8081, 3.9166], device='cuda:0')\n","base2 std tensor([3.3101, 3.1826], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 872\n","nlml -163915.4321855687\n","err (8.393450416913846e-05-5.130286454950066e-21j)\n","eps 2.716792253909417e-08\n","base1 std tensor([3.8080, 3.9165], device='cuda:0')\n","base2 std tensor([3.3099, 3.1824], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 873\n","nlml -163712.40810287689\n","err (8.588519602602216e-05-5.258276453693946e-21j)\n","eps 2.7235117208656974e-08\n","base1 std tensor([3.8079, 3.9164], device='cuda:0')\n","base2 std tensor([3.3096, 3.1822], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 874\n","nlml -164222.01380422336\n","err (8.14842665044864e-05-4.9974550538363806e-21j)\n","eps 2.727927378402884e-08\n","base1 std tensor([3.8078, 3.9163], device='cuda:0')\n","base2 std tensor([3.3095, 3.1821], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 875\n","nlml -164212.62543772117\n","err (8.197511123431749e-05-5.047407149308046e-21j)\n","eps 2.730256531735794e-08\n","base1 std tensor([3.8076, 3.9162], device='cuda:0')\n","base2 std tensor([3.3093, 3.1819], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 876\n","nlml -164295.5942388332\n","err (8.130397785129931e-05-5.003249819790852e-21j)\n","eps 2.7306769186080278e-08\n","base1 std tensor([3.8075, 3.9161], device='cuda:0')\n","base2 std tensor([3.3091, 3.1818], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 877\n","nlml -164543.52238270428\n","err (7.93978384441452e-05-4.85362703627822e-21j)\n","eps 2.7293096734634093e-08\n","base1 std tensor([3.8074, 3.9161], device='cuda:0')\n","base2 std tensor([3.3090, 3.1817], device='cuda:0')\n","min,max (tensor(-3.8261, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 878\n","nlml -164688.8579695081\n","err (7.86693190935201e-05-4.801678648139394e-21j)\n","eps 2.7262963212020998e-08\n","base1 std tensor([3.8073, 3.9160], device='cuda:0')\n","base2 std tensor([3.3089, 3.1817], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 879\n","nlml -164862.13800366223\n","err (7.762540534628136e-05-4.7480289383161026e-21j)\n","eps 2.7217614435554557e-08\n","base1 std tensor([3.8071, 3.9159], device='cuda:0')\n","base2 std tensor([3.3087, 3.1816], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 880\n","nlml -164977.81233067933\n","err (7.648926152654671e-05-4.677575391689926e-21j)\n","eps 2.7158367456424205e-08\n","base1 std tensor([3.8070, 3.9159], device='cuda:0')\n","base2 std tensor([3.3086, 3.1816], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 881\n","nlml -165131.38253592755\n","err (7.425528937152892e-05-4.546649527235902e-21j)\n","eps 2.7086342141518723e-08\n","base1 std tensor([3.8069, 3.9158], device='cuda:0')\n","base2 std tensor([3.3085, 3.1815], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 882\n","nlml -165202.64514734197\n","err (7.359594425030008e-05-4.525214329975101e-21j)\n","eps 2.7002796614168672e-08\n","base1 std tensor([3.8068, 3.9157], device='cuda:0')\n","base2 std tensor([3.3084, 3.1815], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 883\n","nlml -165295.90539303253\n","err (7.357148639665363e-05-4.5245245918503175e-21j)\n","eps 2.6908828849177113e-08\n","base1 std tensor([3.8068, 3.9156], device='cuda:0')\n","base2 std tensor([3.3083, 3.1814], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 884\n","nlml -165393.9579667322\n","err (7.292437002118488e-05-4.464840116905043e-21j)\n","eps 2.680543472022979e-08\n","base1 std tensor([3.8067, 3.9156], device='cuda:0')\n","base2 std tensor([3.3083, 3.1814], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 885\n","nlml -165495.87939942966\n","err (7.20919038320445e-05-4.4013877211830284e-21j)\n","eps 2.6693519133527723e-08\n","base1 std tensor([3.8067, 3.9155], device='cuda:0')\n","base2 std tensor([3.3082, 3.1813], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 886\n","nlml -165588.50359198274\n","err (7.154968324694188e-05-4.3645331661037275e-21j)\n","eps 2.6573935862503745e-08\n","base1 std tensor([3.8066, 3.9154], device='cuda:0')\n","base2 std tensor([3.3081, 3.1813], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 887\n","nlml -165616.5332671095\n","err (7.14782887253683e-05-4.359010281458338e-21j)\n","eps 2.6447632654010283e-08\n","base1 std tensor([3.8066, 3.9153], device='cuda:0')\n","base2 std tensor([3.3081, 3.1813], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 888\n","nlml -165696.1193942501\n","err (7.102672156579791e-05-4.331613864014432e-21j)\n","eps 2.6315338631634655e-08\n","base1 std tensor([3.8066, 3.9153], device='cuda:0')\n","base2 std tensor([3.3080, 3.1812], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 889\n","nlml -165811.60116069426\n","err (7.02997642846925e-05-4.288470645748653e-21j)\n","eps 2.617762814621331e-08\n","base1 std tensor([3.8066, 3.9152], device='cuda:0')\n","base2 std tensor([3.3080, 3.1812], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 890\n","nlml -165875.91423457945\n","err (7.012517488773134e-05-4.277902862159229e-21j)\n","eps 2.6035157234751447e-08\n","base1 std tensor([3.8066, 3.9151], device='cuda:0')\n","base2 std tensor([3.3079, 3.1811], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 891\n","nlml -165959.20804463737\n","err (6.971545144470095e-05-4.2525575076123725e-21j)\n","eps 2.588847280217364e-08\n","base1 std tensor([3.8065, 3.9151], device='cuda:0')\n","base2 std tensor([3.3079, 3.1811], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 892\n","nlml -166032.74474604553\n","err (6.932344779800773e-05-4.228722872901738e-21j)\n","eps 2.573809827441403e-08\n","base1 std tensor([3.8065, 3.9150], device='cuda:0')\n","base2 std tensor([3.3078, 3.1811], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 893\n","nlml -166100.03576092393\n","err (6.887068459283522e-05-4.199928047776088e-21j)\n","eps 2.5584525215696405e-08\n","base1 std tensor([3.8065, 3.9149], device='cuda:0')\n","base2 std tensor([3.3078, 3.1810], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 894\n","nlml -166162.47414281958\n","err (6.863577209493503e-05-4.186212604017967e-21j)\n","eps 2.5428210622348364e-08\n","base1 std tensor([3.8065, 3.9149], device='cuda:0')\n","base2 std tensor([3.3078, 3.1810], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 895\n","nlml -166223.5462562139\n","err (6.869719875156762e-05-4.19021740498919e-21j)\n","eps 2.5269566150282347e-08\n","base1 std tensor([3.8065, 3.9148], device='cuda:0')\n","base2 std tensor([3.3077, 3.1809], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 896\n","nlml -166306.1153773061\n","err (6.838839310275422e-05-4.167915149972923e-21j)\n","eps 2.5108911440332782e-08\n","base1 std tensor([3.8065, 3.9148], device='cuda:0')\n","base2 std tensor([3.3077, 3.1809], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 897\n","nlml -166358.91974120817\n","err (6.838634901796406e-05-4.167960033449237e-21j)\n","eps 2.4946611223747416e-08\n","base1 std tensor([3.8065, 3.9147], device='cuda:0')\n","base2 std tensor([3.3076, 3.1808], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 898\n","nlml -166432.25474254842\n","err (6.819131923547174e-05-4.154531818863863e-21j)\n","eps 2.478294414943063e-08\n","base1 std tensor([3.8064, 3.9147], device='cuda:0')\n","base2 std tensor([3.3076, 3.1808], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 899\n","nlml -166502.8452541392\n","err (6.796718408873996e-05-4.1397718089971325e-21j)\n","eps 2.4618168927211074e-08\n","base1 std tensor([3.8064, 3.9146], device='cuda:0')\n","base2 std tensor([3.3076, 3.1807], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 900\n","nlml -166558.29294210966\n","err (6.786493921762975e-05-4.1302320885917425e-21j)\n","eps 2.4452555714506362e-08\n","base1 std tensor([3.8064, 3.9146], device='cuda:0')\n","base2 std tensor([3.3075, 3.1807], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 901\n","nlml -166631.04212707488\n","err (6.766487121432774e-05-4.11473314569455e-21j)\n","eps 2.4286305726211954e-08\n","base1 std tensor([3.8064, 3.9145], device='cuda:0')\n","base2 std tensor([3.3075, 3.1807], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 902\n","nlml -166686.90905756844\n","err (6.764982360387206e-05-4.1120552428256535e-21j)\n","eps 2.4119641175440976e-08\n","base1 std tensor([3.8064, 3.9145], device='cuda:0')\n","base2 std tensor([3.3074, 3.1806], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 903\n","nlml -166766.84577619313\n","err (6.747312520154803e-05-4.1043617579815e-21j)\n","eps 2.3952704291515575e-08\n","base1 std tensor([3.8064, 3.9145], device='cuda:0')\n","base2 std tensor([3.3074, 3.1806], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 904\n","nlml -166819.50590323296\n","err (6.750549850945145e-05-4.111254473545815e-21j)\n","eps 2.3785687048810024e-08\n","base1 std tensor([3.8064, 3.9144], device='cuda:0')\n","base2 std tensor([3.3074, 3.1806], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 905\n","nlml -166878.3916822991\n","err (6.740593214462772e-05-4.105509562036015e-21j)\n","eps 2.361874616984917e-08\n","base1 std tensor([3.8064, 3.9144], device='cuda:0')\n","base2 std tensor([3.3073, 3.1806], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 906\n","nlml -166944.99106396784\n","err (6.723349863049792e-05-4.090779008224024e-21j)\n","eps 2.3452003233629823e-08\n","base1 std tensor([3.8064, 3.9144], device='cuda:0')\n","base2 std tensor([3.3073, 3.1805], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 907\n","nlml -167008.62343322273\n","err (6.713477682891269e-05-4.082031553488389e-21j)\n","eps 2.3285574150834086e-08\n","base1 std tensor([3.8064, 3.9144], device='cuda:0')\n","base2 std tensor([3.3073, 3.1805], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 908\n","nlml -167068.2894171616\n","err (6.707306653781355e-05-4.079446610748054e-21j)\n","eps 2.3119571840378177e-08\n","base1 std tensor([3.8064, 3.9143], device='cuda:0')\n","base2 std tensor([3.3072, 3.1805], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 909\n","nlml -167135.13788028684\n","err (6.69710381929577e-05-4.076941638097186e-21j)\n","eps 2.2954080859865917e-08\n","base1 std tensor([3.8064, 3.9143], device='cuda:0')\n","base2 std tensor([3.3072, 3.1805], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 910\n","nlml -167190.77982373157\n","err (6.698551665204954e-05-4.081692852725479e-21j)\n","eps 2.278920158175219e-08\n","base1 std tensor([3.8064, 3.9143], device='cuda:0')\n","base2 std tensor([3.3072, 3.1805], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 911\n","nlml -167253.35285211232\n","err (6.69197911917289e-05-4.078216120452923e-21j)\n","eps 2.2625006623593065e-08\n","base1 std tensor([3.8064, 3.9143], device='cuda:0')\n","base2 std tensor([3.3071, 3.1805], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 912\n","nlml -167311.7584032869\n","err (6.687051667712441e-05-4.075702974856096e-21j)\n","eps 2.246156986951911e-08\n","base1 std tensor([3.8064, 3.9142], device='cuda:0')\n","base2 std tensor([3.3071, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 913\n","nlml -167373.18971963917\n","err (6.678899117555398e-05-4.070422365032406e-21j)\n","eps 2.2298950074588485e-08\n","base1 std tensor([3.8064, 3.9142], device='cuda:0')\n","base2 std tensor([3.3071, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 914\n","nlml -167438.3037034433\n","err (6.669940254302873e-05-4.064686938121979e-21j)\n","eps 2.2137190917405294e-08\n","base1 std tensor([3.8064, 3.9142], device='cuda:0')\n","base2 std tensor([3.3070, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 915\n","nlml -167496.40865845434\n","err (6.667634493325292e-05-4.0622982732847946e-21j)\n","eps 2.1976345266750347e-08\n","base1 std tensor([3.8064, 3.9142], device='cuda:0')\n","base2 std tensor([3.3070, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 916\n","nlml -167555.87587186435\n","err (6.662569860188769e-05-4.057746068682294e-21j)\n","eps 2.181645603114782e-08\n","base1 std tensor([3.8063, 3.9141], device='cuda:0')\n","base2 std tensor([3.3070, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 917\n","nlml -167616.1816683436\n","err (6.658378450865993e-05-4.053798703749054e-21j)\n","eps 2.165755887906091e-08\n","base1 std tensor([3.8063, 3.9141], device='cuda:0')\n","base2 std tensor([3.3069, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 918\n","nlml -167672.95055821375\n","err (6.655621345969366e-05-4.051255622746718e-21j)\n","eps 2.1499691946074278e-08\n","base1 std tensor([3.8063, 3.9141], device='cuda:0')\n","base2 std tensor([3.3069, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 919\n","nlml -167732.1616140513\n","err (6.651146700429873e-05-4.049300429108129e-21j)\n","eps 2.1342883033172272e-08\n","base1 std tensor([3.8063, 3.9141], device='cuda:0')\n","base2 std tensor([3.3069, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 920\n","nlml -167790.71698718198\n","err (6.646909574577862e-05-4.0479953502881424e-21j)\n","eps 2.118715692617979e-08\n","base1 std tensor([3.8063, 3.9141], device='cuda:0')\n","base2 std tensor([3.3068, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 921\n","nlml -167675.46164998796\n","err (6.796329152486595e-05-4.142315456999596e-21j)\n","eps 2.103289683066252e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3068, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 922\n","nlml -167843.34960908943\n","err (6.688825198464864e-05-4.072714559679675e-21j)\n","eps 2.0879849917138066e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3068, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 923\n","nlml -167915.53448434945\n","err (6.668756056043353e-05-4.058136890061427e-21j)\n","eps 2.0727990849490794e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3068, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 924\n","nlml -167946.54838744234\n","err (6.688204602230619e-05-4.072567300006871e-21j)\n","eps 2.0577380006613526e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3067, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 925\n","nlml -167986.3262333167\n","err (6.694298711762847e-05-4.0805502443148945e-21j)\n","eps 2.042805175083907e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3067, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 926\n","nlml -167972.41031697145\n","err (6.740643925010954e-05-4.108599656471433e-21j)\n","eps 2.0280140622387106e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3067, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 927\n","nlml -167927.4921054273\n","err (6.814673115548547e-05-4.1589450952807016e-21j)\n","eps 2.013382560929992e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3066, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 928\n","nlml -167882.36546501258\n","err (6.877303332552062e-05-4.195895055968832e-21j)\n","eps 1.9989259615071378e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3066, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 929\n","nlml -168000.0132505281\n","err (6.819812891751932e-05-4.160521227911696e-21j)\n","eps 1.9846254196828907e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3066, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 930\n","nlml -168277.81263278046\n","err (6.660856008185116e-05-4.056176246284448e-21j)\n","eps 1.9704325391633743e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3066, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 931\n","nlml -168387.28122185275\n","err (6.621496365182004e-05-4.03298810339672e-21j)\n","eps 1.956337750677172e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3065, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 932\n","nlml -168325.8648303552\n","err (6.70103213062338e-05-4.083881657032941e-21j)\n","eps 1.942365904017839e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3065, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 933\n","nlml -168370.59514713052\n","err (6.709979024005654e-05-4.088275114498832e-21j)\n","eps 1.9285179407554407e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3065, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 934\n","nlml -168567.07454351074\n","err (6.603204330525372e-05-4.022889881881144e-21j)\n","eps 1.91476562630696e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3065, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 935\n","nlml -168586.41876304036\n","err (6.627258933932992e-05-4.038211021039514e-21j)\n","eps 1.9011177292165993e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3064, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 936\n","nlml -168577.30582308507\n","err (6.66330949476526e-05-4.0586436247780895e-21j)\n","eps 1.8875871871905972e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3064, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 937\n","nlml -168721.78189285187\n","err (6.597618275612998e-05-4.018088959652471e-21j)\n","eps 1.8741565498826795e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3064, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 938\n","nlml -168784.33490967273\n","err (6.58955213063438e-05-4.0129072557016604e-21j)\n","eps 1.860825582300114e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3063, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 939\n","nlml -168781.75006370473\n","err (6.627077332410453e-05-4.035664243838312e-21j)\n","eps 1.8476059338133778e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3063, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 940\n","nlml -168892.057221516\n","err (6.587135286018182e-05-4.012405244569348e-21j)\n","eps 1.834487058160897e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3063, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 941\n","nlml -168960.92794211567\n","err (6.571329762311876e-05-4.003019311200344e-21j)\n","eps 1.8214671678217265e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3063, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 942\n","nlml -168969.1114262139\n","err (6.59844245275517e-05-4.019334095913935e-21j)\n","eps 1.8085555400311587e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3063, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 943\n","nlml -169067.42563626042\n","err (6.562507016021916e-05-3.997702750244109e-21j)\n","eps 1.7957440021152164e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3062, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 944\n","nlml -169125.46411472504\n","err (6.558386168322264e-05-3.994557400908589e-21j)\n","eps 1.7830324769160724e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3062, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 945\n","nlml -169119.8769927363\n","err (6.594272269027023e-05-4.0161170228142095e-21j)\n","eps 1.770432073999087e-08\n","base1 std tensor([3.8064, 3.9141], device='cuda:0')\n","base2 std tensor([3.3062, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 946\n","nlml -169206.44582269064\n","err (6.570507265441102e-05-4.002069220101699e-21j)\n","eps 1.7579361850780496e-08\n","base1 std tensor([3.8064, 3.9142], device='cuda:0')\n","base2 std tensor([3.3062, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 947\n","nlml -169275.75602480248\n","err (6.553711514543279e-05-3.991664789732786e-21j)\n","eps 1.7455419008653266e-08\n","base1 std tensor([3.8064, 3.9142], device='cuda:0')\n","base2 std tensor([3.3062, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 948\n","nlml -169313.1318935017\n","err (6.562873661351544e-05-3.9955831980950065e-21j)\n","eps 1.7332520962902485e-08\n","base1 std tensor([3.8064, 3.9142], device='cuda:0')\n","base2 std tensor([3.3062, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 949\n","nlml -169384.53166853372\n","err (6.544401488882312e-05-3.985873083919632e-21j)\n","eps 1.7210632013573997e-08\n","base1 std tensor([3.8064, 3.9142], device='cuda:0')\n","base2 std tensor([3.3062, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 950\n","nlml -169444.39467012763\n","err (6.536242835602718e-05-3.982613922412581e-21j)\n","eps 1.7089739798821462e-08\n","base1 std tensor([3.8064, 3.9142], device='cuda:0')\n","base2 std tensor([3.3061, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 951\n","nlml -169482.1197064147\n","err (6.542819755794319e-05-3.985390907661115e-21j)\n","eps 1.696987101228887e-08\n","base1 std tensor([3.8064, 3.9142], device='cuda:0')\n","base2 std tensor([3.3061, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 952\n","nlml -169551.58941335694\n","err (6.527093161789886e-05-3.975530534053403e-21j)\n","eps 1.685099418720652e-08\n","base1 std tensor([3.8064, 3.9142], device='cuda:0')\n","base2 std tensor([3.3061, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 953\n","nlml -169606.0450787955\n","err (6.521955407810271e-05-3.97257846282847e-21j)\n","eps 1.6733104816480573e-08\n","base1 std tensor([3.8064, 3.9143], device='cuda:0')\n","base2 std tensor([3.3061, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 954\n","nlml -169649.41719579045\n","err (6.524957098498428e-05-3.974447693853727e-21j)\n","eps 1.6616215697913284e-08\n","base1 std tensor([3.8064, 3.9143], device='cuda:0')\n","base2 std tensor([3.3061, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 955\n","nlml -169714.4378441119\n","err (6.513505994237159e-05-3.968984096605004e-21j)\n","eps 1.6500300812705093e-08\n","base1 std tensor([3.8064, 3.9143], device='cuda:0')\n","base2 std tensor([3.3060, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 956\n","nlml -169764.35230616972\n","err (6.509918323847673e-05-3.966666547733933e-21j)\n","eps 1.638536114117084e-08\n","base1 std tensor([3.8064, 3.9143], device='cuda:0')\n","base2 std tensor([3.3060, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 957\n","nlml -169819.05074702026\n","err (6.505960890313661e-05-3.964201778693514e-21j)\n","eps 1.6271389125445846e-08\n","base1 std tensor([3.8064, 3.9143], device='cuda:0')\n","base2 std tensor([3.3060, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 958\n","nlml -169871.24855363058\n","err (6.501775969232834e-05-3.9625877133774624e-21j)\n","eps 1.6158381005571148e-08\n","base1 std tensor([3.8064, 3.9143], device='cuda:0')\n","base2 std tensor([3.3060, 3.1804], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 959\n","nlml -169930.83214733767\n","err (6.492395438484763e-05-3.955190727814227e-21j)\n","eps 1.6046320674800434e-08\n","base1 std tensor([3.8064, 3.9143], device='cuda:0')\n","base2 std tensor([3.3060, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 960\n","nlml -169981.67573855614\n","err (6.48877993595402e-05-3.9525503457216205e-21j)\n","eps 1.5935207258765147e-08\n","base1 std tensor([3.8064, 3.9144], device='cuda:0')\n","base2 std tensor([3.3059, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 961\n","nlml -170032.5901661105\n","err (6.486371687473398e-05-3.952290548749138e-21j)\n","eps 1.5825037473212452e-08\n","base1 std tensor([3.8064, 3.9144], device='cuda:0')\n","base2 std tensor([3.3059, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 962\n","nlml -170087.99460694345\n","err (6.480591573647971e-05-3.947595093707584e-21j)\n","eps 1.5715800495584266e-08\n","base1 std tensor([3.8064, 3.9144], device='cuda:0')\n","base2 std tensor([3.3059, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 963\n","nlml -170138.5562283195\n","err (6.476253286301433e-05-3.945307817169205e-21j)\n","eps 1.560749354399204e-08\n","base1 std tensor([3.8064, 3.9144], device='cuda:0')\n","base2 std tensor([3.3059, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 964\n","nlml -170193.7333887794\n","err (6.470372026317998e-05-3.943478703681951e-21j)\n","eps 1.55001066895676e-08\n","base1 std tensor([3.8064, 3.9144], device='cuda:0')\n","base2 std tensor([3.3059, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 965\n","nlml -170240.16421792403\n","err (6.469955477858803e-05-3.942827363431885e-21j)\n","eps 1.5393642167426687e-08\n","base1 std tensor([3.8064, 3.9145], device='cuda:0')\n","base2 std tensor([3.3059, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 966\n","nlml -170297.3271103303\n","err (6.462041332347672e-05-3.937733780640311e-21j)\n","eps 1.5288084823555356e-08\n","base1 std tensor([3.8064, 3.9145], device='cuda:0')\n","base2 std tensor([3.3058, 3.1803], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 967\n","nlml -170348.8297516593\n","err (6.456491173128105e-05-3.934590994067456e-21j)\n","eps 1.5183429131975223e-08\n","base1 std tensor([3.8064, 3.9145], device='cuda:0')\n","base2 std tensor([3.3058, 3.1802], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 968\n","nlml -170399.5209817229\n","err (6.452498114226405e-05-3.932138985885237e-21j)\n","eps 1.5079670066526676e-08\n","base1 std tensor([3.8064, 3.9145], device='cuda:0')\n","base2 std tensor([3.3058, 3.1802], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 969\n","nlml -170450.59505134978\n","err (6.44798752903219e-05-3.929289451058984e-21j)\n","eps 1.4976802172300592e-08\n","base1 std tensor([3.8064, 3.9145], device='cuda:0')\n","base2 std tensor([3.3058, 3.1802], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 970\n","nlml -170501.86783425714\n","err (6.44179916175136e-05-3.92504510690519e-21j)\n","eps 1.487481658657372e-08\n","base1 std tensor([3.8064, 3.9145], device='cuda:0')\n","base2 std tensor([3.3058, 3.1802], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 971\n","nlml -170554.29062392315\n","err (6.435626189610775e-05-3.922296325635328e-21j)\n","eps 1.4773703490429066e-08\n","base1 std tensor([3.8064, 3.9146], device='cuda:0')\n","base2 std tensor([3.3057, 3.1802], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 972\n","nlml -170603.2914141456\n","err (6.431243727115668e-05-3.9194837788981964e-21j)\n","eps 1.467345886369076e-08\n","base1 std tensor([3.8064, 3.9146], device='cuda:0')\n","base2 std tensor([3.3057, 3.1802], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 973\n","nlml -170654.22572508486\n","err (6.426281331754484e-05-3.9159182216621435e-21j)\n","eps 1.4574076345470492e-08\n","base1 std tensor([3.8064, 3.9146], device='cuda:0')\n","base2 std tensor([3.3057, 3.1802], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 974\n","nlml -170705.51287794564\n","err (6.421031975187505e-05-3.9135215622741084e-21j)\n","eps 1.4475549530079528e-08\n","base1 std tensor([3.8064, 3.9146], device='cuda:0')\n","base2 std tensor([3.3057, 3.1802], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 975\n","nlml -170756.83324217788\n","err (6.415368178557448e-05-3.909618704667626e-21j)\n","eps 1.4377870162012193e-08\n","base1 std tensor([3.8064, 3.9146], device='cuda:0')\n","base2 std tensor([3.3057, 3.1801], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 976\n","nlml -170806.30662598033\n","err (6.410191106768865e-05-3.9071016918915854e-21j)\n","eps 1.428102973319895e-08\n","base1 std tensor([3.8064, 3.9147], device='cuda:0')\n","base2 std tensor([3.3056, 3.1801], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 977\n","nlml -170855.0075688004\n","err (6.405099164171298e-05-3.9038111081485195e-21j)\n","eps 1.4185022275571439e-08\n","base1 std tensor([3.8064, 3.9147], device='cuda:0')\n","base2 std tensor([3.3056, 3.1801], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 978\n","nlml -170904.66037607845\n","err (6.400343558871868e-05-3.9010821722666936e-21j)\n","eps 1.408984113628604e-08\n","base1 std tensor([3.8064, 3.9147], device='cuda:0')\n","base2 std tensor([3.3056, 3.1801], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 979\n","nlml -170953.7963623635\n","err (6.395162553794571e-05-3.8981345946441064e-21j)\n","eps 1.3995479902532153e-08\n","base1 std tensor([3.8064, 3.9147], device='cuda:0')\n","base2 std tensor([3.3056, 3.1801], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 980\n","nlml -171002.21648038097\n","err (6.39111077607038e-05-3.895020898130675e-21j)\n","eps 1.3901933229473687e-08\n","base1 std tensor([3.8064, 3.9147], device='cuda:0')\n","base2 std tensor([3.3056, 3.1801], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 981\n","nlml -171050.18268067556\n","err (6.386094888742152e-05-3.8925313682919124e-21j)\n","eps 1.380919602631576e-08\n","base1 std tensor([3.8064, 3.9147], device='cuda:0')\n","base2 std tensor([3.3055, 3.1801], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 982\n","nlml -171098.06327964444\n","err (6.383114265558092e-05-3.890537156728896e-21j)\n","eps 1.3717263944456663e-08\n","base1 std tensor([3.8064, 3.9148], device='cuda:0')\n","base2 std tensor([3.3055, 3.1801], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 983\n","nlml -171145.98253193888\n","err (6.378007949771118e-05-3.888379460412853e-21j)\n","eps 1.362613200025462e-08\n","base1 std tensor([3.8064, 3.9148], device='cuda:0')\n","base2 std tensor([3.3055, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 984\n","nlml -171190.5046750713\n","err (6.37615398390585e-05-3.886231327579009e-21j)\n","eps 1.3535798132329171e-08\n","base1 std tensor([3.8064, 3.9148], device='cuda:0')\n","base2 std tensor([3.3055, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 985\n","nlml -171229.46710929324\n","err (6.373739377242882e-05-3.8857119474835956e-21j)\n","eps 1.3446266271450308e-08\n","base1 std tensor([3.8064, 3.9148], device='cuda:0')\n","base2 std tensor([3.3055, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 986\n","nlml -171262.78361175905\n","err (6.379091403883342e-05-3.888095440034711e-21j)\n","eps 1.3357548791380915e-08\n","base1 std tensor([3.8064, 3.9148], device='cuda:0')\n","base2 std tensor([3.3054, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 987\n","nlml -171278.0598965974\n","err (6.387980055297976e-05-3.895176395744723e-21j)\n","eps 1.3269678020011432e-08\n","base1 std tensor([3.8064, 3.9149], device='cuda:0')\n","base2 std tensor([3.3054, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 988\n","nlml -171287.462353132\n","err (6.407529047473403e-05-3.905686198312104e-21j)\n","eps 1.3182690736192418e-08\n","base1 std tensor([3.8064, 3.9149], device='cuda:0')\n","base2 std tensor([3.3054, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 989\n","nlml -171271.57832415123\n","err (6.428913496788863e-05-3.9213010645746575e-21j)\n","eps 1.3096648977959776e-08\n","base1 std tensor([3.8064, 3.9149], device='cuda:0')\n","base2 std tensor([3.3054, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 990\n","nlml -171297.35835797703\n","err (6.436593585179761e-05-3.923919082402374e-21j)\n","eps 1.301155307456534e-08\n","base1 std tensor([3.8064, 3.9149], device='cuda:0')\n","base2 std tensor([3.3054, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 991\n","nlml -171342.6173651739\n","err (6.425909035794619e-05-3.921669045798169e-21j)\n","eps 1.2927375542737189e-08\n","base1 std tensor([3.8064, 3.9149], device='cuda:0')\n","base2 std tensor([3.3054, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 992\n","nlml -171361.27816426495\n","err (6.436768138317387e-05-3.923589103119837e-21j)\n","eps 1.2844122994182925e-08\n","base1 std tensor([3.8064, 3.9150], device='cuda:0')\n","base2 std tensor([3.3053, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 993\n","nlml -171382.65880117187\n","err (6.439000965945349e-05-3.928420998586008e-21j)\n","eps 1.2761796443893128e-08\n","base1 std tensor([3.8064, 3.9150], device='cuda:0')\n","base2 std tensor([3.3053, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 994\n","nlml -171437.48379526447\n","err (6.427563180218059e-05-3.919689472920124e-21j)\n","eps 1.2680352362318523e-08\n","base1 std tensor([3.8065, 3.9150], device='cuda:0')\n","base2 std tensor([3.3053, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 995\n","nlml -171541.38493249167\n","err (6.391816947218038e-05-3.895305671139091e-21j)\n","eps 1.2599688115301096e-08\n","base1 std tensor([3.8065, 3.9150], device='cuda:0')\n","base2 std tensor([3.3053, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 996\n","nlml -171603.08458205548\n","err (6.381892205511652e-05-3.889545851618789e-21j)\n","eps 1.2519766143066676e-08\n","base1 std tensor([3.8065, 3.9150], device='cuda:0')\n","base2 std tensor([3.3052, 3.1800], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 997\n","nlml -171616.98588238447\n","err (6.389630948377763e-05-3.8923157096552135e-21j)\n","eps 1.2440614643265472e-08\n","base1 std tensor([3.8065, 3.9151], device='cuda:0')\n","base2 std tensor([3.3052, 3.1799], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 998\n","nlml -171695.49815931666\n","err (6.36284315371329e-05-3.8779321736789455e-21j)\n","eps 1.2362174355034306e-08\n","base1 std tensor([3.8065, 3.9151], device='cuda:0')\n","base2 std tensor([3.3052, 3.1799], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 999\n","nlml -171801.93444528492\n","err (6.32673109291523e-05-3.85681121123516e-21j)\n","eps 1.2284356116583853e-08\n","base1 std tensor([3.8066, 3.9151], device='cuda:0')\n","base2 std tensor([3.3052, 3.1799], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 0\n","nlml -171868.88148027819\n","err (6.316016784518123e-05-3.84962592988001e-21j)\n","eps 1.2272077900598476e-08\n","base1 std tensor([3.8065, 3.9151], device='cuda:0')\n","base2 std tensor([3.3052, 3.1798], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 1\n","nlml -171064.6070794034\n","err (6.6947197089851e-05-4.079170663796633e-21j)\n","eps 1.2259891229834734e-08\n","base1 std tensor([3.8065, 3.9150], device='cuda:0')\n","base2 std tensor([3.3051, 3.1798], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8261, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 2\n","nlml -171841.6480180513\n","err (6.342179934152899e-05-3.871089930625999e-21j)\n","eps 1.2247665396529311e-08\n","base1 std tensor([3.8064, 3.9150], device='cuda:0')\n","base2 std tensor([3.3051, 3.1798], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 3\n","nlml -171799.3085441029\n","err (6.364560797715819e-05-3.884546154025328e-21j)\n","eps 1.2235429775846905e-08\n","base1 std tensor([3.8064, 3.9149], device='cuda:0')\n","base2 std tensor([3.3050, 3.1798], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 4\n","nlml -171608.52622699627\n","err (6.452719880155713e-05-3.935681623232184e-21j)\n","eps 1.2223212024349761e-08\n","base1 std tensor([3.8063, 3.9149], device='cuda:0')\n","base2 std tensor([3.3050, 3.1797], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 5\n","nlml -171712.17315380025\n","err (6.406124763803583e-05-3.901895863515086e-21j)\n","eps 1.2211000804417778e-08\n","base1 std tensor([3.8063, 3.9149], device='cuda:0')\n","base2 std tensor([3.3049, 3.1797], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 6\n","nlml -171906.00365977208\n","err (6.319789542610633e-05-3.846140992634364e-21j)\n","eps 1.2198780212894093e-08\n","base1 std tensor([3.8062, 3.9149], device='cuda:0')\n","base2 std tensor([3.3049, 3.1797], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 7\n","nlml -171981.98787098296\n","err (6.28903376046805e-05-3.829295289262048e-21j)\n","eps 1.2186550257999521e-08\n","base1 std tensor([3.8062, 3.9148], device='cuda:0')\n","base2 std tensor([3.3048, 3.1796], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 8\n","nlml -171942.9343905647\n","err (6.311786130342284e-05-3.8466871017004816e-21j)\n","eps 1.2174321799471961e-08\n","base1 std tensor([3.8062, 3.9148], device='cuda:0')\n","base2 std tensor([3.3048, 3.1796], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 9\n","nlml -171905.25896093182\n","err (6.333435383777223e-05-3.862759266029394e-21j)\n","eps 1.2162102877183926e-08\n","base1 std tensor([3.8061, 3.9148], device='cuda:0')\n","base2 std tensor([3.3047, 3.1796], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 10\n","nlml -171933.43656024084\n","err (6.323925180234461e-05-3.858474284689888e-21j)\n","eps 1.2149892577038851e-08\n","base1 std tensor([3.8061, 3.9148], device='cuda:0')\n","base2 std tensor([3.3047, 3.1795], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 11\n","nlml -171993.94160092616\n","err (6.297277894146071e-05-3.842601115246081e-21j)\n","eps 1.2137686502045826e-08\n","base1 std tensor([3.8061, 3.9147], device='cuda:0')\n","base2 std tensor([3.3046, 3.1795], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 12\n","nlml -172042.95950271637\n","err (6.276122315928199e-05-3.8296828320122e-21j)\n","eps 1.2125482333891301e-08\n","base1 std tensor([3.8060, 3.9147], device='cuda:0')\n","base2 std tensor([3.3046, 3.1794], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 13\n","nlml -172061.64235998105\n","err (6.26887307534007e-05-3.825102500466038e-21j)\n","eps 1.2113281540478149e-08\n","base1 std tensor([3.8060, 3.9147], device='cuda:0')\n","base2 std tensor([3.3045, 3.1794], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 14\n","nlml -172063.34466292508\n","err (6.269016391072998e-05-3.8245398254692965e-21j)\n","eps 1.2101087193997061e-08\n","base1 std tensor([3.8059, 3.9146], device='cuda:0')\n","base2 std tensor([3.3045, 3.1794], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 15\n","nlml -172072.87481775088\n","err (6.265730911406298e-05-3.821700055666897e-21j)\n","eps 1.2088900861017224e-08\n","base1 std tensor([3.8059, 3.9146], device='cuda:0')\n","base2 std tensor([3.3044, 3.1793], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 16\n","nlml -172095.28469773586\n","err (6.256839488727094e-05-3.815279520277726e-21j)\n","eps 1.2076722255539482e-08\n","base1 std tensor([3.8058, 3.9146], device='cuda:0')\n","base2 std tensor([3.3044, 3.1793], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 17\n","nlml -172120.01532492146\n","err (6.247673208469087e-05-3.808587426838287e-21j)\n","eps 1.2064550815886103e-08\n","base1 std tensor([3.8058, 3.9146], device='cuda:0')\n","base2 std tensor([3.3043, 3.1792], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 18\n","nlml -172138.7512172697\n","err (6.242406146679485e-05-3.8044468417012796e-21j)\n","eps 1.2052386771520852e-08\n","base1 std tensor([3.8057, 3.9145], device='cuda:0')\n","base2 std tensor([3.3043, 3.1792], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 19\n","nlml -172151.51749030937\n","err (6.240878245142535e-05-3.802994150653373e-21j)\n","eps 1.2040231061227747e-08\n","base1 std tensor([3.8057, 3.9145], device='cuda:0')\n","base2 std tensor([3.3042, 3.1791], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 20\n","nlml -172163.8655240567\n","err (6.239661918594132e-05-3.8023657459088565e-21j)\n","eps 1.2028084542907383e-08\n","base1 std tensor([3.8057, 3.9145], device='cuda:0')\n","base2 std tensor([3.3042, 3.1791], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 21\n","nlml -172179.49016152247\n","err (6.236406877307048e-05-3.800908720268085e-21j)\n","eps 1.2015947530653902e-08\n","base1 std tensor([3.8056, 3.9145], device='cuda:0')\n","base2 std tensor([3.3041, 3.1790], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 22\n","nlml -172197.10611858807\n","err (6.231761435420966e-05-3.7985609943993176e-21j)\n","eps 1.2003820030433953e-08\n","base1 std tensor([3.8056, 3.9145], device='cuda:0')\n","base2 std tensor([3.3041, 3.1790], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 23\n","nlml -172215.23322605534\n","err (6.226486074354688e-05-3.796170501053543e-21j)\n","eps 1.1991701976882901e-08\n","base1 std tensor([3.8055, 3.9144], device='cuda:0')\n","base2 std tensor([3.3040, 3.1789], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 24\n","nlml -172232.0474371138\n","err (6.221631049061366e-05-3.793979094795754e-21j)\n","eps 1.1979593491761202e-08\n","base1 std tensor([3.8055, 3.9144], device='cuda:0')\n","base2 std tensor([3.3040, 3.1789], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 25\n","nlml -172247.0787552919\n","err (6.217536098094031e-05-3.7920539994906815e-21j)\n","eps 1.196749489700462e-08\n","base1 std tensor([3.8055, 3.9144], device='cuda:0')\n","base2 std tensor([3.3039, 3.1788], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 26\n","nlml -172260.34862895074\n","err (6.214016888473008e-05-3.790392085304781e-21j)\n","eps 1.1955406637378769e-08\n","base1 std tensor([3.8054, 3.9144], device='cuda:0')\n","base2 std tensor([3.3038, 3.1788], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 27\n","nlml -172274.08546357512\n","err (6.210061003367245e-05-3.788443353721333e-21j)\n","eps 1.1943329022704532e-08\n","base1 std tensor([3.8054, 3.9144], device='cuda:0')\n","base2 std tensor([3.3038, 3.1787], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 28\n","nlml -172289.1603201608\n","err (6.205210051378998e-05-3.785994351548091e-21j)\n","eps 1.1931262161675717e-08\n","base1 std tensor([3.8053, 3.9144], device='cuda:0')\n","base2 std tensor([3.3037, 3.1787], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 29\n","nlml -172304.4900937244\n","err (6.200207835764216e-05-3.783421068655727e-21j)\n","eps 1.1919206131710745e-08\n","base1 std tensor([3.8053, 3.9143], device='cuda:0')\n","base2 std tensor([3.3037, 3.1786], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 30\n","nlml -172319.61630770066\n","err (6.195672388136856e-05-3.780960902119114e-21j)\n","eps 1.1907161035388512e-08\n","base1 std tensor([3.8053, 3.9143], device='cuda:0')\n","base2 std tensor([3.3036, 3.1786], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 31\n","nlml -172335.04225458478\n","err (6.191562113036594e-05-3.778491167905018e-21j)\n","eps 1.18951269213653e-08\n","base1 std tensor([3.8052, 3.9143], device='cuda:0')\n","base2 std tensor([3.3036, 3.1785], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 32\n","nlml -172350.46763530775\n","err (6.187870037713031e-05-3.775966329308614e-21j)\n","eps 1.1883103839911681e-08\n","base1 std tensor([3.8052, 3.9143], device='cuda:0')\n","base2 std tensor([3.3035, 3.1784], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 33\n","nlml -172365.0949690285\n","err (6.184537487748908e-05-3.773391652922402e-21j)\n","eps 1.1871091950276913e-08\n","base1 std tensor([3.8052, 3.9143], device='cuda:0')\n","base2 std tensor([3.3034, 3.1784], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 34\n","nlml -172379.32015668857\n","err (6.181044645646032e-05-3.770673934196805e-21j)\n","eps 1.1859091447352746e-08\n","base1 std tensor([3.8051, 3.9143], device='cuda:0')\n","base2 std tensor([3.3034, 3.1783], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 35\n","nlml -172394.40174042137\n","err (6.176923877847739e-05-3.767853554851059e-21j)\n","eps 1.18471023927839e-08\n","base1 std tensor([3.8051, 3.9142], device='cuda:0')\n","base2 std tensor([3.3033, 3.1783], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 36\n","nlml -172410.59535613935\n","err (6.172280846396072e-05-3.765128428309834e-21j)\n","eps 1.1835124705173232e-08\n","base1 std tensor([3.8050, 3.9142], device='cuda:0')\n","base2 std tensor([3.3033, 3.1782], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 37\n","nlml -172426.92196622456\n","err (6.167636487558635e-05-3.762671901845738e-21j)\n","eps 1.1823158327380757e-08\n","base1 std tensor([3.8050, 3.9142], device='cuda:0')\n","base2 std tensor([3.3032, 3.1781], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 38\n","nlml -172441.64951585658\n","err (6.163424483738503e-05-3.760519996121449e-21j)\n","eps 1.1811203373302939e-08\n","base1 std tensor([3.8050, 3.9142], device='cuda:0')\n","base2 std tensor([3.3031, 3.1781], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 39\n","nlml -172456.21841649484\n","err (6.15895807762781e-05-3.7581735131606395e-21j)\n","eps 1.1799259881163933e-08\n","base1 std tensor([3.8049, 3.9142], device='cuda:0')\n","base2 std tensor([3.3031, 3.1780], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 40\n","nlml -172471.9355380243\n","err (6.154143514152362e-05-3.755324996204623e-21j)\n","eps 1.1787327762340588e-08\n","base1 std tensor([3.8049, 3.9142], device='cuda:0')\n","base2 std tensor([3.3030, 3.1780], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 41\n","nlml -172488.211776626\n","err (6.149443860117199e-05-3.752397591961318e-21j)\n","eps 1.177540690671278e-08\n","base1 std tensor([3.8048, 3.9141], device='cuda:0')\n","base2 std tensor([3.3029, 3.1779], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 42\n","nlml -172503.77059547277\n","err (6.145368502463924e-05-3.749945098796718e-21j)\n","eps 1.1763497344022389e-08\n","base1 std tensor([3.8048, 3.9141], device='cuda:0')\n","base2 std tensor([3.3029, 3.1778], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 43\n","nlml -172519.24344717775\n","err (6.14131174331313e-05-3.747496715612243e-21j)\n","eps 1.1751599108729726e-08\n","base1 std tensor([3.8048, 3.9141], device='cuda:0')\n","base2 std tensor([3.3028, 3.1778], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 44\n","nlml -172534.2454035445\n","err (6.137325653226755e-05-3.745108859121546e-21j)\n","eps 1.1739712289064866e-08\n","base1 std tensor([3.8047, 3.9141], device='cuda:0')\n","base2 std tensor([3.3028, 3.1777], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 45\n","nlml -172550.27938464444\n","err (6.132994144197595e-05-3.742769554531716e-21j)\n","eps 1.172783682510932e-08\n","base1 std tensor([3.8047, 3.9141], device='cuda:0')\n","base2 std tensor([3.3027, 3.1776], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 46\n","nlml -172566.5848102236\n","err (6.128681592306436e-05-3.74057037393305e-21j)\n","eps 1.1715972629323174e-08\n","base1 std tensor([3.8046, 3.9141], device='cuda:0')\n","base2 std tensor([3.3026, 3.1776], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 47\n","nlml -172582.2418753085\n","err (6.124271604971297e-05-3.738269743910035e-21j)\n","eps 1.1704119648169313e-08\n","base1 std tensor([3.8046, 3.9141], device='cuda:0')\n","base2 std tensor([3.3026, 3.1775], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 48\n","nlml -172597.2917096214\n","err (6.119760923101034e-05-3.735648135242747e-21j)\n","eps 1.1692277876454352e-08\n","base1 std tensor([3.8045, 3.9140], device='cuda:0')\n","base2 std tensor([3.3025, 3.1774], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 49\n","nlml -172613.4305287265\n","err (6.114885771580918e-05-3.73240083798629e-21j)\n","eps 1.1680447195852504e-08\n","base1 std tensor([3.8045, 3.9140], device='cuda:0')\n","base2 std tensor([3.3024, 3.1774], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 50\n","nlml -172630.40257293722\n","err (6.10992438401342e-05-3.729177329898961e-21j)\n","eps 1.1668627471287203e-08\n","base1 std tensor([3.8045, 3.9140], device='cuda:0')\n","base2 std tensor([3.3024, 3.1773], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 51\n","nlml -172646.01006675864\n","err (6.105345413758538e-05-3.726236821374663e-21j)\n","eps 1.16568186610004e-08\n","base1 std tensor([3.8044, 3.9140], device='cuda:0')\n","base2 std tensor([3.3023, 3.1772], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 52\n","nlml -172661.48054027124\n","err (6.1009305559796356e-05-3.723475081247049e-21j)\n","eps 1.1645020717718544e-08\n","base1 std tensor([3.8044, 3.9140], device='cuda:0')\n","base2 std tensor([3.3022, 3.1772], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 53\n","nlml -172677.45133100066\n","err (6.096340117581102e-05-3.720744461680834e-21j)\n","eps 1.163323354974024e-08\n","base1 std tensor([3.8043, 3.9140], device='cuda:0')\n","base2 std tensor([3.3022, 3.1771], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 54\n","nlml -172693.65625677755\n","err (6.091736349831062e-05-3.718038040633778e-21j)\n","eps 1.162145706031375e-08\n","base1 std tensor([3.8043, 3.9139], device='cuda:0')\n","base2 std tensor([3.3021, 3.1770], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 55\n","nlml -172710.54322777744\n","err (6.0868625596516296e-05-3.7152252619141916e-21j)\n","eps 1.160969112388663e-08\n","base1 std tensor([3.8042, 3.9139], device='cuda:0')\n","base2 std tensor([3.3020, 3.1770], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 56\n","nlml -172727.73876552485\n","err (6.0820170115433354e-05-3.712440847347531e-21j)\n","eps 1.1597935654662939e-08\n","base1 std tensor([3.8042, 3.9139], device='cuda:0')\n","base2 std tensor([3.3020, 3.1769], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 57\n","nlml -172744.87295975903\n","err (6.0770497384132574e-05-3.709687846964074e-21j)\n","eps 1.1586190610988299e-08\n","base1 std tensor([3.8042, 3.9139], device='cuda:0')\n","base2 std tensor([3.3019, 3.1768], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 58\n","nlml -172761.45260421935\n","err (6.0723336069416566e-05-3.7069804840239655e-21j)\n","eps 1.1574455997506695e-08\n","base1 std tensor([3.8041, 3.9139], device='cuda:0')\n","base2 std tensor([3.3019, 3.1767], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 59\n","nlml -172776.5760800536\n","err (6.0678356404352805e-05-3.7042678885615416e-21j)\n","eps 1.1562731963146058e-08\n","base1 std tensor([3.8041, 3.9138], device='cuda:0')\n","base2 std tensor([3.3018, 3.1767], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 60\n","nlml -172795.27156911066\n","err (6.062017721448355e-05-3.701063406796563e-21j)\n","eps 1.1551018031188452e-08\n","base1 std tensor([3.8040, 3.9138], device='cuda:0')\n","base2 std tensor([3.3017, 3.1766], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 61\n","nlml -172809.6641428997\n","err (6.0573881939059907e-05-3.698258374671311e-21j)\n","eps 1.153931429670278e-08\n","base1 std tensor([3.8040, 3.9138], device='cuda:0')\n","base2 std tensor([3.3017, 3.1765], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 62\n","nlml -172825.76773353887\n","err (6.052289191295083e-05-3.6949739899372314e-21j)\n","eps 1.1527620647462337e-08\n","base1 std tensor([3.8040, 3.9138], device='cuda:0')\n","base2 std tensor([3.3016, 3.1764], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 63\n","nlml -172843.68253664885\n","err (6.0464231634820824e-05-3.691358123605435e-21j)\n","eps 1.1515936836138381e-08\n","base1 std tensor([3.8039, 3.9137], device='cuda:0')\n","base2 std tensor([3.3016, 3.1764], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 64\n","nlml -172858.92862804688\n","err (6.042189409489734e-05-3.6886296851953385e-21j)\n","eps 1.1504263070005421e-08\n","base1 std tensor([3.8039, 3.9137], device='cuda:0')\n","base2 std tensor([3.3015, 3.1763], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 65\n","nlml -172878.57671285296\n","err (6.035638247831804e-05-3.684848854769864e-21j)\n","eps 1.1492598841086806e-08\n","base1 std tensor([3.8038, 3.9137], device='cuda:0')\n","base2 std tensor([3.3014, 3.1762], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 66\n","nlml -172893.85546918103\n","err (6.031106372260981e-05-3.6821780243204696e-21j)\n","eps 1.1480944322920125e-08\n","base1 std tensor([3.8038, 3.9137], device='cuda:0')\n","base2 std tensor([3.3014, 3.1761], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 67\n","nlml -172912.65117301213\n","err (6.025009507403977e-05-3.6783021078647364e-21j)\n","eps 1.1469299223485202e-08\n","base1 std tensor([3.8037, 3.9136], device='cuda:0')\n","base2 std tensor([3.3013, 3.1760], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 68\n","nlml -172925.94740452225\n","err (6.0215100401923455e-05-3.675825817255677e-21j)\n","eps 1.1457664114020294e-08\n","base1 std tensor([3.8037, 3.9136], device='cuda:0')\n","base2 std tensor([3.3013, 3.1760], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 69\n","nlml -172947.32211338787\n","err (6.0143818303727855e-05-3.6715543509157146e-21j)\n","eps 1.1446038383890945e-08\n","base1 std tensor([3.8036, 3.9136], device='cuda:0')\n","base2 std tensor([3.3012, 3.1759], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 70\n","nlml -172964.0045860309\n","err (6.009716375271531e-05-3.669465658684281e-21j)\n","eps 1.1434422024304211e-08\n","base1 std tensor([3.8036, 3.9136], device='cuda:0')\n","base2 std tensor([3.3011, 3.1758], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 71\n","nlml -172978.86745469092\n","err (6.0053767907311966e-05-3.666272684823625e-21j)\n","eps 1.1422815517544329e-08\n","base1 std tensor([3.8035, 3.9135], device='cuda:0')\n","base2 std tensor([3.3011, 3.1757], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 72\n","nlml -172955.3487889464\n","err (6.018776502546769e-05-3.675705851331388e-21j)\n","eps 1.1411225210388637e-08\n","base1 std tensor([3.8035, 3.9135], device='cuda:0')\n","base2 std tensor([3.3010, 3.1756], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 73\n","nlml -173001.71244685943\n","err (5.999391676681117e-05-3.662819544167893e-21j)\n","eps 1.1399645548070249e-08\n","base1 std tensor([3.8034, 3.9135], device='cuda:0')\n","base2 std tensor([3.3009, 3.1756], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 74\n","nlml -173019.3080550053\n","err (5.9925452337715325e-05-3.6578937200183804e-21j)\n","eps 1.1388076188325112e-08\n","base1 std tensor([3.8034, 3.9135], device='cuda:0')\n","base2 std tensor([3.3009, 3.1755], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 75\n","nlml -173037.00857806773\n","err (5.9876536764145305e-05-3.655401994693522e-21j)\n","eps 1.1376516703227806e-08\n","base1 std tensor([3.8033, 3.9135], device='cuda:0')\n","base2 std tensor([3.3008, 3.1754], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 76\n","nlml -173051.32678828854\n","err (5.983108280030286e-05-3.652334843613033e-21j)\n","eps 1.1364967255480154e-08\n","base1 std tensor([3.8033, 3.9134], device='cuda:0')\n","base2 std tensor([3.3008, 3.1753], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 77\n","nlml -173074.27127717983\n","err (5.976267069064565e-05-3.648433676322424e-21j)\n","eps 1.1353426808259994e-08\n","base1 std tensor([3.8033, 3.9134], device='cuda:0')\n","base2 std tensor([3.3007, 3.1752], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 78\n","nlml -173093.68504122854\n","err (5.9712003710386064e-05-3.6456308008531e-21j)\n","eps 1.1341895177828267e-08\n","base1 std tensor([3.8032, 3.9134], device='cuda:0')\n","base2 std tensor([3.3006, 3.1752], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 79\n","nlml -173114.186537638\n","err (5.9639715348817355e-05-3.640884226524169e-21j)\n","eps 1.133037212512345e-08\n","base1 std tensor([3.8032, 3.9134], device='cuda:0')\n","base2 std tensor([3.3006, 3.1751], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 80\n","nlml -173134.1540277577\n","err (5.957468480188691e-05-3.637090096639948e-21j)\n","eps 1.1318857245209847e-08\n","base1 std tensor([3.8031, 3.9133], device='cuda:0')\n","base2 std tensor([3.3005, 3.1750], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 81\n","nlml -173151.40248904808\n","err (5.952249913647068e-05-3.633932048597209e-21j)\n","eps 1.1307350729764059e-08\n","base1 std tensor([3.8031, 3.9133], device='cuda:0')\n","base2 std tensor([3.3005, 3.1749], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 82\n","nlml -173169.59727849672\n","err (5.9464914888909374e-05-3.630001623401607e-21j)\n","eps 1.1295852369908316e-08\n","base1 std tensor([3.8030, 3.9133], device='cuda:0')\n","base2 std tensor([3.3004, 3.1748], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 83\n","nlml -173187.96141923312\n","err (5.940945948164709e-05-3.626168789875551e-21j)\n","eps 1.1284362071195847e-08\n","base1 std tensor([3.8030, 3.9133], device='cuda:0')\n","base2 std tensor([3.3003, 3.1747], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 84\n","nlml -173204.9538805037\n","err (5.9362891984132496e-05-3.623060297069008e-21j)\n","eps 1.1272880050862002e-08\n","base1 std tensor([3.8030, 3.9132], device='cuda:0')\n","base2 std tensor([3.3003, 3.1747], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 85\n","nlml -173225.8558666891\n","err (5.929382166131244e-05-3.6188518417783224e-21j)\n","eps 1.1261405955862542e-08\n","base1 std tensor([3.8029, 3.9132], device='cuda:0')\n","base2 std tensor([3.3002, 3.1746], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 86\n","nlml -173236.91305394092\n","err (5.926700949388714e-05-3.618693273801235e-21j)\n","eps 1.1249941011553671e-08\n","base1 std tensor([3.8029, 3.9132], device='cuda:0')\n","base2 std tensor([3.3002, 3.1745], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 87\n","nlml -173260.4078987961\n","err (5.91899105009228e-05-3.613944485505395e-21j)\n","eps 1.1238484280801633e-08\n","base1 std tensor([3.8029, 3.9132], device='cuda:0')\n","base2 std tensor([3.3001, 3.1744], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 88\n","nlml -173276.96342739847\n","err (5.914789715809755e-05-3.6099508481607065e-21j)\n","eps 1.122703603695455e-08\n","base1 std tensor([3.8028, 3.9132], device='cuda:0')\n","base2 std tensor([3.3001, 3.1743], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 89\n","nlml -173294.87674026264\n","err (5.9082427508056856e-05-3.60645499559363e-21j)\n","eps 1.1215596011618454e-08\n","base1 std tensor([3.8028, 3.9131], device='cuda:0')\n","base2 std tensor([3.3000, 3.1742], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 90\n","nlml -173312.89604764045\n","err (5.9019433151817716e-05-3.602805776508234e-21j)\n","eps 1.1204163982881054e-08\n","base1 std tensor([3.8028, 3.9131], device='cuda:0')\n","base2 std tensor([3.2999, 3.1742], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 91\n","nlml -173330.3396804532\n","err (5.896007493318867e-05-3.599085473577701e-21j)\n","eps 1.1192740050193202e-08\n","base1 std tensor([3.8027, 3.9131], device='cuda:0')\n","base2 std tensor([3.2999, 3.1741], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 92\n","nlml -173349.74165939735\n","err (5.889824501522156e-05-3.5952328243117876e-21j)\n","eps 1.1181324003748481e-08\n","base1 std tensor([3.8027, 3.9131], device='cuda:0')\n","base2 std tensor([3.2998, 3.1740], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 93\n","nlml -173367.81293526673\n","err (5.8838515392851486e-05-3.5913424312514945e-21j)\n","eps 1.1169915893871913e-08\n","base1 std tensor([3.8027, 3.9131], device='cuda:0')\n","base2 std tensor([3.2998, 3.1739], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 94\n","nlml -173386.69653030558\n","err (5.8786299546042385e-05-3.587304847459839e-21j)\n","eps 1.1158515848591614e-08\n","base1 std tensor([3.8026, 3.9130], device='cuda:0')\n","base2 std tensor([3.2997, 3.1738], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 95\n","nlml -173402.63922601196\n","err (5.873291408822216e-05-3.584150519359861e-21j)\n","eps 1.1147124211508475e-08\n","base1 std tensor([3.8026, 3.9130], device='cuda:0')\n","base2 std tensor([3.2996, 3.1737], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 96\n","nlml -173400.3682289254\n","err (5.876230777437292e-05-3.587048734855963e-21j)\n","eps 1.1135743769323233e-08\n","base1 std tensor([3.8025, 3.9130], device='cuda:0')\n","base2 std tensor([3.2996, 3.1736], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 97\n","nlml -173390.4750342835\n","err (5.8830490483150545e-05-3.589426486268669e-21j)\n","eps 1.1124378604265798e-08\n","base1 std tensor([3.8025, 3.9130], device='cuda:0')\n","base2 std tensor([3.2995, 3.1736], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 98\n","nlml -173412.795370578\n","err (5.875251878131756e-05-3.5860620853679785e-21j)\n","eps 1.1113026861456944e-08\n","base1 std tensor([3.8025, 3.9130], device='cuda:0')\n","base2 std tensor([3.2995, 3.1735], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 99\n","nlml -173439.20938766754\n","err (5.8647395786600125e-05-3.579731499097646e-21j)\n","eps 1.1101686080579702e-08\n","base1 std tensor([3.8024, 3.9130], device='cuda:0')\n","base2 std tensor([3.2994, 3.1734], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 100\n","nlml -173458.49138162323\n","err (5.857674308778924e-05-3.574762363985806e-21j)\n","eps 1.1090355479322638e-08\n","base1 std tensor([3.8024, 3.9130], device='cuda:0')\n","base2 std tensor([3.2993, 3.1733], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 101\n","nlml -173480.8402622874\n","err (5.85108913159564e-05-3.5706467478745245e-21j)\n","eps 1.107903405958504e-08\n","base1 std tensor([3.8023, 3.9129], device='cuda:0')\n","base2 std tensor([3.2993, 3.1732], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 102\n","nlml -173497.7175447881\n","err (5.846862445926531e-05-3.56865573502673e-21j)\n","eps 1.106772196740501e-08\n","base1 std tensor([3.8023, 3.9129], device='cuda:0')\n","base2 std tensor([3.2992, 3.1731], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 103\n","nlml -173516.81570548477\n","err (5.8402156924419945e-05-3.563766753518205e-21j)\n","eps 1.1056418760631911e-08\n","base1 std tensor([3.8023, 3.9129], device='cuda:0')\n","base2 std tensor([3.2992, 3.1730], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 104\n","nlml -173541.60136189338\n","err (5.8321412698777373e-05-3.558934925241422e-21j)\n","eps 1.1045123433256592e-08\n","base1 std tensor([3.8022, 3.9129], device='cuda:0')\n","base2 std tensor([3.2991, 3.1729], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 105\n","nlml -173555.22577412243\n","err (5.829284091672611e-05-3.556989524758493e-21j)\n","eps 1.1033836489759855e-08\n","base1 std tensor([3.8022, 3.9129], device='cuda:0')\n","base2 std tensor([3.2991, 3.1728], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 106\n","nlml -173572.92884129254\n","err (5.8233705442691204e-05-3.55330010484657e-21j)\n","eps 1.1022557632861669e-08\n","base1 std tensor([3.8022, 3.9129], device='cuda:0')\n","base2 std tensor([3.2990, 3.1727], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 107\n","nlml -173591.34571907742\n","err (5.8179128686070365e-05-3.5507864716278996e-21j)\n","eps 1.1011286786365662e-08\n","base1 std tensor([3.8021, 3.9129], device='cuda:0')\n","base2 std tensor([3.2989, 3.1727], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 108\n","nlml -173610.27113764075\n","err (5.811713248685875e-05-3.546929525050185e-21j)\n","eps 1.10000240033747e-08\n","base1 std tensor([3.8021, 3.9129], device='cuda:0')\n","base2 std tensor([3.2989, 3.1726], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 109\n","nlml -173628.7721335937\n","err (5.805413366430135e-05-3.5429514053741196e-21j)\n","eps 1.0988769115505506e-08\n","base1 std tensor([3.8020, 3.9129], device='cuda:0')\n","base2 std tensor([3.2988, 3.1725], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 110\n","nlml -173646.65607145632\n","err (5.800063576728994e-05-3.539122872220206e-21j)\n","eps 1.097752210719495e-08\n","base1 std tensor([3.8020, 3.9129], device='cuda:0')\n","base2 std tensor([3.2988, 3.1724], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 111\n","nlml -173668.20566029978\n","err (5.7941935107980164e-05-3.535352583670874e-21j)\n","eps 1.0966282848315177e-08\n","base1 std tensor([3.8020, 3.9129], device='cuda:0')\n","base2 std tensor([3.2987, 3.1723], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 112\n","nlml -173689.72104979222\n","err (5.7885992647864296e-05-3.531695136132377e-21j)\n","eps 1.0955051385904514e-08\n","base1 std tensor([3.8019, 3.9129], device='cuda:0')\n","base2 std tensor([3.2986, 3.1722], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 113\n","nlml -173707.63583142462\n","err (5.782860610762512e-05-3.527964833677033e-21j)\n","eps 1.0943827634397194e-08\n","base1 std tensor([3.8019, 3.9129], device='cuda:0')\n","base2 std tensor([3.2986, 3.1721], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 114\n","nlml -173720.85826794582\n","err (5.7791118079655655e-05-3.525224562617946e-21j)\n","eps 1.0932612268679852e-08\n","base1 std tensor([3.8019, 3.9129], device='cuda:0')\n","base2 std tensor([3.2985, 3.1721], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 115\n","nlml -173743.3111274596\n","err (5.7726363940525505e-05-3.521722189876218e-21j)\n","eps 1.0921404869217842e-08\n","base1 std tensor([3.8018, 3.9128], device='cuda:0')\n","base2 std tensor([3.2985, 3.1720], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 116\n","nlml -173756.74144172037\n","err (5.7678108505976216e-05-3.518722445316388e-21j)\n","eps 1.091020577208991e-08\n","base1 std tensor([3.8018, 3.9128], device='cuda:0')\n","base2 std tensor([3.2984, 3.1719], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 117\n","nlml -173768.60871467492\n","err (5.7649677158024034e-05-3.517671663604674e-21j)\n","eps 1.0899015567710054e-08\n","base1 std tensor([3.8018, 3.9128], device='cuda:0')\n","base2 std tensor([3.2983, 3.1718], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 118\n","nlml -173789.4586275638\n","err (5.757742893371538e-05-3.5131904854218324e-21j)\n","eps 1.0887834005038e-08\n","base1 std tensor([3.8017, 3.9128], device='cuda:0')\n","base2 std tensor([3.2983, 3.1717], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 119\n","nlml -173805.42361463327\n","err (5.7538424489362474e-05-3.510842164262333e-21j)\n","eps 1.0876661586461183e-08\n","base1 std tensor([3.8017, 3.9128], device='cuda:0')\n","base2 std tensor([3.2982, 3.1716], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 120\n","nlml -173821.37619858937\n","err (5.747903031930877e-05-3.5049654994749474e-21j)\n","eps 1.0865497949621615e-08\n","base1 std tensor([3.8017, 3.9128], device='cuda:0')\n","base2 std tensor([3.2982, 3.1715], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 121\n","nlml -173843.4845660177\n","err (5.7407671284885745e-05-3.501215321725356e-21j)\n","eps 1.0854342456818613e-08\n","base1 std tensor([3.8016, 3.9128], device='cuda:0')\n","base2 std tensor([3.2981, 3.1714], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 122\n","nlml -173858.0468395945\n","err (5.737142184511395e-05-3.5006457440243046e-21j)\n","eps 1.084319581820975e-08\n","base1 std tensor([3.8016, 3.9128], device='cuda:0')\n","base2 std tensor([3.2980, 3.1714], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 123\n","nlml -173878.37630691478\n","err (5.73089215238592e-05-3.496112095293597e-21j)\n","eps 1.0832057546833197e-08\n","base1 std tensor([3.8016, 3.9128], device='cuda:0')\n","base2 std tensor([3.2980, 3.1713], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 124\n","nlml -173894.92146056693\n","err (5.726352680173258e-05-3.491623350859802e-21j)\n","eps 1.0820927868099177e-08\n","base1 std tensor([3.8016, 3.9128], device='cuda:0')\n","base2 std tensor([3.2979, 3.1712], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 125\n","nlml -173914.50705573813\n","err (5.7199678069456756e-05-3.4895405266683555e-21j)\n","eps 1.0809806193758459e-08\n","base1 std tensor([3.8015, 3.9128], device='cuda:0')\n","base2 std tensor([3.2979, 3.1711], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 126\n","nlml -173928.82108558546\n","err (5.715254825429422e-05-3.487032384488035e-21j)\n","eps 1.079869278662054e-08\n","base1 std tensor([3.8015, 3.9127], device='cuda:0')\n","base2 std tensor([3.2978, 3.1710], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 127\n","nlml -173944.19521834078\n","err (5.709575553583376e-05-3.483330536243762e-21j)\n","eps 1.0787587610851307e-08\n","base1 std tensor([3.8015, 3.9127], device='cuda:0')\n","base2 std tensor([3.2977, 3.1709], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 128\n","nlml -173953.04221333552\n","err (5.70701150886824e-05-3.4812558129350436e-21j)\n","eps 1.0776491922864673e-08\n","base1 std tensor([3.8014, 3.9127], device='cuda:0')\n","base2 std tensor([3.2977, 3.1708], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 129\n","nlml -173963.07059491\n","err (5.7062276136399937e-05-3.479909773631034e-21j)\n","eps 1.0765407039759482e-08\n","base1 std tensor([3.8014, 3.9127], device='cuda:0')\n","base2 std tensor([3.2976, 3.1708], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 130\n","nlml -173986.61739583733\n","err (5.696115518389022e-05-3.474448521130436e-21j)\n","eps 1.0754331705894117e-08\n","base1 std tensor([3.8014, 3.9127], device='cuda:0')\n","base2 std tensor([3.2976, 3.1707], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 131\n","nlml -173997.62769147285\n","err (5.6942182123202415e-05-3.4739346043309685e-21j)\n","eps 1.0743266706820502e-08\n","base1 std tensor([3.8013, 3.9127], device='cuda:0')\n","base2 std tensor([3.2975, 3.1706], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 132\n","nlml -174012.875028763\n","err (5.6892170325896e-05-3.469106009070822e-21j)\n","eps 1.0732211942382168e-08\n","base1 std tensor([3.8013, 3.9127], device='cuda:0')\n","base2 std tensor([3.2975, 3.1705], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 133\n","nlml -174039.89294924113\n","err (5.6778204399299804e-05-3.4633464910355145e-21j)\n","eps 1.0721165650257977e-08\n","base1 std tensor([3.8013, 3.9127], device='cuda:0')\n","base2 std tensor([3.2974, 3.1704], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 134\n","nlml -174054.33295405965\n","err (5.672520086202714e-05-3.4608060931360954e-21j)\n","eps 1.071012813054664e-08\n","base1 std tensor([3.8012, 3.9126], device='cuda:0')\n","base2 std tensor([3.2973, 3.1703], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 135\n","nlml -174072.3416507778\n","err (5.668090948777242e-05-3.4573063424354506e-21j)\n","eps 1.0699099284296744e-08\n","base1 std tensor([3.8012, 3.9126], device='cuda:0')\n","base2 std tensor([3.2973, 3.1702], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 136\n","nlml -174092.8608751645\n","err (5.660694980436911e-05-3.451843571002187e-21j)\n","eps 1.0688078685525863e-08\n","base1 std tensor([3.8012, 3.9126], device='cuda:0')\n","base2 std tensor([3.2972, 3.1701], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 137\n","nlml -174112.09213293\n","err (5.653968068978464e-05-3.44861028948497e-21j)\n","eps 1.0677066193272887e-08\n","base1 std tensor([3.8011, 3.9126], device='cuda:0')\n","base2 std tensor([3.2972, 3.1700], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 138\n","nlml -174132.72874813623\n","err (5.6469064432800334e-05-3.44394358110689e-21j)\n","eps 1.0666061623229115e-08\n","base1 std tensor([3.8011, 3.9126], device='cuda:0')\n","base2 std tensor([3.2971, 3.1699], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 139\n","nlml -174151.44632847857\n","err (5.6407354189706234e-05-3.4401050635840866e-21j)\n","eps 1.065506496115724e-08\n","base1 std tensor([3.8011, 3.9126], device='cuda:0')\n","base2 std tensor([3.2970, 3.1698], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 140\n","nlml -174147.75108897386\n","err (5.642630437519359e-05-3.4417207931004964e-21j)\n","eps 1.0644079388870116e-08\n","base1 std tensor([3.8010, 3.9125], device='cuda:0')\n","base2 std tensor([3.2970, 3.1697], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 141\n","nlml -174105.24849797308\n","err (5.6637694571411135e-05-3.453696255669951e-21j)\n","eps 1.0633113744943383e-08\n","base1 std tensor([3.8010, 3.9125], device='cuda:0')\n","base2 std tensor([3.2969, 3.1696], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 142\n","nlml -174172.30832400062\n","err (5.633627268074694e-05-3.4351826155458986e-21j)\n","eps 1.0622158128022158e-08\n","base1 std tensor([3.8010, 3.9125], device='cuda:0')\n","base2 std tensor([3.2969, 3.1695], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 143\n","nlml -174128.49545350432\n","err (5.656821486190316e-05-3.449197860011337e-21j)\n","eps 1.0611221862039698e-08\n","base1 std tensor([3.8009, 3.9125], device='cuda:0')\n","base2 std tensor([3.2968, 3.1694], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 144\n","nlml -174190.3073969749\n","err (5.6305663055129726e-05-3.433659643882232e-21j)\n","eps 1.0600296533221432e-08\n","base1 std tensor([3.8009, 3.9125], device='cuda:0')\n","base2 std tensor([3.2968, 3.1693], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 145\n","nlml -174176.32996912324\n","err (5.634598438033735e-05-3.43728508906885e-21j)\n","eps 1.058938570105753e-08\n","base1 std tensor([3.8008, 3.9125], device='cuda:0')\n","base2 std tensor([3.2967, 3.1693], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 146\n","nlml -174226.98916397282\n","err (5.6139183088707e-05-3.423372625161432e-21j)\n","eps 1.0578482978319545e-08\n","base1 std tensor([3.8008, 3.9125], device='cuda:0')\n","base2 std tensor([3.2967, 3.1692], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 147\n","nlml -174224.19992935346\n","err (5.6123439265706984e-05-3.422463060110414e-21j)\n","eps 1.0567590960868837e-08\n","base1 std tensor([3.8008, 3.9125], device='cuda:0')\n","base2 std tensor([3.2966, 3.1691], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 148\n","nlml -174258.31386184564\n","err (5.600939576689027e-05-3.417162337680775e-21j)\n","eps 1.055670649449512e-08\n","base1 std tensor([3.8007, 3.9125], device='cuda:0')\n","base2 std tensor([3.2966, 3.1690], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 149\n","nlml -174272.1952208063\n","err (5.595597361609123e-05-3.413526759650944e-21j)\n","eps 1.0545830086741636e-08\n","base1 std tensor([3.8007, 3.9125], device='cuda:0')\n","base2 std tensor([3.2965, 3.1689], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 150\n","nlml -174284.14166886607\n","err (5.5928323843816974e-05-3.41255678479325e-21j)\n","eps 1.0534962237502631e-08\n","base1 std tensor([3.8007, 3.9125], device='cuda:0')\n","base2 std tensor([3.2964, 3.1689], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 151\n","nlml -174314.38703538844\n","err (5.5810165799739866e-05-3.404611060323277e-21j)\n","eps 1.052410094360149e-08\n","base1 std tensor([3.8006, 3.9124], device='cuda:0')\n","base2 std tensor([3.2964, 3.1688], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 152\n","nlml -174333.26494869537\n","err (5.57338416750876e-05-3.3984320980858966e-21j)\n","eps 1.0513246570611775e-08\n","base1 std tensor([3.8006, 3.9124], device='cuda:0')\n","base2 std tensor([3.2963, 3.1687], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 153\n","nlml -174356.37703683932\n","err (5.566637322716875e-05-3.395104494793285e-21j)\n","eps 1.0502398414737496e-08\n","base1 std tensor([3.8006, 3.9124], device='cuda:0')\n","base2 std tensor([3.2963, 3.1686], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 154\n","nlml -174343.52146589654\n","err (5.57284285870884e-05-3.400210291793352e-21j)\n","eps 1.0491560962073678e-08\n","base1 std tensor([3.8005, 3.9124], device='cuda:0')\n","base2 std tensor([3.2962, 3.1685], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 155\n","nlml -174376.38454472795\n","err (5.559845231163162e-05-3.390457657060792e-21j)\n","eps 1.048073155192123e-08\n","base1 std tensor([3.8005, 3.9124], device='cuda:0')\n","base2 std tensor([3.2962, 3.1685], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 156\n","nlml -174391.88166560963\n","err (5.5550190195305945e-05-3.3862273987814746e-21j)\n","eps 1.0469910114047502e-08\n","base1 std tensor([3.8005, 3.9124], device='cuda:0')\n","base2 std tensor([3.2961, 3.1684], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 157\n","nlml -174409.47772666096\n","err (5.549061684456999e-05-3.383106260835606e-21j)\n","eps 1.0459096764033668e-08\n","base1 std tensor([3.8004, 3.9124], device='cuda:0')\n","base2 std tensor([3.2961, 3.1683], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 158\n","nlml -174434.1194260581\n","err (5.53993014209724e-05-3.377230821825625e-21j)\n","eps 1.0448290255337412e-08\n","base1 std tensor([3.8004, 3.9124], device='cuda:0')\n","base2 std tensor([3.2960, 3.1682], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 159\n","nlml -174456.31499107287\n","err (5.532247303361835e-05-3.3732992463693212e-21j)\n","eps 1.0437490054477085e-08\n","base1 std tensor([3.8004, 3.9123], device='cuda:0')\n","base2 std tensor([3.2959, 3.1681], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 160\n","nlml -174462.41582494756\n","err (5.531652433144258e-05-3.372731348299179e-21j)\n","eps 1.042669821808208e-08\n","base1 std tensor([3.8003, 3.9123], device='cuda:0')\n","base2 std tensor([3.2959, 3.1681], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 161\n","nlml -174481.82518930617\n","err (5.523067213896011e-05-3.3695834043198142e-21j)\n","eps 1.0415913797450424e-08\n","base1 std tensor([3.8003, 3.9123], device='cuda:0')\n","base2 std tensor([3.2958, 3.1680], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 162\n","nlml -174499.31583183692\n","err (5.5165238126120714e-05-3.365039072597371e-21j)\n","eps 1.040513694972558e-08\n","base1 std tensor([3.8003, 3.9123], device='cuda:0')\n","base2 std tensor([3.2958, 3.1679], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 163\n","nlml -174524.08191151358\n","err (5.5073921553745125e-05-3.3597352125108248e-21j)\n","eps 1.0394366602459022e-08\n","base1 std tensor([3.8002, 3.9123], device='cuda:0')\n","base2 std tensor([3.2957, 3.1678], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 164\n","nlml -174532.65553469243\n","err (5.505826208365407e-05-3.3590593982266657e-21j)\n","eps 1.0383604360487237e-08\n","base1 std tensor([3.8002, 3.9123], device='cuda:0')\n","base2 std tensor([3.2957, 3.1678], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 165\n","nlml -174550.60876322826\n","err (5.50029127538962e-05-3.354752164817418e-21j)\n","eps 1.037285036498414e-08\n","base1 std tensor([3.8002, 3.9122], device='cuda:0')\n","base2 std tensor([3.2956, 3.1677], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 166\n","nlml -174580.68312794217\n","err (5.488589831323101e-05-3.347284615188651e-21j)\n","eps 1.0362102930754031e-08\n","base1 std tensor([3.8001, 3.9122], device='cuda:0')\n","base2 std tensor([3.2956, 3.1676], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 167\n","nlml -174601.47042877137\n","err (5.4819768296173756e-05-3.343275321456144e-21j)\n","eps 1.0351361624595068e-08\n","base1 std tensor([3.8001, 3.9122], device='cuda:0')\n","base2 std tensor([3.2955, 3.1675], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 168\n","nlml -174612.01117354212\n","err (5.47787796967898e-05-3.340333358859134e-21j)\n","eps 1.0340627813790737e-08\n","base1 std tensor([3.8000, 3.9122], device='cuda:0')\n","base2 std tensor([3.2954, 3.1675], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 169\n","nlml -174629.85927743523\n","err (5.473051398952945e-05-3.3377326855809414e-21j)\n","eps 1.0329901547594866e-08\n","base1 std tensor([3.8000, 3.9122], device='cuda:0')\n","base2 std tensor([3.2954, 3.1674], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 170\n","nlml -174648.84960710493\n","err (5.46850268118278e-05-3.3357149247175082e-21j)\n","eps 1.0319183249091988e-08\n","base1 std tensor([3.8000, 3.9122], device='cuda:0')\n","base2 std tensor([3.2953, 3.1673], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 171\n","nlml -174676.25794660053\n","err (5.457385091038814e-05-3.328467451225572e-21j)\n","eps 1.0308471624219728e-08\n","base1 std tensor([3.7999, 3.9121], device='cuda:0')\n","base2 std tensor([3.2953, 3.1672], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 172\n","nlml -174693.3342976132\n","err (5.450549809274898e-05-3.3247700152216755e-21j)\n","eps 1.0297766595715385e-08\n","base1 std tensor([3.7999, 3.9121], device='cuda:0')\n","base2 std tensor([3.2952, 3.1672], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 173\n","nlml -174706.07418938744\n","err (5.446700782355915e-05-3.322024514591209e-21j)\n","eps 1.0287068920798284e-08\n","base1 std tensor([3.7999, 3.9121], device='cuda:0')\n","base2 std tensor([3.2952, 3.1671], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 174\n","nlml -174730.71368008104\n","err (5.4372342702936484e-05-3.3171560050583042e-21j)\n","eps 1.0276377712398777e-08\n","base1 std tensor([3.7998, 3.9121], device='cuda:0')\n","base2 std tensor([3.2951, 3.1670], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 175\n","nlml -174752.79435458878\n","err (5.4306723389159045e-05-3.3123727556514735e-21j)\n","eps 1.026569297979496e-08\n","base1 std tensor([3.7998, 3.9120], device='cuda:0')\n","base2 std tensor([3.2951, 3.1669], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 176\n","nlml -174777.35578922217\n","err (5.4235830638539225e-05-3.3079206982281208e-21j)\n","eps 1.0255014488181342e-08\n","base1 std tensor([3.7997, 3.9120], device='cuda:0')\n","base2 std tensor([3.2950, 3.1669], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 177\n","nlml -174797.02059713932\n","err (5.415141286559065e-05-3.3029989560554434e-21j)\n","eps 1.0244341947028694e-08\n","base1 std tensor([3.7997, 3.9120], device='cuda:0')\n","base2 std tensor([3.2950, 3.1668], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 178\n","nlml -174805.41894706074\n","err (5.412645660851283e-05-3.3023482947019972e-21j)\n","eps 1.0233676930532918e-08\n","base1 std tensor([3.7997, 3.9120], device='cuda:0')\n","base2 std tensor([3.2949, 3.1667], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 179\n","nlml -174807.72123031534\n","err (5.413928810676961e-05-3.3034711082996274e-21j)\n","eps 1.0223021477250454e-08\n","base1 std tensor([3.7996, 3.9119], device='cuda:0')\n","base2 std tensor([3.2948, 3.1667], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 180\n","nlml -174791.89327142856\n","err (5.420129580954913e-05-3.305316515458289e-21j)\n","eps 1.0212381237557351e-08\n","base1 std tensor([3.7996, 3.9119], device='cuda:0')\n","base2 std tensor([3.2948, 3.1666], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 181\n","nlml -174833.25102081403\n","err (5.40313225661773e-05-3.294830757019021e-21j)\n","eps 1.0201751680497066e-08\n","base1 std tensor([3.7996, 3.9119], device='cuda:0')\n","base2 std tensor([3.2947, 3.1665], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 182\n","nlml -174842.73919110844\n","err (5.4000146780222747e-05-3.2948494220919575e-21j)\n","eps 1.0191133273512889e-08\n","base1 std tensor([3.7995, 3.9119], device='cuda:0')\n","base2 std tensor([3.2947, 3.1665], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 183\n","nlml -174844.8837731795\n","err (5.3994214358251125e-05-3.2936899943797173e-21j)\n","eps 1.0180527785767079e-08\n","base1 std tensor([3.7995, 3.9118], device='cuda:0')\n","base2 std tensor([3.2946, 3.1664], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 184\n","nlml -174882.3339060322\n","err (5.379947165287967e-05-3.2805059981679447e-21j)\n","eps 1.0169931175531277e-08\n","base1 std tensor([3.7995, 3.9118], device='cuda:0')\n","base2 std tensor([3.2946, 3.1663], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 185\n","nlml -174907.20390719356\n","err (5.370363184542332e-05-3.2754345875019807e-21j)\n","eps 1.0159341879869997e-08\n","base1 std tensor([3.7995, 3.9118], device='cuda:0')\n","base2 std tensor([3.2945, 3.1663], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 186\n","nlml -174916.47098148905\n","err (5.3687809421775674e-05-3.2741156136491356e-21j)\n","eps 1.0148760990379544e-08\n","base1 std tensor([3.7994, 3.9118], device='cuda:0')\n","base2 std tensor([3.2945, 3.1662], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 187\n","nlml -174945.44925815033\n","err (5.355623657740989e-05-3.2650550827942335e-21j)\n","eps 1.0138186475155181e-08\n","base1 std tensor([3.7994, 3.9118], device='cuda:0')\n","base2 std tensor([3.2944, 3.1661], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 188\n","nlml -174959.3071518441\n","err (5.350015816602902e-05-3.2627379020236286e-21j)\n","eps 1.0127619010188141e-08\n","base1 std tensor([3.7994, 3.9118], device='cuda:0')\n","base2 std tensor([3.2944, 3.1661], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 189\n","nlml -174975.74176731857\n","err (5.344283623513608e-05-3.259284875968294e-21j)\n","eps 1.0117058920428101e-08\n","base1 std tensor([3.7993, 3.9117], device='cuda:0')\n","base2 std tensor([3.2943, 3.1660], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 190\n","nlml -175003.33766259492\n","err (5.33196256550413e-05-3.252062128362789e-21j)\n","eps 1.0106504463430054e-08\n","base1 std tensor([3.7993, 3.9117], device='cuda:0')\n","base2 std tensor([3.2943, 3.1659], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 191\n","nlml -175017.67136657547\n","err (5.328863504101602e-05-3.2498724068402186e-21j)\n","eps 1.0095956399317188e-08\n","base1 std tensor([3.7993, 3.9117], device='cuda:0')\n","base2 std tensor([3.2942, 3.1659], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 192\n","nlml -175043.02893290567\n","err (5.319299530946098e-05-3.2446623315077076e-21j)\n","eps 1.0085413813625007e-08\n","base1 std tensor([3.7992, 3.9117], device='cuda:0')\n","base2 std tensor([3.2941, 3.1658], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 193\n","nlml -174959.3547585551\n","err (5.360089954803593e-05-3.2672164125802015e-21j)\n","eps 1.007489213227008e-08\n","base1 std tensor([3.7992, 3.9117], device='cuda:0')\n","base2 std tensor([3.2941, 3.1657], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 194\n","nlml -175007.0003124195\n","err (5.338650160639364e-05-3.2559082169512428e-21j)\n","eps 1.0064384769418977e-08\n","base1 std tensor([3.7992, 3.9116], device='cuda:0')\n","base2 std tensor([3.2940, 3.1656], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 195\n","nlml -175007.84631752863\n","err (5.3356956256750917e-05-3.25598772741968e-21j)\n","eps 1.0053892344787197e-08\n","base1 std tensor([3.7992, 3.9116], device='cuda:0')\n","base2 std tensor([3.2940, 3.1655], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 196\n","nlml -175046.99426021677\n","err (5.319936469489726e-05-3.2453654221391208e-21j)\n","eps 1.0043410295392077e-08\n","base1 std tensor([3.7991, 3.9116], device='cuda:0')\n","base2 std tensor([3.2939, 3.1655], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 197\n","nlml -175050.85074029065\n","err (5.315848410856674e-05-3.2424348259641537e-21j)\n","eps 1.00329401676216e-08\n","base1 std tensor([3.7991, 3.9116], device='cuda:0')\n","base2 std tensor([3.2939, 3.1654], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 198\n","nlml -175082.6710203045\n","err (5.3027047898662595e-05-3.2350330121521434e-21j)\n","eps 1.002247881278092e-08\n","base1 std tensor([3.7991, 3.9116], device='cuda:0')\n","base2 std tensor([3.2938, 3.1653], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 199\n","nlml -175106.56168360863\n","err (5.292672744345842e-05-3.2286825917271843e-21j)\n","eps 1.0012024592963618e-08\n","base1 std tensor([3.7991, 3.9116], device='cuda:0')\n","base2 std tensor([3.2938, 3.1652], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 200\n","nlml -175120.74955632252\n","err (5.289350651360419e-05-3.2271959700222065e-21j)\n","eps 1.0001578132175324e-08\n","base1 std tensor([3.7990, 3.9116], device='cuda:0')\n","base2 std tensor([3.2937, 3.1651], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 201\n","nlml -175118.59858770028\n","err (5.2957008033818675e-05-3.2292045380918543e-21j)\n","eps 9.991142812499274e-09\n","base1 std tensor([3.7990, 3.9116], device='cuda:0')\n","base2 std tensor([3.2937, 3.1650], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 202\n","nlml -175120.66838362292\n","err (5.2919832009855705e-05-3.2297248922531316e-21j)\n","eps 9.980720442275307e-09\n","base1 std tensor([3.7990, 3.9116], device='cuda:0')\n","base2 std tensor([3.2936, 3.1650], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 203\n","nlml -175117.96247570676\n","err (5.298806265042474e-05-3.230686496115137e-21j)\n","eps 9.97031383801377e-09\n","base1 std tensor([3.7990, 3.9116], device='cuda:0')\n","base2 std tensor([3.2936, 3.1649], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 204\n","nlml -175206.50754474473\n","err (5.256422139683403e-05-3.2063210584177007e-21j)\n","eps 9.959911321774072e-09\n","base1 std tensor([3.7990, 3.9116], device='cuda:0')\n","base2 std tensor([3.2935, 3.1649], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 205\n","nlml -175201.51826748395\n","err (5.2596556962269554e-05-3.2087734745696845e-21j)\n","eps 9.949516114677175e-09\n","base1 std tensor([3.7989, 3.9116], device='cuda:0')\n","base2 std tensor([3.2935, 3.1648], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 206\n","nlml -175207.59881738128\n","err (5.2575577111454685e-05-3.205850356432688e-21j)\n","eps 9.939129896428375e-09\n","base1 std tensor([3.7989, 3.9115], device='cuda:0')\n","base2 std tensor([3.2934, 3.1648], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 207\n","nlml -175266.78269117844\n","err (5.235409767732539e-05-3.1927286940317907e-21j)\n","eps 9.928746317657253e-09\n","base1 std tensor([3.7989, 3.9115], device='cuda:0')\n","base2 std tensor([3.2933, 3.1647], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 208\n","nlml -175261.62678451935\n","err (5.236759133575137e-05-3.1961009508002396e-21j)\n","eps 9.918369250723958e-09\n","base1 std tensor([3.7989, 3.9115], device='cuda:0')\n","base2 std tensor([3.2933, 3.1646], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 209\n","nlml -175273.43059952068\n","err (5.231895461618314e-05-3.1900846437137208e-21j)\n","eps 9.908000084096027e-09\n","base1 std tensor([3.7988, 3.9115], device='cuda:0')\n","base2 std tensor([3.2933, 3.1646], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 210\n","nlml -175325.08626595107\n","err (5.213092981628759e-05-3.18111190087906e-21j)\n","eps 9.897634172376867e-09\n","base1 std tensor([3.7988, 3.9115], device='cuda:0')\n","base2 std tensor([3.2932, 3.1645], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 211\n","nlml -175318.39500204579\n","err (5.2179230154154086e-05-3.1845244343178122e-21j)\n","eps 9.887275545707153e-09\n","base1 std tensor([3.7988, 3.9115], device='cuda:0')\n","base2 std tensor([3.2932, 3.1645], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 212\n","nlml -175354.0856446566\n","err (5.20097959881244e-05-3.1734798275936152e-21j)\n","eps 9.876921477029495e-09\n","base1 std tensor([3.7988, 3.9115], device='cuda:0')\n","base2 std tensor([3.2931, 3.1644], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 213\n","nlml -175381.9936357881\n","err (5.1910213036982284e-05-3.166528485622247e-21j)\n","eps 9.866570588225958e-09\n","base1 std tensor([3.7987, 3.9115], device='cuda:0')\n","base2 std tensor([3.2931, 3.1643], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 214\n","nlml -175394.0011998193\n","err (5.187994047771697e-05-3.165798677215358e-21j)\n","eps 9.856224379456567e-09\n","base1 std tensor([3.7987, 3.9115], device='cuda:0')\n","base2 std tensor([3.2930, 3.1643], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 215\n","nlml -175419.80969574527\n","err (5.178637046992093e-05-3.1594808095588984e-21j)\n","eps 9.845882316901156e-09\n","base1 std tensor([3.7987, 3.9115], device='cuda:0')\n","base2 std tensor([3.2930, 3.1642], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 216\n","nlml -175444.63251931436\n","err (5.1695732928275145e-05-3.1538200712260454e-21j)\n","eps 9.835543644859998e-09\n","base1 std tensor([3.7987, 3.9114], device='cuda:0')\n","base2 std tensor([3.2930, 3.1641], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 217\n","nlml -175462.51977590064\n","err (5.164323983226804e-05-3.1512034527637337e-21j)\n","eps 9.825209236990454e-09\n","base1 std tensor([3.7987, 3.9114], device='cuda:0')\n","base2 std tensor([3.2929, 3.1641], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 218\n","nlml -175480.48150252606\n","err (5.158800837355084e-05-3.1485598727247476e-21j)\n","eps 9.81488000262017e-09\n","base1 std tensor([3.7986, 3.9114], device='cuda:0')\n","base2 std tensor([3.2929, 3.1640], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 219\n","nlml -175510.68864711604\n","err (5.149217214827886e-05-3.142274440592902e-21j)\n","eps 9.804554489308379e-09\n","base1 std tensor([3.7986, 3.9114], device='cuda:0')\n","base2 std tensor([3.2928, 3.1639], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 220\n","nlml -175527.24402410927\n","err (5.143342430699106e-05-3.1393655271882667e-21j)\n","eps 9.79423315908928e-09\n","base1 std tensor([3.7986, 3.9114], device='cuda:0')\n","base2 std tensor([3.2928, 3.1639], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 221\n","nlml -175532.96645009934\n","err (5.1419086955287165e-05-3.1386498969127842e-21j)\n","eps 9.783918891238788e-09\n","base1 std tensor([3.7986, 3.9113], device='cuda:0')\n","base2 std tensor([3.2927, 3.1638], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 222\n","nlml -175564.875663405\n","err (5.1310869078086455e-05-3.1322643874409653e-21j)\n","eps 9.77360970867725e-09\n","base1 std tensor([3.7986, 3.9113], device='cuda:0')\n","base2 std tensor([3.2927, 3.1637], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 223\n","nlml -175588.80215480784\n","err (5.119144614600242e-05-3.1248049157938334e-21j)\n","eps 9.763304563443941e-09\n","base1 std tensor([3.7986, 3.9113], device='cuda:0')\n","base2 std tensor([3.2926, 3.1636], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 224\n","nlml -175596.73036904304\n","err (5.1183318657922824e-05-3.1233252046051528e-21j)\n","eps 9.753005220566267e-09\n","base1 std tensor([3.7985, 3.9113], device='cuda:0')\n","base2 std tensor([3.2926, 3.1636], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 225\n","nlml -175616.92369207198\n","err (5.1102806345853836e-05-3.1193819461064158e-21j)\n","eps 9.742711285524684e-09\n","base1 std tensor([3.7985, 3.9112], device='cuda:0')\n","base2 std tensor([3.2926, 3.1635], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 226\n","nlml -175627.30891794557\n","err (5.1040532720909336e-05-3.1155172868087145e-21j)\n","eps 9.73242372353104e-09\n","base1 std tensor([3.7985, 3.9112], device='cuda:0')\n","base2 std tensor([3.2925, 3.1634], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 227\n","nlml -175639.89172956106\n","err (5.1023390689996626e-05-3.1144089968739967e-21j)\n","eps 9.722143682629401e-09\n","base1 std tensor([3.7985, 3.9112], device='cuda:0')\n","base2 std tensor([3.2925, 3.1634], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 228\n","nlml -175642.90118735962\n","err (5.101638842283541e-05-3.114064977605179e-21j)\n","eps 9.71187336038701e-09\n","base1 std tensor([3.7985, 3.9111], device='cuda:0')\n","base2 std tensor([3.2924, 3.1633], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 229\n","nlml -175642.77608624645\n","err (5.10342344686203e-05-3.1154775638231214e-21j)\n","eps 9.701614616260294e-09\n","base1 std tensor([3.7985, 3.9111], device='cuda:0')\n","base2 std tensor([3.2924, 3.1632], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 230\n","nlml -175666.69575782985\n","err (5.087843117093858e-05-3.1057966487127488e-21j)\n","eps 9.691365863702325e-09\n","base1 std tensor([3.7984, 3.9111], device='cuda:0')\n","base2 std tensor([3.2923, 3.1632], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 231\n","nlml -175680.01939108584\n","err (5.08095491859674e-05-3.1014955531713293e-21j)\n","eps 9.68112678943365e-09\n","base1 std tensor([3.7984, 3.9111], device='cuda:0')\n","base2 std tensor([3.2923, 3.1631], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 232\n","nlml -175729.4799078495\n","err (5.058627388045936e-05-3.087928953563574e-21j)\n","eps 9.670892224841188e-09\n","base1 std tensor([3.7984, 3.9111], device='cuda:0')\n","base2 std tensor([3.2923, 3.1631], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 233\n","nlml -175744.63188610226\n","err (5.0525465580896266e-05-3.0845247593257807e-21j)\n","eps 9.660662459446568e-09\n","base1 std tensor([3.7984, 3.9110], device='cuda:0')\n","base2 std tensor([3.2922, 3.1630], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 234\n","nlml -175761.5886470342\n","err (5.044802331401145e-05-3.0790710632733027e-21j)\n","eps 9.650437761968748e-09\n","base1 std tensor([3.7984, 3.9110], device='cuda:0')\n","base2 std tensor([3.2922, 3.1629], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 235\n","nlml -175762.94958070153\n","err (5.040219406213705e-05-3.0768345715553002e-21j)\n","eps 9.640220264825712e-09\n","base1 std tensor([3.7984, 3.9110], device='cuda:0')\n","base2 std tensor([3.2921, 3.1629], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 236\n","nlml -175787.4958264571\n","err (5.032301060943178e-05-3.072656692808689e-21j)\n","eps 9.63000915637355e-09\n","base1 std tensor([3.7983, 3.9110], device='cuda:0')\n","base2 std tensor([3.2921, 3.1628], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 237\n","nlml -175816.02986292166\n","err (5.022832270353629e-05-3.0659433675638015e-21j)\n","eps 9.619803642733591e-09\n","base1 std tensor([3.7983, 3.9109], device='cuda:0')\n","base2 std tensor([3.2921, 3.1628], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 238\n","nlml -175836.58471587588\n","err (5.013890019415465e-05-3.0604264657855985e-21j)\n","eps 9.609603263805978e-09\n","base1 std tensor([3.7983, 3.9109], device='cuda:0')\n","base2 std tensor([3.2920, 3.1627], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 239\n","nlml -175859.97002608562\n","err (5.0039804735536055e-05-3.0540625416970607e-21j)\n","eps 9.59940729512742e-09\n","base1 std tensor([3.7983, 3.9109], device='cuda:0')\n","base2 std tensor([3.2920, 3.1626], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 240\n","nlml -175880.5407866512\n","err (4.996342667022449e-05-3.0498838184001476e-21j)\n","eps 9.589215822519625e-09\n","base1 std tensor([3.7983, 3.9109], device='cuda:0')\n","base2 std tensor([3.2920, 3.1626], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 241\n","nlml -175899.09252271274\n","err (4.989795492714265e-05-3.0460062521129183e-21j)\n","eps 9.579029146469273e-09\n","base1 std tensor([3.7983, 3.9108], device='cuda:0')\n","base2 std tensor([3.2919, 3.1625], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 242\n","nlml -175914.37834967178\n","err (4.985064876692441e-05-3.0431393490569724e-21j)\n","eps 9.568848084924775e-09\n","base1 std tensor([3.7983, 3.9108], device='cuda:0')\n","base2 std tensor([3.2919, 3.1625], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 243\n","nlml -175906.55825964035\n","err (4.9894552703698564e-05-3.0458304645667667e-21j)\n","eps 9.558676756780808e-09\n","base1 std tensor([3.7983, 3.9108], device='cuda:0')\n","base2 std tensor([3.2919, 3.1624], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 244\n","nlml -175869.289262007\n","err (5.00708734641516e-05-3.0588278464054374e-21j)\n","eps 9.5485230420523e-09\n","base1 std tensor([3.7983, 3.9108], device='cuda:0')\n","base2 std tensor([3.2918, 3.1623], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 245\n","nlml -175854.28936794604\n","err (5.0077497528071396e-05-3.057626085845005e-21j)\n","eps 9.538390459976305e-09\n","base1 std tensor([3.7983, 3.9107], device='cuda:0')\n","base2 std tensor([3.2918, 3.1623], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 246\n","nlml -175928.758916891\n","err (4.982446789560038e-05-3.04116051248599e-21j)\n","eps 9.528269255576127e-09\n","base1 std tensor([3.7982, 3.9107], device='cuda:0')\n","base2 std tensor([3.2918, 3.1622], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 247\n","nlml -175910.28083409896\n","err (4.9831977772567466e-05-3.0424995256180843e-21j)\n","eps 9.518163342849615e-09\n","base1 std tensor([3.7982, 3.9107], device='cuda:0')\n","base2 std tensor([3.2917, 3.1621], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 248\n","nlml -175885.69029556363\n","err (4.992767600708589e-05-3.048638962493448e-21j)\n","eps 9.508076534492349e-09\n","base1 std tensor([3.7982, 3.9107], device='cuda:0')\n","base2 std tensor([3.2917, 3.1621], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 249\n","nlml -175948.14686307192\n","err (4.964221686442589e-05-3.0316202925867226e-21j)\n","eps 9.498000224120602e-09\n","base1 std tensor([3.7982, 3.9106], device='cuda:0')\n","base2 std tensor([3.2916, 3.1620], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 250\n","nlml -175948.73157225983\n","err (4.9635912583415176e-05-3.032450405553851e-21j)\n","eps 9.487934954985955e-09\n","base1 std tensor([3.7982, 3.9106], device='cuda:0')\n","base2 std tensor([3.2916, 3.1620], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 251\n","nlml -175923.44210688077\n","err (4.973118223323319e-05-3.0373084253857296e-21j)\n","eps 9.477884720760199e-09\n","base1 std tensor([3.7982, 3.9106], device='cuda:0')\n","base2 std tensor([3.2916, 3.1619], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 252\n","nlml -175914.37916721014\n","err (4.971828745159616e-05-3.0368082776695024e-21j)\n","eps 9.467851604992238e-09\n","base1 std tensor([3.7982, 3.9106], device='cuda:0')\n","base2 std tensor([3.2915, 3.1619], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 253\n","nlml -175942.63835505577\n","err (4.963876446977243e-05-3.0304750306920865e-21j)\n","eps 9.457832120525281e-09\n","base1 std tensor([3.7982, 3.9106], device='cuda:0')\n","base2 std tensor([3.2915, 3.1618], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 254\n","nlml -176016.64670723703\n","err (4.924735622030994e-05-3.005894852566927e-21j)\n","eps 9.447817231438044e-09\n","base1 std tensor([3.7982, 3.9106], device='cuda:0')\n","base2 std tensor([3.2914, 3.1618], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 255\n","nlml -176003.013771303\n","err (4.935176795793675e-05-3.0129344632580936e-21j)\n","eps 9.437811193379709e-09\n","base1 std tensor([3.7982, 3.9106], device='cuda:0')\n","base2 std tensor([3.2914, 3.1617], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 256\n","nlml -176060.66690168492\n","err (4.90715544901441e-05-2.9960127150463646e-21j)\n","eps 9.427807978673426e-09\n","base1 std tensor([3.7982, 3.9105], device='cuda:0')\n","base2 std tensor([3.2914, 3.1616], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 257\n","nlml -176044.22800987735\n","err (4.917957774042424e-05-3.0034691873349548e-21j)\n","eps 9.417812664059797e-09\n","base1 std tensor([3.7982, 3.9105], device='cuda:0')\n","base2 std tensor([3.2913, 3.1616], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 258\n","nlml -176096.4627123046\n","err (4.896127073945682e-05-2.9906257652023582e-21j)\n","eps 9.407820487409672e-09\n","base1 std tensor([3.7982, 3.9105], device='cuda:0')\n","base2 std tensor([3.2913, 3.1615], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 259\n","nlml -176099.9277495953\n","err (4.8974936899995074e-05-2.9910733406359727e-21j)\n","eps 9.397834141783597e-09\n","base1 std tensor([3.7982, 3.9105], device='cuda:0')\n","base2 std tensor([3.2913, 3.1615], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 260\n","nlml -176131.1244595724\n","err (4.887597846372025e-05-2.9846580562338397e-21j)\n","eps 9.387852511389146e-09\n","base1 std tensor([3.7982, 3.9105], device='cuda:0')\n","base2 std tensor([3.2912, 3.1614], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 261\n","nlml -176151.9287885189\n","err (4.882934026901642e-05-2.98102200328808e-21j)\n","eps 9.377875634054109e-09\n","base1 std tensor([3.7982, 3.9105], device='cuda:0')\n","base2 std tensor([3.2912, 3.1614], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 262\n","nlml -176173.6578473416\n","err (4.8733575220312885e-05-2.975846915117875e-21j)\n","eps 9.367902768549515e-09\n","base1 std tensor([3.7982, 3.9105], device='cuda:0')\n","base2 std tensor([3.2912, 3.1613], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 263\n","nlml -176186.4646736412\n","err (4.870683316256398e-05-2.975200035579466e-21j)\n","eps 9.357934957905896e-09\n","base1 std tensor([3.7982, 3.9104], device='cuda:0')\n","base2 std tensor([3.2911, 3.1613], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 264\n","nlml -176209.24649767223\n","err (4.861669128535774e-05-2.969194426946902e-21j)\n","eps 9.347971654503969e-09\n","base1 std tensor([3.7982, 3.9104], device='cuda:0')\n","base2 std tensor([3.2911, 3.1612], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 265\n","nlml -176235.20828462\n","err (4.853001868833488e-05-2.9638571462509364e-21j)\n","eps 9.338012266598073e-09\n","base1 std tensor([3.7982, 3.9104], device='cuda:0')\n","base2 std tensor([3.2910, 3.1612], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 266\n","nlml -176246.33894928277\n","err (4.850760482645165e-05-2.962907904557214e-21j)\n","eps 9.328058240211397e-09\n","base1 std tensor([3.7982, 3.9104], device='cuda:0')\n","base2 std tensor([3.2910, 3.1612], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 267\n","nlml -176273.33051454916\n","err (4.83877028392379e-05-2.9557256551326908e-21j)\n","eps 9.318108422745517e-09\n","base1 std tensor([3.7982, 3.9103], device='cuda:0')\n","base2 std tensor([3.2909, 3.1611], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 268\n","nlml -176290.08872672124\n","err (4.833746226585544e-05-2.9531992705413314e-21j)\n","eps 9.308163647805126e-09\n","base1 std tensor([3.7982, 3.9103], device='cuda:0')\n","base2 std tensor([3.2909, 3.1611], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 269\n","nlml -176310.12152448375\n","err (4.828562528445326e-05-2.949972701948236e-21j)\n","eps 9.298224300256818e-09\n","base1 std tensor([3.7982, 3.9103], device='cuda:0')\n","base2 std tensor([3.2909, 3.1610], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 270\n","nlml -176319.42858470415\n","err (4.823766797265694e-05-2.9469803976448034e-21j)\n","eps 9.288291313422501e-09\n","base1 std tensor([3.7982, 3.9103], device='cuda:0')\n","base2 std tensor([3.2908, 3.1610], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 271\n","nlml -176308.01674857616\n","err (4.827159916727736e-05-2.9498958558326925e-21j)\n","eps 9.278368115256481e-09\n","base1 std tensor([3.7981, 3.9102], device='cuda:0')\n","base2 std tensor([3.2908, 3.1609], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 272\n","nlml -176273.73879741214\n","err (4.8414393457050314e-05-2.959448764907174e-21j)\n","eps 9.26846138160925e-09\n","base1 std tensor([3.7981, 3.9102], device='cuda:0')\n","base2 std tensor([3.2908, 3.1609], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 273\n","nlml -176300.90632149254\n","err (4.833136417812714e-05-2.951509672517938e-21j)\n","eps 9.258569274585941e-09\n","base1 std tensor([3.7981, 3.9102], device='cuda:0')\n","base2 std tensor([3.2908, 3.1608], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 274\n","nlml -176362.99665263508\n","err (4.806388833333602e-05-2.9360200026293535e-21j)\n","eps 9.248685001864943e-09\n","base1 std tensor([3.7981, 3.9102], device='cuda:0')\n","base2 std tensor([3.2907, 3.1608], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 275\n","nlml -176317.95915835092\n","err (4.827114593407843e-05-2.950344352902948e-21j)\n","eps 9.238816903752004e-09\n","base1 std tensor([3.7981, 3.9101], device='cuda:0')\n","base2 std tensor([3.2907, 3.1607], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 276\n","nlml -176023.677230019\n","err (4.9683181351963264e-05-3.0387853622830537e-21j)\n","eps 9.229005671157052e-09\n","base1 std tensor([3.7982, 3.9101], device='cuda:0')\n","base2 std tensor([3.2907, 3.1607], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 277\n","nlml -176299.70209636207\n","err (4.8393482301774455e-05-2.9543616078593727e-21j)\n","eps 9.219209064422841e-09\n","base1 std tensor([3.7982, 3.9101], device='cuda:0')\n","base2 std tensor([3.2907, 3.1606], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 278\n","nlml -176317.93753863696\n","err (4.824341779934113e-05-2.947366894971173e-21j)\n","eps 9.209424246325672e-09\n","base1 std tensor([3.7982, 3.9101], device='cuda:0')\n","base2 std tensor([3.2907, 3.1606], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 279\n","nlml -176292.24638492562\n","err (4.8325974338399203e-05-2.9525461436932715e-21j)\n","eps 9.199655592899494e-09\n","base1 std tensor([3.7982, 3.9101], device='cuda:0')\n","base2 std tensor([3.2907, 3.1605], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 280\n","nlml -176307.22615340285\n","err (4.8188425896819304e-05-2.944808434396339e-21j)\n","eps 9.189900972599515e-09\n","base1 std tensor([3.7982, 3.9101], device='cuda:0')\n","base2 std tensor([3.2906, 3.1605], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 281\n","nlml -176373.44601430942\n","err (4.792867110285651e-05-2.927909628745322e-21j)\n","eps 9.180152807952338e-09\n","base1 std tensor([3.7982, 3.9101], device='cuda:0')\n","base2 std tensor([3.2906, 3.1604], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 282\n","nlml -176405.4796186395\n","err (4.780063137162235e-05-2.9206790386927426e-21j)\n","eps 9.170408914906852e-09\n","base1 std tensor([3.7982, 3.9100], device='cuda:0')\n","base2 std tensor([3.2906, 3.1604], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 283\n","nlml -176402.31685649542\n","err (4.780513942836771e-05-2.9220885413797844e-21j)\n","eps 9.160672358757673e-09\n","base1 std tensor([3.7982, 3.9100], device='cuda:0')\n","base2 std tensor([3.2905, 3.1603], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 284\n","nlml -176390.94982193885\n","err (4.7907300343684955e-05-2.9260518640197286e-21j)\n","eps 9.150946787079199e-09\n","base1 std tensor([3.7982, 3.9100], device='cuda:0')\n","base2 std tensor([3.2905, 3.1603], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 285\n","nlml -176440.7156334822\n","err (4.762840467392535e-05-2.910942956341234e-21j)\n","eps 9.141226854992835e-09\n","base1 std tensor([3.7982, 3.9100], device='cuda:0')\n","base2 std tensor([3.2905, 3.1603], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 286\n","nlml -176473.42125086175\n","err (4.751062078466451e-05-2.9030021154853307e-21j)\n","eps 9.131510095044002e-09\n","base1 std tensor([3.7982, 3.9100], device='cuda:0')\n","base2 std tensor([3.2905, 3.1602], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 287\n","nlml -176481.34248334725\n","err (4.7470578255082263e-05-2.9002190978535067e-21j)\n","eps 9.121797967779829e-09\n","base1 std tensor([3.7982, 3.9099], device='cuda:0')\n","base2 std tensor([3.2904, 3.1602], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 288\n","nlml -176483.76387796644\n","err (4.742676380448603e-05-2.897759073438064e-21j)\n","eps 9.112092328136167e-09\n","base1 std tensor([3.7982, 3.9099], device='cuda:0')\n","base2 std tensor([3.2904, 3.1601], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 289\n","nlml -176525.1022118455\n","err (4.730358809845611e-05-2.8897294906514928e-21j)\n","eps 9.102389946657508e-09\n","base1 std tensor([3.7982, 3.9099], device='cuda:0')\n","base2 std tensor([3.2904, 3.1601], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 290\n","nlml -176549.30632116625\n","err (4.722543003815983e-05-2.885143242167999e-21j)\n","eps 9.09269026123086e-09\n","base1 std tensor([3.7982, 3.9099], device='cuda:0')\n","base2 std tensor([3.2903, 3.1600], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 291\n","nlml -176564.00252270562\n","err (4.718240230333056e-05-2.882501529484489e-21j)\n","eps 9.082994215311544e-09\n","base1 std tensor([3.7982, 3.9099], device='cuda:0')\n","base2 std tensor([3.2903, 3.1600], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 292\n","nlml -176573.92043696594\n","err (4.7166687081512306e-05-2.881052355710321e-21j)\n","eps 9.073303879018544e-09\n","base1 std tensor([3.7982, 3.9098], device='cuda:0')\n","base2 std tensor([3.2903, 3.1599], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 293\n","nlml -176584.68291593372\n","err (4.7135411061981954e-05-2.8792466480331364e-21j)\n","eps 9.063620340266896e-09\n","base1 std tensor([3.7982, 3.9098], device='cuda:0')\n","base2 std tensor([3.2902, 3.1598], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 294\n","nlml -176611.02665031198\n","err (4.70557770081397e-05-2.8732035277593687e-21j)\n","eps 9.053942822740033e-09\n","base1 std tensor([3.7982, 3.9098], device='cuda:0')\n","base2 std tensor([3.2902, 3.1598], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 295\n","nlml -176636.7332882095\n","err (4.694379900450672e-05-2.8674003221426806e-21j)\n","eps 9.044270267938747e-09\n","base1 std tensor([3.7982, 3.9098], device='cuda:0')\n","base2 std tensor([3.2902, 3.1597], device='cuda:0')\n","min,max (tensor(-3.8260, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 296\n","nlml -176664.1215417331\n","err (4.687269864858236e-05-2.863363579876488e-21j)\n","eps 9.034601978485156e-09\n","base1 std tensor([3.7982, 3.9097], device='cuda:0')\n","base2 std tensor([3.2901, 3.1597], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 297\n","nlml -176683.01444297633\n","err (4.6822894739173986e-05-2.8601871409516674e-21j)\n","eps 9.024938644350002e-09\n","base1 std tensor([3.7982, 3.9097], device='cuda:0')\n","base2 std tensor([3.2901, 3.1596], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 298\n","nlml -176681.03777732677\n","err (4.685932763432739e-05-2.862733577676179e-21j)\n","eps 9.015283210887172e-09\n","base1 std tensor([3.7983, 3.9097], device='cuda:0')\n","base2 std tensor([3.2901, 3.1596], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 299\n","nlml -176700.5998729871\n","err (4.678960541065864e-05-2.8593512352538176e-21j)\n","eps 9.005635305422742e-09\n","base1 std tensor([3.7983, 3.9096], device='cuda:0')\n","base2 std tensor([3.2900, 3.1595], device='cuda:0')\n","min,max (tensor(-3.8259, device='cuda:0'), tensor(3.8260, device='cuda:0'))\n"]}],"source":["opt = torch.optim.Adam([\n","    {'params': [MC_base1, MC_base2], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1, MC_base2], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1, MC_base2], 'lr': 1e-2},\n","    {'params': [S_diag, eps], 'lr': 1e-2}])\n","train(1000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1, MC_base2], 'lr': 1e-3},\n","    {'params': [S_diag, eps], 'lr': 1e-3}])\n","train(300)\n","torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'MC_base2': MC_base2.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")\n"],"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c"},{"cell_type":"code","execution_count":null,"metadata":{"id":"afb3c4a4-300f-474d-be4b-54306ca163c4"},"outputs":[],"source":["#torch.save({\n","#            'MC_base1': MC_base1.cpu(),\n","#            'MC_base2': MC_base2.cpu(),\n","#            'S_diag': S_diag.cpu(),\n","#            'eps': eps.cpu(),\n","#    }, \"state.pt\")\n","\n","\n","st = torch.load(\"state.pt\")\n","MC_base1 = st['MC_base1']\n","MC_base2 = st['MC_base2']\n","S_diag = st['S_diag']\n","eps = st['eps']\n","\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)\n","Phi_ = Phi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","dPhi_ = dPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","Phi_ = torch.cat((Phi_,dPhi_),1)\n","PhiX = Phi(MC_base1 * 1.j, MC_base2 * 1.j, X.to(\"cpu\"))\n","dPhiX = dPhi(MC_base1 * 1.j, MC_base2 * 1.j, dX.to(\"cpu\"))\n","PhiX = torch.cat((PhiX,dPhiX),1)\n","A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","LA = torch.linalg.cholesky(A)\n","alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(\"cpu\").to(torch.complex128), upper=False)\n","pred = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","pred = pred.real\n","\n","pred.detach().cpu().numpy().tofile(\"pred.dat\")\n","axis.cpu().numpy().tofile(\"axis.dat\")\n","time.cpu().numpy().tofile(\"time.dat\")"],"id":"afb3c4a4-300f-474d-be4b-54306ca163c4"},{"cell_type":"code","source":["import locale\n","def getpreferredencoding(do_setlocale = True):\n","    return \"UTF-8\"\n","locale.getpreferredencoding = getpreferredencoding\n","!cp pred.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp axis.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp time.dat \"/content/drive/MyDrive/Colab Notebooks\""],"metadata":{"id":"-5qUr2RGgTf_"},"id":"-5qUr2RGgTf_","execution_count":null,"outputs":[]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[]},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}


==> anc/Codes/2D_wave/2dwave_nonhomo.ipynb <==
{"cells":[{"cell_type":"code","execution_count":null,"id":"9xiwqzGPuvGx","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9xiwqzGPuvGx","outputId":"5fa90a08-da57-4f3f-cfde-783fbc506b66"},"outputs":[{"name":"stdout","output_type":"stream","text":["\n","\n"]}],"source":["%reset"]},{"cell_type":"markdown","id":"idlhUjsSJxql","metadata":{"id":"idlhUjsSJxql"},"source":["# 新段落"]},{"cell_type":"code","execution_count":13,"id":"skJrn1mzghZU","metadata":{"id":"skJrn1mzghZU","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1758666240829,"user_tz":240,"elapsed":575,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"61a3ad6a-54ef-44fe-e015-a314d47eccf3"},"outputs":[{"output_type":"stream","name":"stdout","text":["Drive already mounted at /content/drive; to attempt to forcibly remount, call drive.mount(\"/content/drive\", force_remount=True).\n"]}],"source":["from google.colab import drive\n","drive.mount('/content/drive')"]},{"cell_type":"code","execution_count":2,"id":"34ac382d-c496-43de-97e2-a77b399039db","metadata":{"id":"34ac382d-c496-43de-97e2-a77b399039db","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1758668740738,"user_tz":240,"elapsed":5879,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"dfcaa389-08a7-4b8f-a813-90377a6ae29b"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","import scipy\n","import time as t\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","torch.manual_seed(13)\n","\n","\n","\n","# Sampling parameters etc\n","#n_axis = 51\n","n_axis = 81\n","#n_time = 131\n","n_time = 121\n","\n","axis = torch.linspace(0,4,n_axis, device=device)\n","time = torch.linspace(0,12,n_time, device=device)\n","Ps = torch.cartesian_prod(axis,axis,time)\n","# Number of points\n","lP = Ps.shape[0]\n","\n","\n","# Initial dataset\n","data_axis = torch.linspace(0,4, 81, device=device)\n","data_time = torch.linspace(0,12,121, device=device)\n","data_Ps = torch.cartesian_prod(data_axis,data_axis,data_time)\n","#data_Ps = torch.cartesian_prod(axis,axis,time)\n","\n","#mask = torch.logical_and((abs(data_Ps[:,0] - 2)-1)==0,(abs(data_Ps[:,1] - 2)-1)==0)\n","mask = data_Ps[:,2] == 0.\n","X = data_Ps[mask]\n","\n","maskBC = torch.logical_or(abs(data_Ps[:,0]-2) == 2, abs(data_Ps[:,1]-2) == 2)\n","Xbc = data_Ps[maskBC]\n","\n","#mask1 = abs(data_Ps[:,0]) == 2.\n","#dyX = data_Ps[mask1]\n","\n","#mask2 = abs(data_Ps[:,1]) == 2.\n","#dxX = data_Ps[mask2]\n","\n","#Y = torch.exp(-(X[:,0]-2)**2*5)+torch.exp(-(X[:,1]+X[:,0]-4)**2*5)\n","#Y = 10*(scipy.special.jv(0,(10*((X[:,0]-2)**2+(X[:,1]-2)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(10*((X[:,0]+2)**2+(X[:,1]-2)**2)**0.5).to(\"cpu\"))).to(device)\n","#Y += 5*(scipy.special.jv(0,(5*((X[:,0]-1)**2+(X[:,1]-1)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(5*((X[:,0]+1)**2+(X[:,1]-1)**2)**0.5).to(\"cpu\"))).to(device)\n","#Y += 5*(scipy.special.jv(0,(5*((X[:,0]-3)**2+(X[:,1]-3)**2)**0.5).to(\"cpu\"))+scipy.special.jv(0,(5*((X[:,0]+3)**2+(X[:,1]-3)**2)**0.5).to(\"cpu\"))).to(device)\n","#Y = [2.,3.,3.,1.]\n","#Y = torch.tensor(Y, device=device)\n","#Y = torch.cos((X[:,0]-1)*5)+torch.cos((X[:,1]-1)*5)\n","Y = 10*torch.exp(-10*((X[:,0]-2)**2+(X[:,1]-2)**2))\n","Y = Y.view(-1,1)\n","\n","Ybc = torch.where(  torch.logical_or(Xbc[:,1].abs() == 0,Xbc[:,0].abs() == 0), 0., 0. )\n","Ybc = Ybc.view(-1,1)\n","#dtY = torch.where( ((dtX[:,0]-1).abs() < 1e-1) & (dtX[:,1].abs() < 1), 0., 0. )\n","#dtY = -2*5*(X[:,0]-2)*torch.exp(-(X[:,0]-2)**2*5)-2*5*(X[:,1]+X[:,0]-4)*torch.exp(-(X[:,1]+X[:,0]-4)**2*5)\n","#dtY = -5*(torch.sin((X[:,0]-1)*5)+torch.sin((X[:,1]-1)*5))\n","#dtY = dtY.view(-1,1)\n","\n","#dxY = torch.where( ((dxX[:,0]-1).abs() < 1e-1) & (dxX[:,1].abs() < 1), 0., 0. )\n","#dxY = dxY.view(-1,1)\n","\n","#dyY = torch.where( ((dyX[:,0]-1).abs() < 1e-1) & (dyX[:,1].abs() < 1), 0., 0. )\n","#dyY = dyY.view(-1,1)\n","\n","#dtX = dtX.to(torch.complex128)\n","#dxX = dxX.to(torch.complex128)\n","#dyX = dyX.to(torch.complex128)\n","#dtY = dtY.to(torch.complex128)\n","#dxY = dxY.to(torch.complex128)\n","#dyY = dyY.to(torch.complex128)\n","X = torch.cat((X,Xbc),0)\n","Y = torch.cat((Y,Ybc),0)\n","X = X.to(torch.complex128)\n","Y = Y.to(torch.complex128)\n","#Y = torch.cat((Y,dtY),0)"]},{"cell_type":"code","source":["X"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"-cvHnHvViSex","executionInfo":{"status":"ok","timestamp":1758666240839,"user_tz":240,"elapsed":3,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"86d277f4-4507-469f-b597-f1d8438bff04"},"id":"-cvHnHvViSex","execution_count":15,"outputs":[{"output_type":"execute_result","data":{"text/plain":["tensor([[ 0.0000+0.j,  0.0000+0.j,  0.0000+0.j],\n","        [ 0.0000+0.j,  0.0500+0.j,  0.0000+0.j],\n","        [ 0.0000+0.j,  0.1000+0.j,  0.0000+0.j],\n","        ...,\n","        [ 4.0000+0.j,  4.0000+0.j, 11.8000+0.j],\n","        [ 4.0000+0.j,  4.0000+0.j, 11.9000+0.j],\n","        [ 4.0000+0.j,  4.0000+0.j, 12.0000+0.j]], device='cuda:0')"]},"metadata":{},"execution_count":15}]},{"cell_type":"code","execution_count":4,"id":"21503eb5-201e-43de-b8e8-78dd2617680b","metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b","executionInfo":{"status":"ok","timestamp":1758668780614,"user_tz":240,"elapsed":6,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["def getVarietyPoints(base):\n","    x1,y1 = base.unbind(1)\n","    #x2,y2 = base2.unbind(1)\n","    t1 = torch.sqrt(x1.square() + y1.square())\n","    #t2 = torch.sqrt(x2.square() + y2.square())\n","    return torch.stack([ torch.stack([x1,y1,t1],1), torch.stack([x1,y1,-t1],1) ])\n","    #return torch.stack([ torch.stack([x1,y1,t1],1), torch.stack([-x1,y1,t1],1), torch.stack([x1,-y1,t1],1),  torch.stack([-x1,-y1,t1],1) ])\n","\n","def Phi(base, X):\n","    pts = getVarietyPoints(base)\n","    # return (pts.inner(X) * 1.j).exp().mean(0)\n","    return (pts.inner(X)).exp().mean(0)\n","\n","def dtPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,2].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dxPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,0].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dyPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,1].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def randomMask(n_pts=2000):\n","    mask = torch.zeros(X.shape[0]).bool()\n","    mask[torch.randperm(X.shape[0])[:n_pts]] = True\n","    return mask\n","\n","\n","def train(N):\n","    for epoch in range(N):\n","        PhiX = Phi(MC_base1 * 1.j, X)\n","        #dtPhiX = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, dtX)\n","        #dxPhiX = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, dxX)\n","        #dyPhiX = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, dyX)\n","        #PhiX = torch.cat((PhiX,dtPhiX),1)\n","        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","        LA = torch.linalg.cholesky(A)\n","        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)\n","        print(PhiX.shape)\n","        print(Y.shape)\n","        print(A.shape)\n","\n","\n","        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())\n","        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps\n","        nlml += LA.diag().real.log().sum()\n","        nlml += 0.5*S_diag.sum()\n","\n","        opt.zero_grad()\n","        nlml.backward()\n","        opt.step()\n","\n","        with torch.no_grad():\n","            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","            err = (train_pred.real - Y).square().mean().sqrt()\n","            print(26*\"~\" + f'\\nepoch {epoch}\\n\\\n","nlml {nlml}\\n\\\n","err {err}\\n\\\n","eps {eps.exp()}\\n\\\n","base1 std {MC_base1.std(0)}\\n\\\n","min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')"]},{"cell_type":"code","execution_count":17,"id":"qTn_iWiBboK6","metadata":{"id":"qTn_iWiBboK6","executionInfo":{"status":"ok","timestamp":1758666240841,"user_tz":240,"elapsed":0,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["n_MC = 1000\n","# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30\n","MC_base1 = (torch.randn((n_MC, 2), device=device)*0.1).requires_grad_()\n","#MC_base2 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()\n","S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=True, device=device)\n","# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)\n","eps = torch.tensor(np.log(1e-2), requires_grad=True, device=device)"]},{"cell_type":"code","execution_count":18,"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","executionInfo":{"status":"ok","timestamp":1758668168408,"user_tz":240,"elapsed":1927566,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"c3b80edc-72f7-409f-9142-8a43e8ae0dd7"},"outputs":[{"output_type":"stream","name":"stdout","text":["\u001b[1;30;43m流式输出内容被截断，只能显示最后 5000 行内容。\u001b[0m\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 800\n","nlml -230220.8193429799\n","err (0.0032400476649241897-2.074232038176094e-19j)\n","eps 1.2623726972275117e-05\n","base1 std tensor([5.7421, 5.7725], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 801\n","nlml -230166.27148258136\n","err (0.0032428139715859707-2.0773322175163625e-19j)\n","eps 1.2608869721317461e-05\n","base1 std tensor([5.7421, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 802\n","nlml -230278.83329548984\n","err (0.003237876614360821-2.0729303466954674e-19j)\n","eps 1.259427793070255e-05\n","base1 std tensor([5.7421, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 803\n","nlml -230291.23312286704\n","err (0.0032380950515178953-2.0725957935852295e-19j)\n","eps 1.2579982018942862e-05\n","base1 std tensor([5.7421, 5.7723], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 804\n","nlml -230281.0210770596\n","err (0.0032383152725353583-2.0752488824840775e-19j)\n","eps 1.2566031938454443e-05\n","base1 std tensor([5.7421, 5.7722], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 805\n","nlml -230292.16350210537\n","err (0.00323843209888599-2.0753102506884263e-19j)\n","eps 1.2552431634673736e-05\n","base1 std tensor([5.7421, 5.7722], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 806\n","nlml -230326.7522092292\n","err (0.0032379471977958666-2.0740603833716134e-19j)\n","eps 1.2539158434388824e-05\n","base1 std tensor([5.7421, 5.7723], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 807\n","nlml -230283.3142548229\n","err (0.0032391636523657935-2.0747396567448664e-19j)\n","eps 1.2526301065625812e-05\n","base1 std tensor([5.7421, 5.7723], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 808\n","nlml -230209.09677781368\n","err (0.0032422170526572136-2.0776941658196177e-19j)\n","eps 1.2514066734961987e-05\n","base1 std tensor([5.7421, 5.7723], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 809\n","nlml -230023.62258922358\n","err (0.003249848616750726-2.082938652852214e-19j)\n","eps 1.2502887703079818e-05\n","base1 std tensor([5.7422, 5.7722], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 810\n","nlml -229614.91701095746\n","err (0.003267565131077275-2.094594798897566e-19j)\n","eps 1.2493618630904608e-05\n","base1 std tensor([5.7423, 5.7722], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 811\n","nlml -229617.20739979506\n","err (0.0032666721248729223-2.093135112155425e-19j)\n","eps 1.2486106296267548e-05\n","base1 std tensor([5.7423, 5.7721], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 812\n","nlml -229896.53941364205\n","err (0.0032564606476173795-2.0855881319700606e-19j)\n","eps 1.247956484031406e-05\n","base1 std tensor([5.7423, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 813\n","nlml -230166.06797138433\n","err (0.003241966788689739-2.076065612297542e-19j)\n","eps 1.2473270576722038e-05\n","base1 std tensor([5.7423, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 814\n","nlml -229824.42704676813\n","err (0.0032523069312776474-2.08156200520059e-19j)\n","eps 1.2467691985564742e-05\n","base1 std tensor([5.7423, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 815\n","nlml -230155.81907728713\n","err (0.003243532919458743-2.076136803916031e-19j)\n","eps 1.2462292719496407e-05\n","base1 std tensor([5.7424, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 816\n","nlml -229718.1264186546\n","err (0.0032618281622769207-2.085171052677879e-19j)\n","eps 1.245810401248049e-05\n","base1 std tensor([5.7424, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9184, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 817\n","nlml -229074.39068605046\n","err (0.0032890322664265903-2.0995410577666075e-19j)\n","eps 1.245659200373434e-05\n","base1 std tensor([5.7423, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0251, device='cuda:0'), tensor(9.9184, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 818\n","nlml -229350.59389422202\n","err (0.003275025855580307-2.093499363154071e-19j)\n","eps 1.2456769730381983e-05\n","base1 std tensor([5.7423, 5.7721], device='cuda:0')\n","min,max (tensor(-0.0251, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 819\n","nlml -229617.14463541788\n","err (0.0032596633452652655-2.086817701123067e-19j)\n","eps 1.2457531539708108e-05\n","base1 std tensor([5.7423, 5.7721], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 820\n","nlml -229996.23300653388\n","err (0.0032469314559235942-2.080066567439498e-19j)\n","eps 1.2458142997205658e-05\n","base1 std tensor([5.7423, 5.7721], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 821\n","nlml -229246.57105460626\n","err (0.003280873797567736-2.0968703192692285e-19j)\n","eps 1.2460390081243522e-05\n","base1 std tensor([5.7422, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0251, device='cuda:0'), tensor(9.9184, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 822\n","nlml -230049.53376015738\n","err (0.003243168947996469-2.0784333837289093e-19j)\n","eps 1.2462218816316151e-05\n","base1 std tensor([5.7421, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 823\n","nlml -229632.61580002162\n","err (0.003260648052263174-2.0909935960731897e-19j)\n","eps 1.246456037435129e-05\n","base1 std tensor([5.7421, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 824\n","nlml -227441.24723703804\n","err (0.003363504348033836-2.154245852954408e-19j)\n","eps 1.247254434556148e-05\n","base1 std tensor([5.7420, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9183, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 825\n","nlml -229492.64194147344\n","err (0.003261474128089636-2.092509156171055e-19j)\n","eps 1.2480760705371545e-05\n","base1 std tensor([5.7420, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 826\n","nlml -229211.35771957238\n","err (0.00329013159000701-2.1091045465987572e-19j)\n","eps 1.2489776995808848e-05\n","base1 std tensor([5.7421, 5.7721], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9184, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 827\n","nlml -228961.06094012407\n","err (0.0032851338392816277-2.10344891844458e-19j)\n","eps 1.2499965859073561e-05\n","base1 std tensor([5.7421, 5.7722], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9184, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 828\n","nlml -229365.8430560905\n","err (0.003261186800708418-2.086040135321633e-19j)\n","eps 1.251009120220002e-05\n","base1 std tensor([5.7421, 5.7722], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9184, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 829\n","nlml -229481.27630402858\n","err (0.003275002482445502-2.0920926985215528e-19j)\n","eps 1.2520020468906254e-05\n","base1 std tensor([5.7421, 5.7723], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9184, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 830\n","nlml -229835.95198143309\n","err (0.0032504204527688866-2.0802017899150376e-19j)\n","eps 1.2528950147920882e-05\n","base1 std tensor([5.7421, 5.7725], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 831\n","nlml -229716.54261662805\n","err (0.003253683588256674-2.0832194123216778e-19j)\n","eps 1.2537172414020768e-05\n","base1 std tensor([5.7421, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 832\n","nlml -229620.87234796231\n","err (0.003261478809016478-2.0882643827510755e-19j)\n","eps 1.2544945550148796e-05\n","base1 std tensor([5.7421, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 833\n","nlml -229802.12150689072\n","err (0.003251243168727424-2.0810636601698366e-19j)\n","eps 1.2551785906641459e-05\n","base1 std tensor([5.7422, 5.7727], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 834\n","nlml -229969.19750773304\n","err (0.0032445083088994105-2.077194693076991e-19j)\n","eps 1.2557383024611531e-05\n","base1 std tensor([5.7423, 5.7727], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 835\n","nlml -229902.1659597979\n","err (0.0032501580572068495-2.081411741624217e-19j)\n","eps 1.2562047438535982e-05\n","base1 std tensor([5.7423, 5.7727], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 836\n","nlml -229970.66834109236\n","err (0.0032485387457176166-2.0802628849734222e-19j)\n","eps 1.2565742158743678e-05\n","base1 std tensor([5.7423, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 837\n","nlml -230023.74856475994\n","err (0.0032456629533251288-2.0788896139428383e-19j)\n","eps 1.2568421807733235e-05\n","base1 std tensor([5.7423, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 838\n","nlml -230063.47221427204\n","err (0.003243440949453518-2.078192418457902e-19j)\n","eps 1.2570109991529488e-05\n","base1 std tensor([5.7422, 5.7725], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 839\n","nlml -230152.50766072655\n","err (0.0032411340271354056-2.0758314862463543e-19j)\n","eps 1.2570734899747385e-05\n","base1 std tensor([5.7422, 5.7725], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 840\n","nlml -230165.1776449986\n","err (0.003242202347233358-2.0755113974630828e-19j)\n","eps 1.2570382589791465e-05\n","base1 std tensor([5.7421, 5.7725], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 841\n","nlml -230181.93033364668\n","err (0.003240731290433138-2.0743454455881558e-19j)\n","eps 1.2569115321890115e-05\n","base1 std tensor([5.7421, 5.7725], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 842\n","nlml -230085.4491937845\n","err (0.0032455372028862006-2.0771851612442678e-19j)\n","eps 1.2567200564158633e-05\n","base1 std tensor([5.7421, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 843\n","nlml -230196.14426202304\n","err (0.003240897832880412-2.0742059741648252e-19j)\n","eps 1.2564491264590059e-05\n","base1 std tensor([5.7421, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 844\n","nlml -230097.2850986222\n","err (0.0032422960065234554-2.0764643322649534e-19j)\n","eps 1.2561188536672504e-05\n","base1 std tensor([5.7421, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 845\n","nlml -230178.15066060526\n","err (0.0032417878317006874-2.0757725504392419e-19j)\n","eps 1.2557335894406768e-05\n","base1 std tensor([5.7422, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 846\n","nlml -230234.34478923483\n","err (0.003240291589697284-2.0750703877200202e-19j)\n","eps 1.2552930689398344e-05\n","base1 std tensor([5.7422, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 847\n","nlml -230237.17632116345\n","err (0.0032407675898304166-2.0742858550054154e-19j)\n","eps 1.2548057348377723e-05\n","base1 std tensor([5.7422, 5.7722], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 848\n","nlml -230226.66940669366\n","err (0.0032414518380874855-2.0751123878004203e-19j)\n","eps 1.2542824071040449e-05\n","base1 std tensor([5.7421, 5.7722], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 849\n","nlml -230279.0646460102\n","err (0.0032392390989009327-2.0743477555254765e-19j)\n","eps 1.253716470106622e-05\n","base1 std tensor([5.7421, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 850\n","nlml -230250.69660093726\n","err (0.0032410818157828595-2.0753037084536797e-19j)\n","eps 1.2531209183482526e-05\n","base1 std tensor([5.7421, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 851\n","nlml -230289.4892114954\n","err (0.0032393324703000903-2.073236070440381e-19j)\n","eps 1.252494465490574e-05\n","base1 std tensor([5.7421, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 852\n","nlml -230294.19559593475\n","err (0.0032384208259291013-2.0737559091270977e-19j)\n","eps 1.2518425181173387e-05\n","base1 std tensor([5.7420, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 853\n","nlml -230288.9675335621\n","err (0.00323907496707622-2.0746808559666374e-19j)\n","eps 1.2511701893528185e-05\n","base1 std tensor([5.7420, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 854\n","nlml -230303.3668582085\n","err (0.003238201105860606-2.0734192510468913e-19j)\n","eps 1.2504808875904293e-05\n","base1 std tensor([5.7420, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 855\n","nlml -230310.1269462241\n","err (0.003237463798882478-2.0740805145319622e-19j)\n","eps 1.2497785684513164e-05\n","base1 std tensor([5.7419, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 856\n","nlml -230333.66945939662\n","err (0.0032369366799965536-2.072551170246405e-19j)\n","eps 1.2490636096863766e-05\n","base1 std tensor([5.7419, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 857\n","nlml -230349.07144886418\n","err (0.0032370301665911876-2.0722985231132643e-19j)\n","eps 1.248338675308755e-05\n","base1 std tensor([5.7419, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 858\n","nlml -230275.7037599696\n","err (0.0032402014973235216-2.074623850296739e-19j)\n","eps 1.2476269888601385e-05\n","base1 std tensor([5.7419, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 859\n","nlml -230337.0430008648\n","err (0.003236764317828679-2.0716952511504224e-19j)\n","eps 1.2469121210737912e-05\n","base1 std tensor([5.7419, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 860\n","nlml -230351.50235803743\n","err (0.0032364300785560464-2.0725049276558728e-19j)\n","eps 1.2461951676319182e-05\n","base1 std tensor([5.7419, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 861\n","nlml -230372.2238581723\n","err (0.0032361480506562144-2.0725103933852546e-19j)\n","eps 1.2454771532878514e-05\n","base1 std tensor([5.7419, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 862\n","nlml -230373.70115226525\n","err (0.003236935730978344-2.0723217628632613e-19j)\n","eps 1.2447625250266136e-05\n","base1 std tensor([5.7419, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 863\n","nlml -230376.12231294974\n","err (0.0032365286654753205-2.0731091369782533e-19j)\n","eps 1.2440547163843471e-05\n","base1 std tensor([5.7419, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 864\n","nlml -230319.06784841072\n","err (0.003236488304222599-2.0726964033968105e-19j)\n","eps 1.2433560802381539e-05\n","base1 std tensor([5.7419, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 865\n","nlml -230336.31405814656\n","err (0.0032372642302825167-2.073072623992138e-19j)\n","eps 1.2426747622230609e-05\n","base1 std tensor([5.7420, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 866\n","nlml -230255.67105302447\n","err (0.0032399891913336793-2.0752342342855265e-19j)\n","eps 1.2420333029308245e-05\n","base1 std tensor([5.7420, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 867\n","nlml -230281.38669163655\n","err (0.0032395036374564985-2.0747080224618847e-19j)\n","eps 1.2414252233276126e-05\n","base1 std tensor([5.7421, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 868\n","nlml -230338.40341862757\n","err (0.0032375927112737817-2.0730309845687654e-19j)\n","eps 1.2408360785155442e-05\n","base1 std tensor([5.7421, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 869\n","nlml -230382.87468044192\n","err (0.003235967465558629-2.0726547344275114e-19j)\n","eps 1.2402582607282838e-05\n","base1 std tensor([5.7421, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 870\n","nlml -230387.20623011224\n","err (0.003235763494520914-2.071791171620224e-19j)\n","eps 1.239690766176454e-05\n","base1 std tensor([5.7421, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 871\n","nlml -230353.6923295338\n","err (0.003236513694491938-2.072060312695536e-19j)\n","eps 1.2391383537897253e-05\n","base1 std tensor([5.7422, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 872\n","nlml -230373.72427861716\n","err (0.0032362731229536863-2.0726560683296644e-19j)\n","eps 1.2386013232752958e-05\n","base1 std tensor([5.7421, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 873\n","nlml -230348.45570304533\n","err (0.003237674258470214-2.073158008907832e-19j)\n","eps 1.2380876870115113e-05\n","base1 std tensor([5.7421, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 874\n","nlml -230381.72969300777\n","err (0.003236368775964173-2.0727758657026758e-19j)\n","eps 1.237591528270437e-05\n","base1 std tensor([5.7420, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 875\n","nlml -230327.60552182575\n","err (0.003238193715867598-2.0739331669455124e-19j)\n","eps 1.2371226630111522e-05\n","base1 std tensor([5.7419, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 876\n","nlml -230260.55085080944\n","err (0.0032406980592843606-2.0748068699870706e-19j)\n","eps 1.2366920066320367e-05\n","base1 std tensor([5.7418, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 877\n","nlml -230281.94304477258\n","err (0.0032397280303059902-2.0758172521501094e-19j)\n","eps 1.2362957106547305e-05\n","base1 std tensor([5.7418, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 878\n","nlml -230293.26066393428\n","err (0.0032387323179384627-2.0737450064212833e-19j)\n","eps 1.2359231498015573e-05\n","base1 std tensor([5.7417, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 879\n","nlml -230273.58309855155\n","err (0.0032383947337490558-2.0741962876628191e-19j)\n","eps 1.2355732512429856e-05\n","base1 std tensor([5.7417, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 880\n","nlml -230267.01916669682\n","err (0.0032383838612481623-2.074777468652961e-19j)\n","eps 1.2352455878011842e-05\n","base1 std tensor([5.7417, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 881\n","nlml -230289.95721546738\n","err (0.0032382818051742987-2.0733619735806636e-19j)\n","eps 1.2349336492315616e-05\n","base1 std tensor([5.7417, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 882\n","nlml -230231.78624214814\n","err (0.0032400433186872725-2.0750774163288515e-19j)\n","eps 1.2346525644271069e-05\n","base1 std tensor([5.7417, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 883\n","nlml -230162.9078497645\n","err (0.0032395338514909847-2.0736475275628325e-19j)\n","eps 1.2343972026644256e-05\n","base1 std tensor([5.7417, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 884\n","nlml -230253.11540565084\n","err (0.003238491933410682-2.074074670299035e-19j)\n","eps 1.234159388644946e-05\n","base1 std tensor([5.7417, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 885\n","nlml -230230.9368491965\n","err (0.003239621730145731-2.0759646109295217e-19j)\n","eps 1.2339451904138069e-05\n","base1 std tensor([5.7417, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 886\n","nlml -230254.99280703362\n","err (0.0032396604970942404-2.0761866123248592e-19j)\n","eps 1.2337505577202986e-05\n","base1 std tensor([5.7417, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 887\n","nlml -230224.49229292385\n","err (0.0032393353392069614-2.0760887331284756e-19j)\n","eps 1.2335777911634414e-05\n","base1 std tensor([5.7416, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 888\n","nlml -230286.30249998978\n","err (0.003237396088409054-2.0734316854333676e-19j)\n","eps 1.2334160705300293e-05\n","base1 std tensor([5.7415, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 889\n","nlml -230281.35211338542\n","err (0.0032387642865097967-2.0732805462037139e-19j)\n","eps 1.2332693645915994e-05\n","base1 std tensor([5.7415, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 890\n","nlml -230273.5314811597\n","err (0.0032386667098294204-2.073235915785526e-19j)\n","eps 1.2331388285222078e-05\n","base1 std tensor([5.7414, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 891\n","nlml -230289.21386910824\n","err (0.003239134878266649-2.0736078067972625e-19j)\n","eps 1.2330229684561312e-05\n","base1 std tensor([5.7414, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 892\n","nlml -230309.47628684755\n","err (0.0032390834882584205-2.074791063837406e-19j)\n","eps 1.2329192575496165e-05\n","base1 std tensor([5.7414, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 893\n","nlml -230307.4629501172\n","err (0.0032394934734574234-2.0752095457939477e-19j)\n","eps 1.2328268544911702e-05\n","base1 std tensor([5.7413, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 894\n","nlml -230292.94801176596\n","err (0.003238933347037385-2.0740976876864665e-19j)\n","eps 1.2327482917423334e-05\n","base1 std tensor([5.7412, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 895\n","nlml -230326.47700274872\n","err (0.00323818665775464-2.0741169661937405e-19j)\n","eps 1.2326750990105023e-05\n","base1 std tensor([5.7412, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 896\n","nlml -230297.3114439095\n","err (0.003238309352484026-2.0737825602605545e-19j)\n","eps 1.2326141822968087e-05\n","base1 std tensor([5.7411, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 897\n","nlml -230249.25271188468\n","err (0.0032404658590531057-2.074667126130273e-19j)\n","eps 1.2325713861467974e-05\n","base1 std tensor([5.7411, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 898\n","nlml -230273.49816848405\n","err (0.0032378664284638857-2.0735996001358767e-19j)\n","eps 1.2325366389191115e-05\n","base1 std tensor([5.7410, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 899\n","nlml -230217.26243143374\n","err (0.003241108770933744-2.075654086720053e-19j)\n","eps 1.232524501400575e-05\n","base1 std tensor([5.7409, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 900\n","nlml -230304.18912566878\n","err (0.003238668154120718-2.0743412209354238e-19j)\n","eps 1.2325169578888764e-05\n","base1 std tensor([5.7408, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 901\n","nlml -230262.3467940599\n","err (0.003240186221766883-2.075172475078205e-19j)\n","eps 1.232520777266826e-05\n","base1 std tensor([5.7407, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 902\n","nlml -230256.22637150783\n","err (0.003240906309346679-2.0770211269066469e-19j)\n","eps 1.2325398868723916e-05\n","base1 std tensor([5.7406, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 903\n","nlml -230312.92192707263\n","err (0.0032377888269251084-2.0751969764951936e-19j)\n","eps 1.2325597094987267e-05\n","base1 std tensor([5.7406, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 904\n","nlml -230050.9657037628\n","err (0.0032403832429267567-2.0757356719921818e-19j)\n","eps 1.2325926371313528e-05\n","base1 std tensor([5.7405, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 905\n","nlml -230015.475838603\n","err (0.0032524477276715245-2.081708990835485e-19j)\n","eps 1.2327018696679295e-05\n","base1 std tensor([5.7405, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 906\n","nlml -228250.79100416234\n","err (0.003327939566800693-2.121594697269749e-19j)\n","eps 1.2333174108537792e-05\n","base1 std tensor([5.7405, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9184, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 907\n","nlml -229236.84842221788\n","err (0.003286902628286479-2.1008308020586294e-19j)\n","eps 1.2341295352019652e-05\n","base1 std tensor([5.7405, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9184, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 908\n","nlml -229899.80269656697\n","err (0.0032548583301499593-2.0823033604086308e-19j)\n","eps 1.2349378496546222e-05\n","base1 std tensor([5.7405, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 909\n","nlml -229912.58629297733\n","err (0.003249886028523915-2.0791096926018622e-19j)\n","eps 1.2357152067411256e-05\n","base1 std tensor([5.7405, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 910\n","nlml -229774.05109364504\n","err (0.003257678551192323-2.0860020353836293e-19j)\n","eps 1.2365103191041269e-05\n","base1 std tensor([5.7405, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 911\n","nlml -229910.5608718766\n","err (0.0032501925029001645-2.0806159005248714e-19j)\n","eps 1.2372846417216443e-05\n","base1 std tensor([5.7406, 5.7722], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 912\n","nlml -230046.52541932435\n","err (0.0032460949543502457-2.0784570700829684e-19j)\n","eps 1.2380066222109243e-05\n","base1 std tensor([5.7406, 5.7722], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 913\n","nlml -230161.65011413227\n","err (0.0032433411791568745-2.0760423398546448e-19j)\n","eps 1.2386589245104988e-05\n","base1 std tensor([5.7407, 5.7723], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 914\n","nlml -230248.4071964431\n","err (0.003240993064807986-2.0751329925265061e-19j)\n","eps 1.2392339890415813e-05\n","base1 std tensor([5.7408, 5.7723], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 915\n","nlml -230157.1251218748\n","err (0.0032438188894226973-2.0770291398512516e-19j)\n","eps 1.2397531525169856e-05\n","base1 std tensor([5.7409, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 916\n","nlml -230256.0429248225\n","err (0.003241004355651128-2.0745333712886112e-19j)\n","eps 1.2402045006419657e-05\n","base1 std tensor([5.7410, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 917\n","nlml -230253.81863050815\n","err (0.0032407726115556926-2.0747352043122265e-19j)\n","eps 1.2405926619378167e-05\n","base1 std tensor([5.7410, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 918\n","nlml -230247.03668577585\n","err (0.0032418564955480006-2.0743085210911712e-19j)\n","eps 1.2409254054593853e-05\n","base1 std tensor([5.7411, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 919\n","nlml -230199.8736739916\n","err (0.003242772984445096-2.074373576509728e-19j)\n","eps 1.2412153451978069e-05\n","base1 std tensor([5.7412, 5.7725], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 920\n","nlml -230138.1557169018\n","err (0.003245122247874165-2.0767456706000281e-19j)\n","eps 1.2414774174515275e-05\n","base1 std tensor([5.7414, 5.7725], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 921\n","nlml -230152.3894805035\n","err (0.0032448702621827668-2.077388445558525e-19j)\n","eps 1.2417156417448636e-05\n","base1 std tensor([5.7414, 5.7725], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 922\n","nlml -230245.2817508174\n","err (0.0032417372337783835-2.075030350856569e-19j)\n","eps 1.2419082540297184e-05\n","base1 std tensor([5.7415, 5.7725], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 923\n","nlml -230161.50613005098\n","err (0.0032420619274210857-2.0755857553269678e-19j)\n","eps 1.2420628375166177e-05\n","base1 std tensor([5.7416, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 924\n","nlml -230214.31479870708\n","err (0.003242224047772091-2.076764386517912e-19j)\n","eps 1.242185808841788e-05\n","base1 std tensor([5.7417, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 925\n","nlml -230106.4980512157\n","err (0.0032481373533923196-2.0797562189249969e-19j)\n","eps 1.2423078173444586e-05\n","base1 std tensor([5.7418, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 926\n","nlml -230027.76938209624\n","err (0.0032499176688726757-2.081523655934851e-19j)\n","eps 1.2424461212012255e-05\n","base1 std tensor([5.7418, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 927\n","nlml -229921.46283181262\n","err (0.003254393366157056-2.0825167488968258e-19j)\n","eps 1.2426252763818039e-05\n","base1 std tensor([5.7419, 5.7727], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9184, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 928\n","nlml -229932.62999440794\n","err (0.003252883625821197-2.0803427075537055e-19j)\n","eps 1.2428318808797174e-05\n","base1 std tensor([5.7419, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 929\n","nlml -230043.44729682157\n","err (0.0032478705002762336-2.0796895291964908e-19j)\n","eps 1.243024651748701e-05\n","base1 std tensor([5.7420, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 930\n","nlml -230148.2030730129\n","err (0.0032448785104443665-2.0768362170288722e-19j)\n","eps 1.2431789588632972e-05\n","base1 std tensor([5.7421, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 931\n","nlml -230117.89153083274\n","err (0.0032463062377658942-2.0777396963062498e-19j)\n","eps 1.2433079884090422e-05\n","base1 std tensor([5.7422, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 932\n","nlml -230207.18716540234\n","err (0.0032415868770335836-2.0762279330158849e-19j)\n","eps 1.2433987710834795e-05\n","base1 std tensor([5.7422, 5.7727], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 933\n","nlml -230251.93481089937\n","err (0.003240501217979048-2.0735990352165101e-19j)\n","eps 1.2434426288126e-05\n","base1 std tensor([5.7423, 5.7727], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 934\n","nlml -230199.48415187016\n","err (0.0032406844674562597-2.0743388576330238e-19j)\n","eps 1.2434584358618687e-05\n","base1 std tensor([5.7423, 5.7727], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 935\n","nlml -230006.89740602978\n","err (0.003251283835032048-2.0816521404618438e-19j)\n","eps 1.2435037365711886e-05\n","base1 std tensor([5.7424, 5.7727], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 936\n","nlml -230101.33713048452\n","err (0.00324898288969341-2.0820909472776545e-19j)\n","eps 1.243548716684376e-05\n","base1 std tensor([5.7425, 5.7727], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9184, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 937\n","nlml -230137.24851271283\n","err (0.00324631454998418-2.0774113538143622e-19j)\n","eps 1.2435873399704121e-05\n","base1 std tensor([5.7425, 5.7727], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 938\n","nlml -230074.2192750951\n","err (0.0032503326434965584-2.0791151568308993e-19j)\n","eps 1.2436378033028318e-05\n","base1 std tensor([5.7426, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 939\n","nlml -230140.25396394602\n","err (0.0032471977524449417-2.078623892186369e-19j)\n","eps 1.2436806225880294e-05\n","base1 std tensor([5.7426, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 940\n","nlml -230144.2204229515\n","err (0.0032467118855209584-2.0776173323140756e-19j)\n","eps 1.2437169535696831e-05\n","base1 std tensor([5.7425, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 941\n","nlml -230293.5045159938\n","err (0.0032407634721844654-2.073342979347692e-19j)\n","eps 1.2437106247438032e-05\n","base1 std tensor([5.7425, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 942\n","nlml -230261.4753650982\n","err (0.003241964787992921-2.0751639882443002e-19j)\n","eps 1.2436730791239664e-05\n","base1 std tensor([5.7425, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 943\n","nlml -230263.06014328808\n","err (0.0032407159119348097-2.0752379401009886e-19j)\n","eps 1.2435971778594465e-05\n","base1 std tensor([5.7425, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 944\n","nlml -230226.21798220664\n","err (0.003243796647106205-2.0781853902300953e-19j)\n","eps 1.2435018536979837e-05\n","base1 std tensor([5.7424, 5.7726], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 945\n","nlml -230276.93212383921\n","err (0.0032403851538167646-2.0758122178350048e-19j)\n","eps 1.2433768011824216e-05\n","base1 std tensor([5.7423, 5.7725], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 946\n","nlml -230241.10595751478\n","err (0.0032422072122151647-2.0756921005065936e-19j)\n","eps 1.2432348991286708e-05\n","base1 std tensor([5.7423, 5.7725], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 947\n","nlml -230289.02050476495\n","err (0.0032402639401406005-2.0745991950992196e-19j)\n","eps 1.2430631746561254e-05\n","base1 std tensor([5.7423, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 948\n","nlml -230290.3615081618\n","err (0.003240584208043164-2.0742688192295604e-19j)\n","eps 1.2428684448873602e-05\n","base1 std tensor([5.7423, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 949\n","nlml -230333.91750575736\n","err (0.003238507480607438-2.0730673856503437e-19j)\n","eps 1.242644291771396e-05\n","base1 std tensor([5.7422, 5.7724], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 950\n","nlml -230342.93192717605\n","err (0.0032389953730488173-2.0731941297009714e-19j)\n","eps 1.2423928943569514e-05\n","base1 std tensor([5.7422, 5.7723], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 951\n","nlml -230357.91871089276\n","err (0.003239049178456792-2.0744881638073507e-19j)\n","eps 1.2421173475330248e-05\n","base1 std tensor([5.7422, 5.7722], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 952\n","nlml -230356.2427310534\n","err (0.003239670188837459-2.0747044460710423e-19j)\n","eps 1.241821339562041e-05\n","base1 std tensor([5.7422, 5.7721], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 953\n","nlml -230378.1942865268\n","err (0.003237956377611289-2.0736348817432236e-19j)\n","eps 1.241503021664974e-05\n","base1 std tensor([5.7422, 5.7721], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 954\n","nlml -230360.56789635282\n","err (0.003238370091853788-2.0736655354967358e-19j)\n","eps 1.241167367139732e-05\n","base1 std tensor([5.7422, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 955\n","nlml -230375.6242573024\n","err (0.003237676780853761-2.072647511817209e-19j)\n","eps 1.2408154040459627e-05\n","base1 std tensor([5.7422, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 956\n","nlml -230365.868579392\n","err (0.0032374155846408665-2.0731338702980247e-19j)\n","eps 1.2404528808735699e-05\n","base1 std tensor([5.7422, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 957\n","nlml -230402.57912802757\n","err (0.003237183892278965-2.0725499551931371e-19j)\n","eps 1.2400791335451715e-05\n","base1 std tensor([5.7422, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 958\n","nlml -230418.99170714794\n","err (0.0032369592794527576-2.072728762947775e-19j)\n","eps 1.239696969133361e-05\n","base1 std tensor([5.7423, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 959\n","nlml -230440.86877153584\n","err (0.0032369441284760578-2.072736373765411e-19j)\n","eps 1.239306884072855e-05\n","base1 std tensor([5.7423, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 960\n","nlml -230442.01870792283\n","err (0.003236986409841586-2.0729648042846036e-19j)\n","eps 1.2389114292732758e-05\n","base1 std tensor([5.7422, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 961\n","nlml -230432.5108194844\n","err (0.0032371979872234413-2.0728322476861337e-19j)\n","eps 1.2385124937918324e-05\n","base1 std tensor([5.7422, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 962\n","nlml -230447.27118632704\n","err (0.003236788072946534-2.0721601422341613e-19j)\n","eps 1.2381126959461963e-05\n","base1 std tensor([5.7422, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 963\n","nlml -230374.51637290497\n","err (0.003237933752851879-2.073510009274849e-19j)\n","eps 1.23772084283048e-05\n","base1 std tensor([5.7422, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 964\n","nlml -230436.78036669086\n","err (0.00323818432878713-2.0742344034761465e-19j)\n","eps 1.237335860465633e-05\n","base1 std tensor([5.7422, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 965\n","nlml -230221.1226522368\n","err (0.0032391448771938217-2.0737579721481943e-19j)\n","eps 1.2369704044999349e-05\n","base1 std tensor([5.7421, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 966\n","nlml -230398.70633491516\n","err (0.003238584651713024-2.074461010639598e-19j)\n","eps 1.236618519666969e-05\n","base1 std tensor([5.7422, 5.7720], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 967\n","nlml -229834.42329609534\n","err (0.0032561264078313124-2.0876905073297001e-19j)\n","eps 1.2363951344718535e-05\n","base1 std tensor([5.7422, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 968\n","nlml -229605.96078640217\n","err (0.003264440262445214-2.089745123783152e-19j)\n","eps 1.2363376428652323e-05\n","base1 std tensor([5.7421, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 969\n","nlml -230189.5767153333\n","err (0.0032434813395619344-2.0763316675500513e-19j)\n","eps 1.2362938933319447e-05\n","base1 std tensor([5.7421, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 970\n","nlml -230263.30694379794\n","err (0.0032431503085926586-2.0745088181062885e-19j)\n","eps 1.2362548590773326e-05\n","base1 std tensor([5.7421, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 971\n","nlml -230096.79060116643\n","err (0.0032489637710967673-2.080757202075714e-19j)\n","eps 1.2362561886457355e-05\n","base1 std tensor([5.7421, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 972\n","nlml -230099.4046373298\n","err (0.0032485494839147293-2.081516959851589e-19j)\n","eps 1.2362959734170574e-05\n","base1 std tensor([5.7420, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 973\n","nlml -230115.99952033348\n","err (0.003249306312425581-2.0796930681757269e-19j)\n","eps 1.2363710053414115e-05\n","base1 std tensor([5.7420, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 974\n","nlml -230118.12761335768\n","err (0.0032473953758253753-2.0775770614141847e-19j)\n","eps 1.2364670206904203e-05\n","base1 std tensor([5.7420, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 975\n","nlml -229967.1086409885\n","err (0.0032545974982766596-2.086093945593078e-19j)\n","eps 1.2366293581385022e-05\n","base1 std tensor([5.7419, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 976\n","nlml -229833.6060732398\n","err (0.0032636439418876396-2.0889577891856595e-19j)\n","eps 1.23688886309081e-05\n","base1 std tensor([5.7419, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 977\n","nlml -229997.15456803417\n","err (0.0032528302140614764-2.0834684204517265e-19j)\n","eps 1.2371903665892437e-05\n","base1 std tensor([5.7419, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 978\n","nlml -230189.48442199564\n","err (0.0032445889793424245-2.07551037812826e-19j)\n","eps 1.2374717482848257e-05\n","base1 std tensor([5.7418, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 979\n","nlml -229997.7945420147\n","err (0.003251381326295769-2.0801354366364599e-19j)\n","eps 1.2377827850975185e-05\n","base1 std tensor([5.7418, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 980\n","nlml -230200.43786731112\n","err (0.0032436303398264655-2.0758027270426647e-19j)\n","eps 1.238063331820342e-05\n","base1 std tensor([5.7418, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 981\n","nlml -230051.176939442\n","err (0.0032480958388622556-2.078313291322102e-19j)\n","eps 1.2383448314896638e-05\n","base1 std tensor([5.7418, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 982\n","nlml -230089.8782387525\n","err (0.0032446996866660935-2.0784289438016985e-19j)\n","eps 1.2386146014004315e-05\n","base1 std tensor([5.7419, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 983\n","nlml -230175.11226537733\n","err (0.0032423669174105134-2.0756179038385022e-19j)\n","eps 1.238854020863081e-05\n","base1 std tensor([5.7420, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 984\n","nlml -230181.66404570115\n","err (0.0032417226154318585-2.0754842040668175e-19j)\n","eps 1.2390569727749881e-05\n","base1 std tensor([5.7420, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 985\n","nlml -230190.6476783557\n","err (0.0032419108211195783-2.0743599030961502e-19j)\n","eps 1.2392260194845854e-05\n","base1 std tensor([5.7420, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 986\n","nlml -230171.9180960892\n","err (0.003242742924466111-2.0752789247612003e-19j)\n","eps 1.2393749372242985e-05\n","base1 std tensor([5.7420, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 987\n","nlml -230235.7545394687\n","err (0.0032410718459381926-2.0741736761812988e-19j)\n","eps 1.2394888934921241e-05\n","base1 std tensor([5.7421, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 988\n","nlml -230273.565561594\n","err (0.003240751653708675-2.0732279513018813e-19j)\n","eps 1.2395655299495637e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 989\n","nlml -230052.72328401642\n","err (0.003246495552386581-2.0774134542912287e-19j)\n","eps 1.2396561729670538e-05\n","base1 std tensor([5.7421, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 990\n","nlml -230221.8806815567\n","err (0.003241504442557976-2.073519430673279e-19j)\n","eps 1.2397240788506145e-05\n","base1 std tensor([5.7421, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 991\n","nlml -230203.0632058345\n","err (0.0032417648104054605-2.0744011307677344e-19j)\n","eps 1.2397758809459748e-05\n","base1 std tensor([5.7421, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 992\n","nlml -230194.366988645\n","err (0.0032426898229182778-2.0761198911706475e-19j)\n","eps 1.2398171657451947e-05\n","base1 std tensor([5.7421, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 993\n","nlml -230258.59275206234\n","err (0.0032403463133933116-2.0741476697594634e-19j)\n","eps 1.2398319617970554e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 994\n","nlml -230276.87285001634\n","err (0.0032400111118248026-2.072822060401932e-19j)\n","eps 1.2398165783989657e-05\n","base1 std tensor([5.7421, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 995\n","nlml -230309.5170104142\n","err (0.0032391711227399817-2.0730587613323422e-19j)\n","eps 1.2397670234143635e-05\n","base1 std tensor([5.7422, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 996\n","nlml -230319.61890005862\n","err (0.0032384871929452648-2.0733944845008682e-19j)\n","eps 1.2396864636752073e-05\n","base1 std tensor([5.7422, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 997\n","nlml -230322.8217480663\n","err (0.0032391748742930516-2.0729913821404743e-19j)\n","eps 1.239578368825252e-05\n","base1 std tensor([5.7423, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 998\n","nlml -230326.73580614143\n","err (0.0032395741010133013-2.072662799386659e-19j)\n","eps 1.2394453071033172e-05\n","base1 std tensor([5.7423, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 999\n","nlml -230332.81879942055\n","err (0.003238901003986314-2.0728186879554445e-19j)\n","eps 1.2392893984512138e-05\n","base1 std tensor([5.7423, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 0\n","nlml -230323.18371036023\n","err (0.0032387152366897074-2.0735529836089823e-19j)\n","eps 1.238050728491067e-05\n","base1 std tensor([5.7422, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 1\n","nlml -229468.80190206307\n","err (0.003286893886376409-2.0993983374954495e-19j)\n","eps 1.238821561525043e-05\n","base1 std tensor([5.7422, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9184, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 2\n","nlml -230324.99821983714\n","err (0.003241639388629875-2.0739003949299516e-19j)\n","eps 1.2393310127844339e-05\n","base1 std tensor([5.7422, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 3\n","nlml -230243.74920532832\n","err (0.0032456709764195034-2.077866197612798e-19j)\n","eps 1.2397564712892622e-05\n","base1 std tensor([5.7422, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 4\n","nlml -230021.09799218396\n","err (0.0032577917983242777-2.085693225923944e-19j)\n","eps 1.2402942485011612e-05\n","base1 std tensor([5.7422, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 5\n","nlml -230185.59364417996\n","err (0.0032499858622584625-2.0814303227566984e-19j)\n","eps 1.2408077623944233e-05\n","base1 std tensor([5.7422, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0249, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 6\n","nlml -230414.32794818692\n","err (0.0032390990395641636-2.0749122072248485e-19j)\n","eps 1.2411248225183675e-05\n","base1 std tensor([5.7422, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 7\n","nlml -230454.09668170952\n","err (0.003238465993586205-2.0738946614618736e-19j)\n","eps 1.2412575842927692e-05\n","base1 std tensor([5.7422, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 8\n","nlml -230367.4446035123\n","err (0.0032445616653033575-2.0768683913587426e-19j)\n","eps 1.2413068902982313e-05\n","base1 std tensor([5.7422, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 9\n","nlml -230334.83260220435\n","err (0.003247393270156811-2.077880583466752e-19j)\n","eps 1.2413138093825257e-05\n","base1 std tensor([5.7422, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 10\n","nlml -230412.56043968574\n","err (0.0032438883000469555-2.0755240231606616e-19j)\n","eps 1.2412379467048623e-05\n","base1 std tensor([5.7422, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 11\n","nlml -230510.45076856084\n","err (0.00323868989166468-2.0728859331235655e-19j)\n","eps 1.2410323976238015e-05\n","base1 std tensor([5.7422, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9186, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 12\n","nlml -230541.30881182442\n","err (0.0032369807421218275-2.072444789400449e-19j)\n","eps 1.2407048839707515e-05\n","base1 std tensor([5.7422, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 13\n","nlml -230524.76956124604\n","err (0.003238169034549811-2.0735496797221852e-19j)\n","eps 1.2402911758286566e-05\n","base1 std tensor([5.7422, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 14\n","nlml -230506.18118480698\n","err (0.003239817201834977-2.0747510282815916e-19j)\n","eps 1.2398215849934928e-05\n","base1 std tensor([5.7422, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 15\n","nlml -230530.01649550954\n","err (0.003239380644092429-2.0746699861208996e-19j)\n","eps 1.2393007619502016e-05\n","base1 std tensor([5.7421, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 16\n","nlml -230574.49375973994\n","err (0.0032375962361434283-2.0737155117812465e-19j)\n","eps 1.2387206512630086e-05\n","base1 std tensor([5.7421, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 17\n","nlml -230611.48513734306\n","err (0.0032365161902867846-2.0728937921763552e-19j)\n","eps 1.2380808670776003e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 18\n","nlml -230625.12257285166\n","err (0.0032370378361014245-2.0728886286017406e-19j)\n","eps 1.2373940046640653e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 19\n","nlml -230612.83214208492\n","err (0.0032386077420212597-2.0725638460412173e-19j)\n","eps 1.2366802943609493e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 20\n","nlml -230628.99009909213\n","err (0.0032385470711451285-2.072809215315916e-19j)\n","eps 1.2359486640680338e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 21\n","nlml -230647.35946970977\n","err (0.003237765010000135-2.0723890247878835e-19j)\n","eps 1.235202549577788e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 22\n","nlml -230672.44419097432\n","err (0.003236547463183523-2.071491857570889e-19j)\n","eps 1.2344417905014743e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 23\n","nlml -230687.95456851594\n","err (0.003235918221821637-2.0717304968033138e-19j)\n","eps 1.2336711590801271e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 24\n","nlml -230696.48789716806\n","err (0.003236032747595213-2.0725900421623183e-19j)\n","eps 1.23289795737683e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 25\n","nlml -230701.39003263786\n","err (0.003236444612823236-2.0730462805998664e-19j)\n","eps 1.2321328530617227e-05\n","base1 std tensor([5.7422, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 26\n","nlml -230712.62917333297\n","err (0.00323664890213455-2.0732245916082076e-19j)\n","eps 1.2313822758507053e-05\n","base1 std tensor([5.7422, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 27\n","nlml -230730.58175318784\n","err (0.0032364523649426906-2.073055468935977e-19j)\n","eps 1.2306487745256512e-05\n","base1 std tensor([5.7422, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 28\n","nlml -230746.9508914266\n","err (0.0032359938346893-2.0733105019822898e-19j)\n","eps 1.2299326619352175e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 29\n","nlml -230760.78348786314\n","err (0.0032360093096484603-2.0724045715618632e-19j)\n","eps 1.2292377787451977e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 30\n","nlml -230760.06809046443\n","err (0.003236323999712917-2.0717987265978798e-19j)\n","eps 1.2285721670148728e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 31\n","nlml -230772.9724432429\n","err (0.0032362831347218617-2.0723581592186186e-19j)\n","eps 1.2279402067173479e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 32\n","nlml -230783.8377443479\n","err (0.0032361819239624993-2.072536869842425e-19j)\n","eps 1.2273448098708456e-05\n","base1 std tensor([5.7421, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 33\n","nlml -230797.42806238064\n","err (0.0032358102430408557-2.0724119282630456e-19j)\n","eps 1.2267864494222869e-05\n","base1 std tensor([5.7421, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 34\n","nlml -230796.05606566317\n","err (0.003236337127427777-2.0720909449373883e-19j)\n","eps 1.2262734198284489e-05\n","base1 std tensor([5.7421, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 35\n","nlml -230810.11396171388\n","err (0.0032360408604725876-2.0731732634586936e-19j)\n","eps 1.2258042817938587e-05\n","base1 std tensor([5.7421, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 36\n","nlml -230811.2357754749\n","err (0.0032361725181646677-2.0735468290306698e-19j)\n","eps 1.2253836805226452e-05\n","base1 std tensor([5.7422, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 37\n","nlml -230831.17776163312\n","err (0.0032358946751520545-2.0727848008934758e-19j)\n","eps 1.2250067812738638e-05\n","base1 std tensor([5.7422, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 38\n","nlml -230833.89192552594\n","err (0.0032359067952517245-2.0729065418082337e-19j)\n","eps 1.224677279939586e-05\n","base1 std tensor([5.7422, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 39\n","nlml -230844.84674123424\n","err (0.0032357888456997085-2.0725997547916628e-19j)\n","eps 1.2243917669421602e-05\n","base1 std tensor([5.7422, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 40\n","nlml -230840.04668118956\n","err (0.0032363036472828326-2.0730182520101295e-19j)\n","eps 1.22415694690628e-05\n","base1 std tensor([5.7422, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 41\n","nlml -230848.72026806462\n","err (0.00323615224968207-2.0733760624889422e-19j)\n","eps 1.2239666160213083e-05\n","base1 std tensor([5.7422, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 42\n","nlml -230861.4818964504\n","err (0.003236119081999916-2.0725274230122599e-19j)\n","eps 1.223817156977605e-05\n","base1 std tensor([5.7422, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 43\n","nlml -230869.81141867742\n","err (0.0032359586032651684-2.0727356656834474e-19j)\n","eps 1.2237062614108602e-05\n","base1 std tensor([5.7422, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 44\n","nlml -230879.11737949646\n","err (0.0032356320711093736-2.0727339623670484e-19j)\n","eps 1.2236299639981927e-05\n","base1 std tensor([5.7422, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 45\n","nlml -230886.71949898827\n","err (0.003235692506581808-2.0729356390255618e-19j)\n","eps 1.2235863133744706e-05\n","base1 std tensor([5.7422, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 46\n","nlml -230886.8781219123\n","err (0.00323582557586669-2.0728769310429591e-19j)\n","eps 1.2235741305181904e-05\n","base1 std tensor([5.7423, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 47\n","nlml -230893.95417641185\n","err (0.003235893142826519-2.073047446327042e-19j)\n","eps 1.22359147979399e-05\n","base1 std tensor([5.7423, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 48\n","nlml -230907.42180019946\n","err (0.0032358284111720062-2.07317788702076e-19j)\n","eps 1.2236310970184296e-05\n","base1 std tensor([5.7423, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 49\n","nlml -230913.5400564808\n","err (0.003235762695626023-2.0725978601579416e-19j)\n","eps 1.2236897272497933e-05\n","base1 std tensor([5.7423, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 50\n","nlml -230919.24467428905\n","err (0.003235947717843475-2.0728234895429843e-19j)\n","eps 1.2237640753135148e-05\n","base1 std tensor([5.7422, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 51\n","nlml -230921.5473787087\n","err (0.003235774680824199-2.0729015920265195e-19j)\n","eps 1.2238531931028119e-05\n","base1 std tensor([5.7422, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 52\n","nlml -230918.96218557746\n","err (0.003235942595610796-2.0729958885000992e-19j)\n","eps 1.2239568096542055e-05\n","base1 std tensor([5.7422, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 53\n","nlml -230931.5714275551\n","err (0.003235845823034294-2.073177063553885e-19j)\n","eps 1.2240705036156873e-05\n","base1 std tensor([5.7422, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 54\n","nlml -230933.18445992787\n","err (0.0032357563724673415-2.0734187568705732e-19j)\n","eps 1.2241923287672272e-05\n","base1 std tensor([5.7422, 5.7712], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 55\n","nlml -230941.46548791105\n","err (0.0032356377031980722-2.0729564073985176e-19j)\n","eps 1.2243162727708071e-05\n","base1 std tensor([5.7422, 5.7712], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 56\n","nlml -230954.3496113386\n","err (0.0032355664619025688-2.0729635994016753e-19j)\n","eps 1.2244365325785284e-05\n","base1 std tensor([5.7422, 5.7712], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 57\n","nlml -230960.27932329645\n","err (0.0032356328509211634-2.0730618728243228e-19j)\n","eps 1.2245514664793219e-05\n","base1 std tensor([5.7422, 5.7712], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 58\n","nlml -230960.82610281708\n","err (0.0032358060937750853-2.0730014697229777e-19j)\n","eps 1.2246620624809199e-05\n","base1 std tensor([5.7422, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 59\n","nlml -230947.19980661783\n","err (0.0032359549684588098-2.0733393537153297e-19j)\n","eps 1.2247714413347157e-05\n","base1 std tensor([5.7422, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 60\n","nlml -230960.48262188988\n","err (0.0032361575982708195-2.073991371826171e-19j)\n","eps 1.2248754954819714e-05\n","base1 std tensor([5.7423, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 61\n","nlml -230976.81288718508\n","err (0.003235581120136782-2.0734647537554663e-19j)\n","eps 1.2249674103214581e-05\n","base1 std tensor([5.7423, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 62\n","nlml -230988.1818721998\n","err (0.0032355566716622537-2.0731529969591413e-19j)\n","eps 1.2250454706963955e-05\n","base1 std tensor([5.7423, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 63\n","nlml -230993.58332524702\n","err (0.003235566034572687-2.0730688430471061e-19j)\n","eps 1.2251083767708893e-05\n","base1 std tensor([5.7423, 5.7712], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 64\n","nlml -230980.3167805914\n","err (0.00323579911478136-2.073187449603855e-19j)\n","eps 1.225160298272656e-05\n","base1 std tensor([5.7423, 5.7712], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 65\n","nlml -230997.0591859656\n","err (0.003235767351655479-2.073095906718841e-19j)\n","eps 1.2251981065753547e-05\n","base1 std tensor([5.7423, 5.7712], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 66\n","nlml -231001.8118066394\n","err (0.0032357256638103123-2.0732516024653386e-19j)\n","eps 1.2252208770234496e-05\n","base1 std tensor([5.7423, 5.7712], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 67\n","nlml -231005.4602173965\n","err (0.003235792634842383-2.0728076104712328e-19j)\n","eps 1.225229260406131e-05\n","base1 std tensor([5.7423, 5.7712], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 68\n","nlml -231011.5375677298\n","err (0.0032356616061269936-2.0730036445479367e-19j)\n","eps 1.2252222630567789e-05\n","base1 std tensor([5.7423, 5.7712], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 69\n","nlml -231017.39948199873\n","err (0.0032357548445739927-2.0731719676786916e-19j)\n","eps 1.2252016610648021e-05\n","base1 std tensor([5.7423, 5.7712], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 70\n","nlml -231010.52011856917\n","err (0.0032358729458424884-2.072778458566568e-19j)\n","eps 1.2251766636210125e-05\n","base1 std tensor([5.7423, 5.7712], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 71\n","nlml -231027.7314448924\n","err (0.0032356751077659176-2.073456621151398e-19j)\n","eps 1.2251396101823387e-05\n","base1 std tensor([5.7423, 5.7712], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 72\n","nlml -231031.56368811041\n","err (0.003235761373312845-2.073623590906244e-19j)\n","eps 1.2250917778429053e-05\n","base1 std tensor([5.7424, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 73\n","nlml -231036.86528909914\n","err (0.0032356931901700537-2.0732585558862328e-19j)\n","eps 1.2250346934086222e-05\n","base1 std tensor([5.7424, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 74\n","nlml -231041.50884837992\n","err (0.0032357896720120656-2.0730692130500821e-19j)\n","eps 1.2249715127877938e-05\n","base1 std tensor([5.7424, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 75\n","nlml -231041.08105410074\n","err (0.0032357819318535076-2.073431621340734e-19j)\n","eps 1.22490748749487e-05\n","base1 std tensor([5.7424, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 76\n","nlml -230976.2549941718\n","err (0.0032373074823557483-2.073662033426586e-19j)\n","eps 1.2248747532755593e-05\n","base1 std tensor([5.7424, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 77\n","nlml -231026.01674175292\n","err (0.003236479993878302-2.0738008025143326e-19j)\n","eps 1.2248547171871235e-05\n","base1 std tensor([5.7424, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 78\n","nlml -231030.50639741734\n","err (0.0032362237538694698-2.0730886722495875e-19j)\n","eps 1.2248370361061816e-05\n","base1 std tensor([5.7424, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 79\n","nlml -231038.56945096236\n","err (0.0032361099098019426-2.0739383557818485e-19j)\n","eps 1.2248242748734558e-05\n","base1 std tensor([5.7424, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 80\n","nlml -231020.94429190876\n","err (0.003236511170049397-2.0747052462608568e-19j)\n","eps 1.2248318134113598e-05\n","base1 std tensor([5.7424, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 81\n","nlml -231025.4634886918\n","err (0.0032367887361330868-2.074167322835107e-19j)\n","eps 1.2248544083261394e-05\n","base1 std tensor([5.7424, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 82\n","nlml -231037.13703043258\n","err (0.0032362852030340945-2.0734790349456975e-19j)\n","eps 1.2248801524754698e-05\n","base1 std tensor([5.7425, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 83\n","nlml -231045.28355343762\n","err (0.0032362346567304124-2.073859190477599e-19j)\n","eps 1.2249088727591115e-05\n","base1 std tensor([5.7425, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 84\n","nlml -231040.18050454595\n","err (0.0032364181164823667-2.0742266496101772e-19j)\n","eps 1.2249422377717582e-05\n","base1 std tensor([5.7425, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 85\n","nlml -231048.0527731458\n","err (0.0032363727778012634-2.0735844335356569e-19j)\n","eps 1.2249785563549937e-05\n","base1 std tensor([5.7425, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 86\n","nlml -231047.27925331934\n","err (0.003236359468939541-2.0738477993367505e-19j)\n","eps 1.225019205941959e-05\n","base1 std tensor([5.7425, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 87\n","nlml -231039.8917566841\n","err (0.0032365754852835015-2.0737649851826077e-19j)\n","eps 1.2250698714332016e-05\n","base1 std tensor([5.7425, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 88\n","nlml -231042.9024550534\n","err (0.0032368009406255308-2.0736497614654265e-19j)\n","eps 1.2251293145382873e-05\n","base1 std tensor([5.7425, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 89\n","nlml -231050.63451304619\n","err (0.0032365778496277965-2.0730450764169974e-19j)\n","eps 1.2251918265846181e-05\n","base1 std tensor([5.7425, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 90\n","nlml -231052.36549076854\n","err (0.0032365443830907445-2.0731941760382648e-19j)\n","eps 1.225255466119483e-05\n","base1 std tensor([5.7425, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 91\n","nlml -231056.8295919837\n","err (0.0032368081194515085-2.073765316977339e-19j)\n","eps 1.2253197309095646e-05\n","base1 std tensor([5.7425, 5.7713], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 92\n","nlml -231062.79527368234\n","err (0.0032367403638882317-2.0735638398495776e-19j)\n","eps 1.2253827517676181e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 93\n","nlml -231056.8961890136\n","err (0.003236986977417449-2.07378172213474e-19j)\n","eps 1.2254459703091448e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 94\n","nlml -231060.12152125174\n","err (0.0032370591933310413-2.0735899790749691e-19j)\n","eps 1.225510815533627e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 95\n","nlml -231065.41306995662\n","err (0.003236925997211033-2.0729593255286744e-19j)\n","eps 1.2255700480821858e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 96\n","nlml -231071.2744396486\n","err (0.0032369850444985047-2.0734130425668266e-19j)\n","eps 1.2256215199105175e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 97\n","nlml -231074.883644807\n","err (0.0032369238002651823-2.0730282484195848e-19j)\n","eps 1.2256614200387931e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 98\n","nlml -231080.94783908056\n","err (0.003236823120369851-2.0729233811451003e-19j)\n","eps 1.2256879254585167e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 99\n","nlml -231085.73628164708\n","err (0.003236691450779313-2.0734056096480863e-19j)\n","eps 1.2256984903269014e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 100\n","nlml -231088.6972415077\n","err (0.0032365090999800774-2.0724700187046775e-19j)\n","eps 1.2256931942414965e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 101\n","nlml -231093.67614880265\n","err (0.003236729170743133-2.0728317304848255e-19j)\n","eps 1.2256725061596059e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 102\n","nlml -231101.27391006582\n","err (0.0032365464192816345-2.0730043252697916e-19j)\n","eps 1.2256329352023145e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 103\n","nlml -231106.31828926963\n","err (0.003236643509590985-2.0728712365086282e-19j)\n","eps 1.2255763658926465e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 104\n","nlml -231108.3975983124\n","err (0.0032363494297755336-2.0729686899233806e-19j)\n","eps 1.2255028428570264e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 105\n","nlml -231113.41626394776\n","err (0.0032363380502177783-2.0728689920916799e-19j)\n","eps 1.2254159478487882e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 106\n","nlml -231116.22372925078\n","err (0.0032363505393462983-2.0727213290454437e-19j)\n","eps 1.2253171082087012e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 107\n","nlml -231124.25493633185\n","err (0.003236214939136913-2.072882765051574e-19j)\n","eps 1.225205485992586e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 108\n","nlml -231132.69663730732\n","err (0.0032360960355432467-2.0730017859235912e-19j)\n","eps 1.2250797725826818e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 109\n","nlml -231124.6570537544\n","err (0.003236507795887098-2.072803607046574e-19j)\n","eps 1.2249537624583423e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 110\n","nlml -231131.1294016883\n","err (0.0032361314044219774-2.0734978662768842e-19j)\n","eps 1.2248240469041947e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 111\n","nlml -231137.68685844203\n","err (0.003236257686830476-2.0731920239716453e-19j)\n","eps 1.2246901147950089e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 112\n","nlml -231136.72916268458\n","err (0.0032365098843297013-2.0728166671095557e-19j)\n","eps 1.2245602445689759e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 113\n","nlml -231131.7458487105\n","err (0.0032362632135856406-2.0726915840225614e-19j)\n","eps 1.2244337409380422e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 114\n","nlml -231149.9959523812\n","err (0.0032361069901413967-2.0729873847383126e-19j)\n","eps 1.2243084650734975e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 115\n","nlml -231148.477317781\n","err (0.003236321716603229-2.0733241864621698e-19j)\n","eps 1.2241901887026584e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 116\n","nlml -231139.10484596484\n","err (0.0032363426320032715-2.0732735899497887e-19j)\n","eps 1.2240827310996375e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 117\n","nlml -231147.7051905661\n","err (0.0032364840895106966-2.073436725561235e-19j)\n","eps 1.2239885201796125e-05\n","base1 std tensor([5.7426, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 118\n","nlml -231153.74108800554\n","err (0.003236188622236095-2.0731145498179278e-19j)\n","eps 1.2239061027040434e-05\n","base1 std tensor([5.7427, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 119\n","nlml -231154.43377319394\n","err (0.0032363738345642973-2.0734198101966135e-19j)\n","eps 1.2238375008482711e-05\n","base1 std tensor([5.7427, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 120\n","nlml -231159.7182031191\n","err (0.003236236417937672-2.0732398513737863e-19j)\n","eps 1.2237780658861725e-05\n","base1 std tensor([5.7427, 5.7714], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 121\n","nlml -231160.4501740862\n","err (0.003236342142073188-2.0736641253763316e-19j)\n","eps 1.2237301298373517e-05\n","base1 std tensor([5.7427, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 122\n","nlml -231164.373966794\n","err (0.003236279211816443-2.0731095687807234e-19j)\n","eps 1.223691463537921e-05\n","base1 std tensor([5.7427, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 123\n","nlml -231167.4253011939\n","err (0.0032362720607934815-2.0735105517673419e-19j)\n","eps 1.2236621078683953e-05\n","base1 std tensor([5.7427, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 124\n","nlml -231165.99432541901\n","err (0.003236426497937684-2.0732356314507923e-19j)\n","eps 1.223644667207887e-05\n","base1 std tensor([5.7427, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 125\n","nlml -231172.8963006041\n","err (0.0032362300224921033-2.0732801605855193e-19j)\n","eps 1.2236335973747832e-05\n","base1 std tensor([5.7427, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 126\n","nlml -231170.8105839334\n","err (0.0032363231496230233-2.0730694442168659e-19j)\n","eps 1.2236329057500726e-05\n","base1 std tensor([5.7427, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 127\n","nlml -231172.11388845617\n","err (0.003236362772264392-2.0736614426981083e-19j)\n","eps 1.2236420430990716e-05\n","base1 std tensor([5.7427, 5.7715], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 128\n","nlml -231166.25708572098\n","err (0.0032368022013513254-2.0736873017352268e-19j)\n","eps 1.2236672312750974e-05\n","base1 std tensor([5.7427, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 129\n","nlml -231177.9244725399\n","err (0.0032361207347069536-2.0731900998098346e-19j)\n","eps 1.2236949031761068e-05\n","base1 std tensor([5.7427, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 130\n","nlml -231178.8608491427\n","err (0.0032360799077714134-2.0735623960091934e-19j)\n","eps 1.2237246001249427e-05\n","base1 std tensor([5.7427, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 131\n","nlml -231185.791795126\n","err (0.0032360042219591197-2.0732625111230383e-19j)\n","eps 1.2237497534540742e-05\n","base1 std tensor([5.7427, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 132\n","nlml -231192.61414752319\n","err (0.0032358440687347283-2.0724139964739032e-19j)\n","eps 1.2237658475481575e-05\n","base1 std tensor([5.7428, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 133\n","nlml -231191.0947940908\n","err (0.003236043147724978-2.0733878974122725e-19j)\n","eps 1.2237767422132127e-05\n","base1 std tensor([5.7428, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 134\n","nlml -231187.2685420575\n","err (0.0032360549391589203-2.0735730842406742e-19j)\n","eps 1.2237859065624545e-05\n","base1 std tensor([5.7428, 5.7716], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 135\n","nlml -231189.8300230793\n","err (0.0032358654375049286-2.0733593010593813e-19j)\n","eps 1.2237889775532567e-05\n","base1 std tensor([5.7428, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 136\n","nlml -231191.93677558124\n","err (0.0032361445727992536-2.0731991540043957e-19j)\n","eps 1.2237876917144601e-05\n","base1 std tensor([5.7428, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 137\n","nlml -231198.58979703486\n","err (0.0032359613329819977-2.072927060118829e-19j)\n","eps 1.2237769680526426e-05\n","base1 std tensor([5.7428, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 138\n","nlml -231197.80362074604\n","err (0.003236017037353825-2.073430198358556e-19j)\n","eps 1.2237592650817956e-05\n","base1 std tensor([5.7428, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 139\n","nlml -231192.636904917\n","err (0.003236091021623354-2.073825062771898e-19j)\n","eps 1.2237397768003373e-05\n","base1 std tensor([5.7428, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 140\n","nlml -231196.4904052435\n","err (0.0032361216750718866-2.0734121903550607e-19j)\n","eps 1.2237175311922077e-05\n","base1 std tensor([5.7429, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 141\n","nlml -231203.7243720202\n","err (0.003235940783826484-2.0734410777390172e-19j)\n","eps 1.2236889143368595e-05\n","base1 std tensor([5.7429, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 142\n","nlml -231207.74966246999\n","err (0.0032358029025992808-2.0731783073840225e-19j)\n","eps 1.2236523831729955e-05\n","base1 std tensor([5.7429, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 143\n","nlml -231213.25125885173\n","err (0.003235677913926339-2.0730260860003877e-19j)\n","eps 1.2236067087118461e-05\n","base1 std tensor([5.7429, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 144\n","nlml -231195.7955488123\n","err (0.003235967892107235-2.0733281576769362e-19j)\n","eps 1.2235702335463112e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 145\n","nlml -231202.1525196966\n","err (0.00323582698110484-2.0728999801304337e-19j)\n","eps 1.2235334865362828e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 146\n","nlml -231215.96660943626\n","err (0.0032358968452157596-2.0731051967466042e-19j)\n","eps 1.223492046183322e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 147\n","nlml -231221.43401667642\n","err (0.0032358284811559606-2.0734202138415997e-19j)\n","eps 1.223445571300475e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 148\n","nlml -231226.20727360403\n","err (0.0032357454030517378-2.073321141756333e-19j)\n","eps 1.223395972627582e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 149\n","nlml -231228.32480665567\n","err (0.0032356733347194584-2.072930644488795e-19j)\n","eps 1.2233442979293647e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 150\n","nlml -231230.59819539957\n","err (0.0032357078327835526-2.0729184373002664e-19j)\n","eps 1.2232909639877912e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 151\n","nlml -231206.5261840761\n","err (0.003236648627912849-2.0733934873216046e-19j)\n","eps 1.223267403674186e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 152\n","nlml -231182.5291127583\n","err (0.0032369937756065456-2.0742093357059819e-19j)\n","eps 1.2232663590608035e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 153\n","nlml -231218.01588880213\n","err (0.003236421758050077-2.073681824135089e-19j)\n","eps 1.223273403747575e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 154\n","nlml -231224.1891642007\n","err (0.0032360380820047846-2.0730593081816935e-19j)\n","eps 1.2232853767691863e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 155\n","nlml -231195.13985749768\n","err (0.0032369919128846804-2.073363327251374e-19j)\n","eps 1.2233336947963457e-05\n","base1 std tensor([5.7431, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 156\n","nlml -231215.6071384197\n","err (0.003236909309601701-2.07342294535223e-19j)\n","eps 1.223398168935144e-05\n","base1 std tensor([5.7431, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 157\n","nlml -231232.279816599\n","err (0.003236126262957713-2.0734832532689484e-19j)\n","eps 1.2234523656559667e-05\n","base1 std tensor([5.7431, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 158\n","nlml -231218.16197126143\n","err (0.0032363611605968805-2.073496238910969e-19j)\n","eps 1.223504828826624e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 159\n","nlml -231219.15728708042\n","err (0.0032365431727467584-2.0732943708435747e-19j)\n","eps 1.2235544960452596e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 160\n","nlml -231223.41643008683\n","err (0.003236382606475236-2.0735057696916682e-19j)\n","eps 1.223596379776383e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 161\n","nlml -231224.1576105879\n","err (0.0032361346973352333-2.0732375318740528e-19j)\n","eps 1.2236293612451744e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 162\n","nlml -231227.35724832228\n","err (0.0032361006321724884-2.0733490755975918e-19j)\n","eps 1.223651284014676e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 163\n","nlml -231230.32562449144\n","err (0.003236075648789871-2.0733247543194905e-19j)\n","eps 1.2236599426989508e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 164\n","nlml -231233.55781878385\n","err (0.0032360958960052253-2.0730548386076165e-19j)\n","eps 1.2236568016277271e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 165\n","nlml -231222.93934021663\n","err (0.003236459737938483-2.073577021517239e-19j)\n","eps 1.2236581774155898e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 166\n","nlml -231189.4998063809\n","err (0.0032369679999114023-2.0750596824122194e-19j)\n","eps 1.2236902795391143e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 167\n","nlml -231212.7570492966\n","err (0.003236455706314097-2.0733392435299442e-19j)\n","eps 1.2237276233892466e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 168\n","nlml -231226.77563629264\n","err (0.0032363963568367115-2.0727821342360088e-19j)\n","eps 1.2237592692377602e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 169\n","nlml -231208.9962769299\n","err (0.003237315345050985-2.0737754748889386e-19j)\n","eps 1.2238100510395351e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 170\n","nlml -231220.21362897498\n","err (0.003236400402401194-2.0735086362959747e-19j)\n","eps 1.2238523378198743e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 171\n","nlml -231169.40797056892\n","err (0.003237135431086866-2.07379180401213e-19j)\n","eps 1.2239079068168107e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 172\n","nlml -231218.2536805017\n","err (0.0032369272820806996-2.0742023829980274e-19j)\n","eps 1.2239632436106729e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 173\n","nlml -231217.2053320141\n","err (0.003236577699191497-2.0737844610863716e-19j)\n","eps 1.2240072535607874e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 174\n","nlml -231225.05005786047\n","err (0.0032361165766784366-2.0734032436977372e-19j)\n","eps 1.224032975262389e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 175\n","nlml -231230.20695834642\n","err (0.0032362975668759654-2.0732939898419896e-19j)\n","eps 1.2240417970005448e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 176\n","nlml -231239.17527237444\n","err (0.0032363568530061324-2.0730338895257817e-19j)\n","eps 1.224029267172219e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 177\n","nlml -231242.83563650618\n","err (0.0032362423538687336-2.0733435253119824e-19j)\n","eps 1.2239957100694486e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 178\n","nlml -231240.04514995735\n","err (0.003236196310586301-2.0731959087000946e-19j)\n","eps 1.223944093106969e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 179\n","nlml -231234.55887518582\n","err (0.0032362626997672135-2.0735420886020585e-19j)\n","eps 1.2238800007444016e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 180\n","nlml -231239.68040230736\n","err (0.0032364441307786607-2.0734000740999437e-19j)\n","eps 1.2238098914229906e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 181\n","nlml -231244.3837733958\n","err (0.003236227438467825-2.0732573178413807e-19j)\n","eps 1.2237295732456673e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 182\n","nlml -231244.63922213594\n","err (0.003236258277279696-2.0728294999904337e-19j)\n","eps 1.2236429741287866e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 183\n","nlml -231244.67813240358\n","err (0.0032361728822600812-2.072902617657935e-19j)\n","eps 1.2235516852899864e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 184\n","nlml -231247.85601202238\n","err (0.0032360678394074537-2.0732214272828286e-19j)\n","eps 1.2234594948607675e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 185\n","nlml -231248.7074758912\n","err (0.003235995567435988-2.073016653464822e-19j)\n","eps 1.2233686523030947e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 186\n","nlml -231248.84376460544\n","err (0.003236139530176839-2.0732617737546209e-19j)\n","eps 1.2232839387582625e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 187\n","nlml -231254.7374277881\n","err (0.003236177689469829-2.0729572439165094e-19j)\n","eps 1.2232024573486537e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 188\n","nlml -231256.91885248746\n","err (0.003236096786143171-2.0728712430475783e-19j)\n","eps 1.2231248895048005e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 189\n","nlml -231257.59046665498\n","err (0.0032360811249364297-2.073296884092036e-19j)\n","eps 1.223055088817704e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 190\n","nlml -231261.95870409574\n","err (0.003236087988191551-2.0733478303351565e-19j)\n","eps 1.222993500506342e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 191\n","nlml -231266.25299650963\n","err (0.00323603315439356-2.0731901821253434e-19j)\n","eps 1.2229374010358743e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 192\n","nlml -231268.61405385056\n","err (0.0032360594698184067-2.0732642705343338e-19j)\n","eps 1.2228881796909387e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 193\n","nlml -231260.23000344043\n","err (0.003236572930501643-2.0731820487607235e-19j)\n","eps 1.222855668134602e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 194\n","nlml -231253.38933126023\n","err (0.0032363587167740767-2.0729639960432055e-19j)\n","eps 1.2228403012189688e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 195\n","nlml -231262.86380148306\n","err (0.003236260283409517-2.0733967952829875e-19j)\n","eps 1.2228337827015294e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 196\n","nlml -231256.48711844432\n","err (0.003236572793577918-2.0740030991636507e-19j)\n","eps 1.2228458486505823e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 197\n","nlml -231208.76835101773\n","err (0.00323907677217617-2.0741463755553018e-19j)\n","eps 1.2229300101284588e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 198\n","nlml -231261.28977047952\n","err (0.003236371309581873-2.0736506830283194e-19j)\n","eps 1.223012507740374e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 199\n","nlml -231254.05353715472\n","err (0.0032361700343784567-2.0732243518336071e-19j)\n","eps 1.223090053538508e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 200\n","nlml -231253.2940301795\n","err (0.003236430339272777-2.0734376698338808e-19j)\n","eps 1.223164222798573e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 201\n","nlml -231238.73348884872\n","err (0.003237659053762108-2.0732758611969097e-19j)\n","eps 1.2232576687138895e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 202\n","nlml -231254.76074674967\n","err (0.0032362227001276425-2.073662504901678e-19j)\n","eps 1.2233382764212545e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 203\n","nlml -231256.31286798866\n","err (0.003236205339675173-2.0734295555096325e-19j)\n","eps 1.2234045035218917e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 204\n","nlml -231254.43421174522\n","err (0.003236356689969456-2.0733357027516514e-19j)\n","eps 1.2234592478771058e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 205\n","nlml -231256.449537242\n","err (0.0032365032823102446-2.0734930857876214e-19j)\n","eps 1.2235052356368953e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 206\n","nlml -231255.7885027983\n","err (0.003236654575935494-2.0734605612657124e-19j)\n","eps 1.2235469836368618e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 207\n","nlml -231260.7421905385\n","err (0.00323675489561011-2.0735808968129876e-19j)\n","eps 1.2235879643082213e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 208\n","nlml -231261.7567067637\n","err (0.0032368569404738483-2.0735214758265938e-19j)\n","eps 1.2236312209534594e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 209\n","nlml -231262.99591223596\n","err (0.003236964989908738-2.073606070950535e-19j)\n","eps 1.2236741595251192e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 210\n","nlml -231263.3333912878\n","err (0.0032370214783672066-2.0738719384284246e-19j)\n","eps 1.2237168844972612e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 211\n","nlml -231265.3599963408\n","err (0.003236909889890752-2.0734379622985342e-19j)\n","eps 1.2237573624258646e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 212\n","nlml -231271.15225754154\n","err (0.0032366634273715564-2.0734243460865584e-19j)\n","eps 1.2237859432167273e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 213\n","nlml -231274.37691112838\n","err (0.003236590705445145-2.0734940492166967e-19j)\n","eps 1.2237987836749259e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 214\n","nlml -231273.09702529156\n","err (0.0032365503743872295-2.0734055632188392e-19j)\n","eps 1.2237938136221298e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 215\n","nlml -231268.573540025\n","err (0.0032365636073598764-2.0734827937869207e-19j)\n","eps 1.2237795153081252e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 216\n","nlml -231272.07679689807\n","err (0.00323655173336693-2.0734315009618341e-19j)\n","eps 1.2237512593473376e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 217\n","nlml -231275.12351566134\n","err (0.003236446775912906-2.073108766695145e-19j)\n","eps 1.223703392309638e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 218\n","nlml -231276.23545992078\n","err (0.003236457930404315-2.0733674399658518e-19j)\n","eps 1.2236356671172377e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 219\n","nlml -231276.4084428056\n","err (0.0032363099227539155-2.0731343199985828e-19j)\n","eps 1.2235500166227693e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 220\n","nlml -231264.45856723105\n","err (0.003236793153476069-2.0732560119500809e-19j)\n","eps 1.2234662919618132e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 221\n","nlml -231269.0848408912\n","err (0.0032365076545966386-2.0732389555441503e-19j)\n","eps 1.22337868826967e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 222\n","nlml -231270.05802004552\n","err (0.0032365262600320575-2.0728180667178686e-19j)\n","eps 1.2232930685136695e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 223\n","nlml -231277.03573696854\n","err (0.0032363295943658465-2.0732826458962836e-19j)\n","eps 1.2232118956178421e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 224\n","nlml -231270.60050084538\n","err (0.003236487816336561-2.0730926929010388e-19j)\n","eps 1.2231464991200873e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 225\n","nlml -231272.35038206776\n","err (0.0032367393240949767-2.0735921163512257e-19j)\n","eps 1.2230999917653558e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 226\n","nlml -231280.05653214027\n","err (0.0032363868778112538-2.0731233039675445e-19j)\n","eps 1.2230600436832568e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 227\n","nlml -231274.55769281022\n","err (0.0032364346049415125-2.0730620844491186e-19j)\n","eps 1.2230338671330209e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 228\n","nlml -231270.82692522806\n","err (0.003236620083627957-2.0734488823931217e-19j)\n","eps 1.2230236395012631e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 229\n","nlml -231263.99171351866\n","err (0.0032369044271898725-2.0731681846360358e-19j)\n","eps 1.2230399065132181e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 230\n","nlml -231258.51790905488\n","err (0.0032371723341263416-2.073753832477143e-19j)\n","eps 1.223082936174278e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 231\n","nlml -231266.04101722233\n","err (0.003236718013221678-2.0736607553693594e-19j)\n","eps 1.2231329938189913e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 232\n","nlml -231275.40153577042\n","err (0.0032363585466943495-2.0731537950866712e-19j)\n","eps 1.2231782280166154e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 233\n","nlml -231278.64510694507\n","err (0.003236204653878886-2.0727790378652286e-19j)\n","eps 1.2232172929736981e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 234\n","nlml -231283.050631603\n","err (0.003236123993616344-2.0730798769302805e-19j)\n","eps 1.2232456755252169e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 235\n","nlml -231276.89497669844\n","err (0.003236449754382414-2.0735435006700524e-19j)\n","eps 1.223274903687605e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 236\n","nlml -231270.24776061543\n","err (0.003236753556607692-2.07346993022751e-19j)\n","eps 1.2233070060915748e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 237\n","nlml -231260.89927728544\n","err (0.0032371930603095696-2.0736607393735244e-19j)\n","eps 1.2233496446036164e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 238\n","nlml -231230.3449916515\n","err (0.0032375221993960345-2.0731158385233088e-19j)\n","eps 1.2234139519852331e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 239\n","nlml -231273.61137860478\n","err (0.0032361824284372013-2.0734339952771832e-19j)\n","eps 1.2234639061032444e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 240\n","nlml -231272.3495449317\n","err (0.003236253624822225-2.0734150743661133e-19j)\n","eps 1.223505011142306e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 241\n","nlml -231272.9532934659\n","err (0.0032363482397184925-2.0735281338027028e-19j)\n","eps 1.22353855264327e-05\n","base1 std tensor([5.7433, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 242\n","nlml -231269.99023596835\n","err (0.0032366776532099795-2.0739500232149016e-19j)\n","eps 1.2235755822099752e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 243\n","nlml -231258.97526527595\n","err (0.003237074438153246-2.074191420535755e-19j)\n","eps 1.223636219745951e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 244\n","nlml -231251.28724140648\n","err (0.0032374227247633208-2.0743091495363182e-19j)\n","eps 1.2237312761715616e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 245\n","nlml -231246.59704456577\n","err (0.00323754682122405-2.0743808124676006e-19j)\n","eps 1.2238650571319842e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 246\n","nlml -231230.30607269506\n","err (0.0032377601264940905-2.0741740106236123e-19j)\n","eps 1.224046356443495e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 247\n","nlml -231239.27396184593\n","err (0.0032374577403351252-2.0747005306490322e-19j)\n","eps 1.2242432299904484e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 248\n","nlml -231244.6600025258\n","err (0.0032373702081229336-2.074753336248217e-19j)\n","eps 1.2244412611223978e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 249\n","nlml -231237.54714017906\n","err (0.0032377885514687154-2.0742243021924244e-19j)\n","eps 1.2246310849325656e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 250\n","nlml -231263.8037285869\n","err (0.003236568489269465-2.0733678927236048e-19j)\n","eps 1.2247791421444835e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 251\n","nlml -231250.6259769743\n","err (0.003237433116242575-2.0736958505218846e-19j)\n","eps 1.224900709711672e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 252\n","nlml -231211.54922600882\n","err (0.0032373893686358964-2.0743228177113137e-19j)\n","eps 1.2250375593270317e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 253\n","nlml -231231.39551619935\n","err (0.0032373860785196327-2.074058084233696e-19j)\n","eps 1.2251649359846092e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 254\n","nlml -231246.19436444834\n","err (0.003237019290852757-2.074222624177283e-19j)\n","eps 1.2252569625128655e-05\n","base1 std tensor([5.7432, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 255\n","nlml -231257.1307816742\n","err (0.003237140037431535-2.0737025463856068e-19j)\n","eps 1.225312051683184e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 256\n","nlml -231249.16276353638\n","err (0.0032375281202071332-2.0736793280703588e-19j)\n","eps 1.225342465802037e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 257\n","nlml -231239.71328203016\n","err (0.003237782825070103-2.0744112053002749e-19j)\n","eps 1.225360126699695e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 258\n","nlml -231246.52033583442\n","err (0.0032374485425547585-2.074219622308596e-19j)\n","eps 1.2253504145259621e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 259\n","nlml -231253.10634430737\n","err (0.003237132552502309-2.0740054898180635e-19j)\n","eps 1.225307813249695e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 260\n","nlml -231263.27844301297\n","err (0.003236814477052456-2.0738732363357065e-19j)\n","eps 1.2252225477104461e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 261\n","nlml -231270.4000188579\n","err (0.0032368808254816155-2.0734449738587425e-19j)\n","eps 1.2250940787667614e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 262\n","nlml -231279.47598012275\n","err (0.0032368219315789446-2.0737076958216552e-19j)\n","eps 1.2249222558163829e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 263\n","nlml -231255.31128764714\n","err (0.0032367442260840215-2.073827075981883e-19j)\n","eps 1.2247162236271582e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 264\n","nlml -231274.69843482555\n","err (0.0032366598253323192-2.0735950599451252e-19j)\n","eps 1.22448437451358e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 265\n","nlml -231276.2002463501\n","err (0.003236814867962333-2.074432449206425e-19j)\n","eps 1.2242415919712558e-05\n","base1 std tensor([5.7431, 5.7717], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 266\n","nlml -231280.41308559966\n","err (0.0032369952481417423-2.0738998725204183e-19j)\n","eps 1.2239985763502404e-05\n","base1 std tensor([5.7431, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 267\n","nlml -231279.6642899065\n","err (0.0032371070395276393-2.0745266381598902e-19j)\n","eps 1.2237647688254266e-05\n","base1 std tensor([5.7431, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 268\n","nlml -231281.17053527408\n","err (0.0032370373488302593-2.0746759370851678e-19j)\n","eps 1.2235427146675714e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 269\n","nlml -231285.34980117914\n","err (0.0032366677644424646-2.0740677744422274e-19j)\n","eps 1.2233305491113246e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 270\n","nlml -231290.17030143098\n","err (0.0032365767408464967-2.074220840578947e-19j)\n","eps 1.2231309711475631e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 271\n","nlml -231293.53228497246\n","err (0.003236857538267028-2.0746764404026788e-19j)\n","eps 1.2229526813248296e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 272\n","nlml -231289.27946616797\n","err (0.003236798672680343-2.0744977765861088e-19j)\n","eps 1.2228105845168949e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 273\n","nlml -231299.6423442995\n","err (0.003236714270217002-2.0741007284149396e-19j)\n","eps 1.2226893457358476e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 274\n","nlml -231297.36064807733\n","err (0.003236577837620755-2.0739744087424939e-19j)\n","eps 1.2225959185968364e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 275\n","nlml -231286.8246934492\n","err (0.003236832530157526-2.0738966983249225e-19j)\n","eps 1.222534193421272e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 276\n","nlml -231292.8707404437\n","err (0.0032367867648034196-2.074473932252676e-19j)\n","eps 1.2224985188642353e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 277\n","nlml -231292.549174332\n","err (0.0032366843853162035-2.0746982942717078e-19j)\n","eps 1.2224872891475848e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 278\n","nlml -231296.02189202674\n","err (0.0032366023886468936-2.074133112856326e-19j)\n","eps 1.2224990666505127e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 279\n","nlml -231297.9931028993\n","err (0.003236702202637305-2.0740042206227224e-19j)\n","eps 1.2225336084917904e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 280\n","nlml -231295.91793478982\n","err (0.00323662885308074-2.0743760792656804e-19j)\n","eps 1.2225911463387332e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 281\n","nlml -231304.2787439302\n","err (0.003236623118012139-2.0738887199540808e-19j)\n","eps 1.2226587359958306e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 282\n","nlml -231308.48209120566\n","err (0.003236649042978259-2.0742996360696986e-19j)\n","eps 1.222727554638561e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 283\n","nlml -231310.21672610758\n","err (0.0032363790553092777-2.0739460258879097e-19j)\n","eps 1.2227905844926082e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 284\n","nlml -231310.72088951193\n","err (0.0032361787284110443-2.074149892825489e-19j)\n","eps 1.2228446835701146e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 285\n","nlml -231316.60811307392\n","err (0.0032360801655439103-2.073954381881407e-19j)\n","eps 1.2228841441396949e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 286\n","nlml -231318.2414980565\n","err (0.0032361439937866063-2.0742228369580253e-19j)\n","eps 1.2229073057011932e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 287\n","nlml -231312.6189537171\n","err (0.003236325224196377-2.0742856864668067e-19j)\n","eps 1.222919964282473e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 288\n","nlml -231319.15658611894\n","err (0.0032362387776286245-2.0739362659973794e-19j)\n","eps 1.2229183881659715e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 289\n","nlml -231307.74571700324\n","err (0.0032366172419166666-2.074178704993321e-19j)\n","eps 1.2229237395145555e-05\n","base1 std tensor([5.7430, 5.7718], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 290\n","nlml -231269.84563162923\n","err (0.003237179953969799-2.0753052790962355e-19j)\n","eps 1.2229613675228919e-05\n","base1 std tensor([5.7430, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 291\n","nlml -231309.5502222501\n","err (0.0032364282922702683-2.0742517869127373e-19j)\n","eps 1.2229904594963066e-05\n","base1 std tensor([5.7430, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 292\n","nlml -231297.30461733148\n","err (0.0032373266875532227-2.0744262045518389e-19j)\n","eps 1.2230365263535394e-05\n","base1 std tensor([5.7430, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 293\n","nlml -231302.5440244273\n","err (0.0032368969225552648-2.0738690857405856e-19j)\n","eps 1.2230815002185514e-05\n","base1 std tensor([5.7430, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 294\n","nlml -231313.3462996367\n","err (0.003236479448973388-2.073927454266198e-19j)\n","eps 1.2231098895930362e-05\n","base1 std tensor([5.7430, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 295\n","nlml -231311.1564738943\n","err (0.0032368178923673423-2.074282484154944e-19j)\n","eps 1.223129669201316e-05\n","base1 std tensor([5.7430, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 296\n","nlml -231320.44816636533\n","err (0.0032364365413187295-2.074030221963e-19j)\n","eps 1.2231279189476383e-05\n","base1 std tensor([5.7430, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 297\n","nlml -231324.3085304726\n","err (0.0032362011239807638-2.0739880245889701e-19j)\n","eps 1.2231004564983662e-05\n","base1 std tensor([5.7430, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 298\n","nlml -231324.84990008868\n","err (0.0032361074675387826-2.0740864654974235e-19j)\n","eps 1.2230508686326244e-05\n","base1 std tensor([5.7430, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n","torch.Size([1000, 45281])\n","torch.Size([45281, 1])\n","torch.Size([1000, 1000])\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 299\n","nlml -231319.26315601307\n","err (0.0032364416606161404-2.073864323635098e-19j)\n","eps 1.2229925350602254e-05\n","base1 std tensor([5.7431, 5.7719], device='cuda:0')\n","min,max (tensor(-0.0250, device='cuda:0'), tensor(9.9185, device='cuda:0'))\n"]}],"source":["time_start = t.time()\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': [S_diag, eps], 'lr': 1e-2}])\n","train(1000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-3},\n","    {'params': [S_diag, eps], 'lr': 1e-3}])\n","train(300)\n","torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")\n","time_end = t.time()"]},{"cell_type":"code","source":["torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")"],"metadata":{"id":"9_EodRBD6JmE","executionInfo":{"status":"ok","timestamp":1758668168444,"user_tz":240,"elapsed":34,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"id":"9_EodRBD6JmE","execution_count":19,"outputs":[]},{"cell_type":"code","source":["#MC_base1"],"metadata":{"id":"XzqIkBZ7DDKG","executionInfo":{"status":"ok","timestamp":1758668168446,"user_tz":240,"elapsed":1,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"id":"XzqIkBZ7DDKG","execution_count":20,"outputs":[]},{"cell_type":"code","source":["#MC_base1=torch.tensor([[ 0.3,  0.2],\n","#        [-1., -2.],\n","#        [-3., 2.],\n","#        [-1.,  3.],\n","#        [ 1.,  2.]], requires_grad=True)"],"metadata":{"id":"5o7BG_DdDNqe","executionInfo":{"status":"ok","timestamp":1758668168447,"user_tz":240,"elapsed":1,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"id":"5o7BG_DdDNqe","execution_count":21,"outputs":[]},{"cell_type":"code","execution_count":6,"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","metadata":{"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","executionInfo":{"status":"ok","timestamp":1758669105676,"user_tz":240,"elapsed":84152,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["#torch.save({\n","#            'MC_base1': MC_base1.cpu(),\n","#            'MC_base2': MC_base2.cpu(),\n","#            'S_diag': S_diag.cpu(),\n","#            'eps': eps.cpu(),\n","#    }, \"state.pt\")\n","\n","\n","st = torch.load(\"state.pt\")\n","MC_base1 = st['MC_base1']\n","S_diag = st['S_diag']\n","eps = st['eps']\n","\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)\n","#Phi_ = Phi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#Phi_ = torch.cat((Phi_,dtPhi_,dxPhi_,dyPhi_),1)\n","#Phi_ = torch.cat((Phi_,dtPhi_),1)\n","#Y = torch.cat((Y,dtY),0)\n","PhiX = Phi(MC_base1 * 1.j, X.to(\"cpu\"))\n","#dtPhiX = dtPhi(MC_base1 * 1.j, dtX.to(\"cpu\"))\n","#dxPhiX = dxPhi(MC_base * 1.j, dxX.to(\"cpu\"))\n","#dyPhiX = dyPhi(MC_base * 1.j, dyX.to(\"cpu\"))\n","#PhiX = torch.cat((PhiX,dxPhiX,dyPhiX),1)\n","#PhiX = torch.cat((PhiX,dtPhiX),1)\n","A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","LA = torch.linalg.cholesky(A)\n","alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(\"cpu\").to(torch.complex128), upper=False)\n","Phi_ = Phi(MC_base1 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","predwave = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","predwave = predwave.real\n","n_axis=len(axis)\n","n_time=len(time)\n","wave = torch.tensor(predwave.detach().cpu().numpy()).reshape(n_axis,n_axis,n_time)\n","for i in range(n_time):\n","    for j in range(n_axis):\n","        for k in range(n_axis):\n","            #wave[j,k,i] = wave[j,k,i] + (axis[j]*axis[j]+axis[k]*axis[k]+2*time[i]*time[i])*0.1\n","            wave[j,k,i] = wave[j,k,i] + (axis[j]+axis[k])*0.5\n","wave.detach().cpu().numpy().tofile(\"nheat.dat\")\n","del Phi_, predwave\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddt = dtPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddt = preddt.real\n","#preddt.detach().cpu().numpy().tofile(\"preddt.dat\")\n","#del dtPhi_, preddt\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddx = dxPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddx = preddx.real\n","#preddx.detach().cpu().numpy().tofile(\"preddx.dat\")\n","#del dxPhi_, preddx\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddy = dyPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddy = preddy.real\n","#preddy.detach().cpu().numpy().tofile(\"preddy.dat\")\n","#del dyPhi_, preddy\n","\n","axis.cpu().numpy().tofile(\"axis.dat\")\n","time.cpu().numpy().tofile(\"time.dat\")\n"]},{"cell_type":"code","execution_count":23,"id":"-5qUr2RGgTf_","metadata":{"id":"-5qUr2RGgTf_","executionInfo":{"status":"ok","timestamp":1758668303791,"user_tz":240,"elapsed":3381,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["import locale\n","def getpreferredencoding(do_setlocale = True):\n","    return \"UTF-8\"\n","locale.getpreferredencoding = getpreferredencoding\n","!cp nheat.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddt.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddx.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddy.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp axis.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp time.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp state.pt \"/content/drive/MyDrive/Colab Notebooks\""]},{"cell_type":"code","execution_count":24,"id":"_nQ83U-3DLSk","metadata":{"id":"_nQ83U-3DLSk","colab":{"base_uri":"https://localhost:8080/","height":452},"executionInfo":{"status":"ok","timestamp":1758668305348,"user_tz":240,"elapsed":1553,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"8bdfa3a6-c849-4712-e071-56edbcb26adf"},"outputs":[{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 1 Axes>"],"image/png":"iVBORw0KGgoAAAANSUhEUgAAAioAAAGzCAYAAAABsTylAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjAsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvlHJYcgAAAAlwSFlzAAAPYQAAD2EBqD+naQAAUndJREFUeJzt3XuQVOWdPvCnZ5gLt5kBmWEgGXEQuZifogEZ1Eg0sgKrVjQmi6wXiJfdNbqKYBLJqoAGMFohmhTRMhUFk6yS2oi7cSOJsioaLgoWtZUUipdRcIUZvAzNkDAzzJzfH51uu3vO5T3nvO9533P6+VR1wcx0n36nu6fP09/3lrIsywIRERGRgcp0N4CIiIjICYMKERERGYtBhYiIiIzFoEJERETGYlAhIiIiYzGoEBERkbEYVIiIiMhYDCpERERkLAYVIiIiMhaDChFplUqlsGzZMqHrnnDCCViwYIHS9hCRWRhUiChn7dq1SKVSuUt1dTXGjx+Pm266CW1tbZG0YcuWLVi2bBk6OjoiuT8RK1euxNNPP627GUQlaYDuBhCRee6++240Nzfj6NGjeOWVV/DQQw/hd7/7Hf70pz9h0KBBUu/rr3/9KwYM+OytaMuWLVi+fDkWLFiAurq6guu++eabKCuL/vPVypUr8fWvfx2XXHJJ5PdNVOoYVIionzlz5mDq1KkAgOuuuw7HHXccVq9ejf/8z//EvHnzpN5XdXW18HWrqqqk3jcRmY9dP0Tk6Stf+QoAoLW1FQBw7Ngx3HPPPTjxxBNRVVWFE044Ad/73vfQ1dVVcLsdO3Zg1qxZGDFiBAYOHIjm5mZcc801BdfJH6OybNkyfPvb3wYANDc357qg3nvvPQCFY1R27NiBVCqFdevW9Wvv73//e6RSKTzzzDO57/3f//0frrnmGowcORJVVVX4whe+gEcffdTzd0+lUjhy5AjWrVuXaw/HyRBFhxUVIvL0zjvvAACOO+44AJkqy7p16/D1r38dixcvxvbt27Fq1Srs3r0bGzZsAAC0t7fjggsuQH19PW6//XbU1dXhvffew1NPPeV4P1/72tewZ88ePPHEE/jRj36EESNGAADq6+v7XXfq1KkYO3Ysfv3rX2P+/PkFP1u/fj2GDRuGWbNmAQDa2towffp0pFIp3HTTTaivr8ezzz6La6+9Ful0GgsXLnRs0y9+8Qtcd911mDZtGv7pn/4JAHDiiScKPnJEFJpFRPQ3jz32mAXAev75562DBw9a+/bts5588knruOOOswYOHGh98MEH1q5duywA1nXXXVdw29tuu80CYP3P//yPZVmWtWHDBguA9dprr7neJwBr6dKlua/vv/9+C4DV2tra77pjxoyx5s+fn/t6yZIlVkVFhfXJJ5/kvtfV1WXV1dVZ11xzTe571157rTVq1Cjro48+Kjje5ZdfbtXW1lp/+ctfXNs4ePDggvslouiw64eI+pk5cybq6+vR1NSEyy+/HEOGDMGGDRvwuc99Dr/73e8AAIsWLSq4zeLFiwEA//3f/w0AuYGwzzzzDHp6epS0c+7cuejp6Smo0vzhD39AR0cH5s6dCwCwLAu/+c1vcPHFF8OyLHz00Ue5y6xZs3Do0CG8/vrrStpHROGx64eI+lmzZg3Gjx+PAQMGYOTIkZgwYUJuts3777+PsrIyjBs3ruA2jY2NqKurw/vvvw8A+PKXv4zLLrsMy5cvx49+9COce+65uOSSS/CP//iP0gbFTp48GRMnTsT69etx7bXXAsh0+4wYMSI3rubgwYPo6OjAI488gkceecT2OO3t7VLaQ0TyMagQUT/Tpk3LzfpxkkqlPH/+H//xH9i2bRt++9vf4ve//z2uueYa/PCHP8S2bdswZMgQKW2dO3cuVqxYgY8++ghDhw7Ff/3Xf2HevHm5Kc99fX0AgCuvvLLfWJasU089VUpbiEg+BhUi8mXMmDHo6+vDW2+9hUmTJuW+39bWho6ODowZM6bg+tOnT8f06dOxYsUK/Pu//zuuuOIKPPnkk7juuutsj+8VgIrNnTsXy5cvx29+8xuMHDkS6XQal19+ee7n9fX1GDp0KHp7ezFz5kxfxw7aJiKSh2NUiMiXv//7vwcAPPDAAwXfX716NQDgwgsvBAB8+umnsCyr4DqnnXYaAPSbxpxv8ODBACC8Mu2kSZNwyimnYP369Vi/fj1GjRqFGTNm5H5eXl6Oyy67DL/5zW/wpz/9qd/tDx486HkfgwcPNmqlXKJSwooKEfkyefJkzJ8/H4888gg6Ojrw5S9/Ga+++irWrVuHSy65BOeddx4AYN26dfjpT3+KSy+9FCeeeCIOHz6Mn/3sZ6ipqcmFHTtTpkwBAPzbv/0bLr/8clRUVODiiy/OBRg7c+fOxV133YXq6mpce+21/Vavvffee/HCCy+gpaUF119/PU4++WR88skneP311/H888/jk08+cf2dp0yZgueffx6rV6/G6NGj0dzcjJaWFtGHjIjC0DzriIgMkp2e7DWluKenx1q+fLnV3NxsVVRUWE1NTdaSJUuso0eP5q7z+uuvW/PmzbOOP/54q6qqympoaLAuuugia8eOHQXHQtH0ZMuyrHvuucf63Oc+Z5WVlRVMVS6enpz11ltvWQAsANYrr7xi2+a2tjbrxhtvtJqamqyKigqrsbHROv/8861HHnnE83F54403rBkzZlgDBw60AHCqMlGEUpZVVJslIiIiMgTHqBAREZGxGFSIiIjIWAwqREREZCwGFSIiIjIWgwoREREZi0GFiIiIjBX7Bd/6+vrw4YcfYujQoVzmmoiIKCYsy8Lhw4cxevTofos05ot9UPnwww/R1NSkuxlEREQUwL59+/D5z3/e8eexDypDhw4FkPlFa2pqNLeGiIiIRKTTaTQ1NeXO405iH1Sy3T01NTUMKkRERDHjNWyDg2mJiIjIWAwqREREZCwGFSIiIjIWgwoREREZi0GFiIiIjMWgQkRERMZiUCEiIiJjMagQERGRsRhUiIiIyFgMKkRERGQsBhUiIiIyFoMKERERGYtBhYiIiIzFoEJERETGYlAhIiIiYzGoEBERkbEYVIiIiMhYDCpERERkLAYVIiIiMhaDChERERmLQYWIiIiMxaBCRERExmJQISIiImMxqBAREZGxGFSIiIjIWAwqREREZCwGFSIiIjIWgwoREREZi0GFiIiIjMWgQkRERMZSGlQ2b96Miy++GKNHj0YqlcLTTz9d8PMFCxYglUoVXGbPnq2ySURERBQjSoPKkSNHMHnyZKxZs8bxOrNnz8b+/ftzlyeeeEJlk4iIiChGBqg8+Jw5czBnzhzX61RVVaGxsVFlM4iIiCimtI9RefHFF9HQ0IAJEybghhtuwMcff+x6/a6uLqTT6YILERERJZPWoDJ79mw8/vjj2LRpE37wgx/gpZdewpw5c9Db2+t4m1WrVqG2tjZ3aWpqirDFREREFKWUZVlWJHeUSmHDhg245JJLHK/z7rvv4sQTT8Tzzz+P888/3/Y6XV1d6Orqyn2dTqfR1NSEQ4cOoaamRnaziYiISIF0Oo3a2lrP87f2rp98Y8eOxYgRI/D22287Xqeqqgo1NTUFFyIiIkomo4LKBx98gI8//hijRo3S3RQiIiIygNJZP52dnQXVkdbWVuzatQvDhw/H8OHDsXz5clx22WVobGzEO++8g+985zsYN24cZs2apbJZREREFBNKg8qOHTtw3nnn5b5etGgRAGD+/Pl46KGH8L//+79Yt24dOjo6MHr0aFxwwQW45557UFVVpbJZREREFBORDaZVRXQwDhEREZkjloNpiYiIiPIxqBAREZGxGFSIiIjIWAwqREREZCwGFSIiIjIWgwoREREZi0GFiIiIjKV0wTci0sSygNbNQPtuoGES0DwDSKV0t6q08TkhCoRBhSjmHv9jR7/vnVPxGpo3zgX6eoGycrTOXo+Xe86wvf3VZ9epbSBltG4Gfnlp7jnBlU8BY8/V3Soi4zGoEMWAXRhxMyS9J3NCBIC+3szXA+2DituxGWIkat9d8Jzg4JsMKkQCGFSIDOQ3mBTrrBmP+rLy3Kf3zprxQI+cdjC8BNQwKVNJyVZU6ifqbhFRLHCvHyIDhA0mxXY2LC34evpHy9DTp2Y8BIOLIMsCWl/KVFLqJ3KMCpU80fM3gwqRJjLCSXEg8WtK+/LQbcjH0EJEohhUiAwjq2oSNpw4kR1aAAYXInLGoEJkANPDiRtWW4hIJQYVIo3iHFDssNpCRLIxqBBFLGnhxAlDCxHJwKBCFAGZs3VMDyh2VISWrKSFF9kzu7KS9jhR6WBQIVJE9VTiuFIZWrJMOymrCh8ymfaYEWUxqBBJpOKElJSAUiyKwGJH1gk5DuEjLIYXMgGDClFIqk5YKgPKkZ4jtt8fXDFY2X260RVayB8GF9KBQYUoAJWfpmUHFKdQIirK8MLAEi8MLhQF0fM39/qhkucnnFSUWZhevgND0nvQWTMe23qnei5NLzOghA0nTsdSHVqyj0E2sAR5HN3IPl5cjqmqja2vPldwzHlnDgt1TKIwGFSoJAWtnEwv34HmjXOBvt7Mpn+z1+PlPvtdiQF5IUVmQHE7flSBZeGnF/l6HL34fV6Scsyo2vj4Hz87JqstFLUy3Q0gUs6ygHdfwsHn16D11efwxNZPAx9qSHpPZvdbAOjrzXztQEZIOdJzRHlI0XF/Dwx7BrfMuyrzhcfjKMLP85KkY+po4+N/7MhdiKLAigol2uN/7MA5Fa+heeNc1Ev41NlZMz5zjL5eoKwcnTXjgZ7C68SliiJy36orLLdcsQAPPvEL28fRD5HnJU7HFH0N7QSAMQvyvrMHQGE3m6o2AoWVSVZaSBUOpqXEKf6kN+evv0L9K9/LfX3wSyvx7MArAh3ba0xAEkJKsagG3YYZcBuH8SROx9w2YlmoY/oh8hiH/b0ZWEgUZ/1QyXEqRWcrKtlPiK2z1+PlnnD9+HZMHTQrA2cIyWXCGjqluEAfmYVBhUqCSD+5ik/G+UybdqwKw0p4JgSUYlE91gwtVIxBhRLNhIF8qk46YYLK0WNHC76uHlAdtjkFol44LimBxcSAUoyBhaLGoEKJFDagmH7CCBpSigNKPplhRdcKt0D8QovprzUnDCwUFQYVSpQwASVOJ4wgQcUtpGQlJay4ET3Bxun1oFOUwZChpTQxqFAiBA0ocT0ZxSGoAOaGFZIr6ioWA0tpYVChWCu1gJKlKqgADCsUHAMLqcCgQrFUqgEFUDM+JUt2SMliWCktDCwkE4MKxUopB5QsmbN9iqkKKgDDSinjwFsKg0GFYiNISElSQMkKu36KU1hRGVKyGFai5/R6iftz4RZ+GFiShUGF1LIsoHUz0L4baJgENM8AUv4WUbMLKFEtUW8iUxd68yPuJ0lThX1txPl5KQ4uV59dJ+X9h/QzIqhs3rwZ999/P3bu3In9+/djw4YNuOSSS3I/tywLS5cuxc9+9jN0dHTg7LPPxkMPPYSTTjpJ+D4YVDR59yXgl5fmlqXHlU8BY88Vvrnf5e6THFCAZISUfHE+MZpCxWsi7s9LNrQUv0/4ff8hM4iev8tUNuLIkSOYPHky1qxZY/vz++67Dz/+8Y/x8MMPY/v27Rg8eDBmzZqFo0fFZjGQRu27C7aCx8E3hW/q1tVTvMX8A8OeYUiJoSM9RxL5e0VB5WMX9+cl+15Q/D7h5/2H4meAyoPPmTMHc+bMsf2ZZVl44IEHcMcdd+CrX/0qAODxxx/HyJEj8fTTT+Pyyy+3vV1XVxe6urpyX6fTafkNJ28NkzKfZLKfaOonCt3MazxKdov5W+ZdJaGRZovzCUNU9neM+yf5KET5eojz87KzYSl2Anhwi//3H4onpUHFTWtrKw4cOICZM2fmvldbW4uWlhZs3brVMaisWrUKy5fHayntRGqekSm3Hnwz8ybRPMPzJiKDZrf1TsUDCQ4ppRBO7MT5xKian9eE6Jo5WV4DqY/0HIntc3LLvKtwx/vjM2PZ2k7FvLG6W0SqaAsqBw4cAACMHDmy4PsjR47M/czOkiVLsGjRotzX6XQaTU1NahpJzlKpTJ+wQL+wn1k920YsC9oiI5VqMHGS/3jE9QQpi+hrw284cbqtU2iJc4j8/pg9mNJ+BYDP3mc4Myh5tAWVoKqqqlBVVaW7GaRAEsaiMJiIM+UEKfqcyWynyH3aBZTu3m5f91NZXtnveG6BRfdzEcTOhqUFM4Me/2MHw0rCaAsqjY2NAIC2tjaMGjUq9/22tjacdtppmlpFsolWU+IaUhhMwlNZZZH5/LgdS6TdQSsoTuGkp7en3/cqyitsb1scWBhWKE60BZXm5mY0NjZi06ZNuWCSTqexfft23HDDDbqaRRKZEFJETg5+3phLMZjYfbJXtYhc8ePr9dyY8nzIaodbSLELJsWKr5MNLsWBpVTCCsCuoCRQGlQ6Ozvx9ttv575ubW3Frl27MHz4cBx//PFYuHAhvv/97+Okk05Cc3Mz7rzzTowePbpgrRWKJ10hJcgJI8qTnezBkDL5aVtU4cWUIKKa34DSfcy9C6hyQGXBbfMDS5LDih1WV+JP6YJvL774Is4777x+358/fz7Wrl2bW/DtkUceQUdHB770pS/hpz/9KcaPHy98H1zwzTw6QoqJJ7QwgyC9yAoFqtoYZcCKO9GQ4hVO7GQDS1Y2sOR3Bbk9V3EMK05L8DOsmMeIlWmjwKBiHpGgksSQojKYuAkSCqJqKwOLO6eQ4hVQuns8KioVhQElP7AkPaxwr6D4YFAhLaIMKSYEFK8Tvt9ZGvnyTyR+FZ94dIWoLNMCS9jHI+zv4zajxy2keAWUYvmBhWElg2HFHEYsoU+lJcguyEHpDilHjx11PNl193bnLmGEOU62fW7tjJLudsh+PMIcK0hI6e7p9h1SsrezO17x/Tq1K0vG35vuv9msKN+nSI7YraNC8SajmqLrDc/tjdzPFFIvxVNM848fpspiAq+1PFTcV5T34/V7ia6NUhxSnKQPF24hUjO0/6fS7p7uXGWl+1g3KgdUoqe3x/Z15sbvAFu7v9OoFvwrngFUjANs44VBhaRI6qeUIF07QcKJ0+1F1sVQzauiE6QtbjNOwggSTvxUrLx+1+L7rx5QLRxw/bxuigNK8fftAotbG0SfQ5GwIvpBQvfMooKwYllA6+bMZqsNkzJbgqRS2tpGhRhUKJiiP+yKslPR0+f+h62zmiL707VoQPE7U6N4lkbx9NLi+1cZWERP4EHbIqu6ojqcON1O5PcNElK8qilOIcVNflUl/z6LX1ciAdJtRWFTundE5cJK62bgl5d+tsnhlU8JbQ9C0WBQoWCK/rCnz16Pl/vO0N2qfnQElCDTSItvaxdYouwSCnIi9/PJPF+QwBJlOPE6XpTVLdGQkj6cdqyqZLt/wopbKHHy+B87cHX57sx7GZD59+CbDCoGYVChYNoL/7CHpPcAA9UGFZW7zIooPtGJVlBEBkEWf9q1CyxO1ZX8toU9aco+mfth123i9DM/RH8nr64XpzEdQR57nY+zF1XdclHzGqeSr7XsRDSXlX9WUamfqLh15AeDCgXTMCnzB/23P+zOmvGAy/t8XPfyAYJXUfzM0sheVzSweJ00Af+hxbSTp4yw6fU7+RkX4jZ2KP++vB53t8ArOohWtqDVsKTY1jsVmL0ezda7mZDSPEN3kygPgwoF0zwDuPIpHHz3z+isGZ/5QzeEzGpKkJAS5gTjFlhEqyu529i0vfhkZFo4kUVmQHG7vd/AktTHO+56+lJ4ue8MvIwzcPXYOt3NoSIMKhRMKgWMPRfP7j/NtZISZ1GHlOLjeIWVbHv8TDMthROl2+8YNqA4HU8ksIg89pUDKj+rolVU9ns91QytERqn4mfWjy5xW0SO9GFQIbIhO6S4nVwcBz36CCuAe3UlCiZ0HYQJKSKDoJ0GoYp2x8ngFVbiEFJMxjVWzMOVaSmwpK6dIjOkpA+nPT8Bu13H7rhOJ9Se3h7pFQMvleWVuYtuQUNK97Fu4ZlabteN8rGvGVrTL5DYfS/LaSl9J6oXy4uqmhJ0bFxS39viikGFKE+gabkuIcUPv2HFK7CoOHHmBxMTwklWmJAS6P4cHn/Zj3lxRa1YNpywiiIfw4o5GFRIuahn/MieWhlknZQgi3K53c4pDHm1RUZgMTGY5AsULn1UUbyOUyz0411U8fAKK57HC3n7uAvz/sOwYgYGFaIQVEwhlR1WgOCBxdRwkqVqdk92E0CRzQDDhhWRsUVBw0bx7ex2UHZiwmaWsjCsxBuDCtHfyBr0GLSaIsItrMgOLEkNKU6Pk1sw8QossisrduNIKisqhQOL3XVlrEYbZ3Fey6nUMahQIKZ/ylC1sqaM7gIRbmHH64QpGljiLPBePS4hRej2LoElirACuAcWP2FGhKqqiq7l9zm4Np4YVCg2/M4U8BtWTK8g5BPpjhAZv+IkTo+FHT8BIUj3nZ/bqAqF2VCSf3G8rkA1xSn8MaxkMKzow6BCSukut8Z5zxKvLiSRk2VUFaAoya6myCR76rIp3TVJDCtB3psYVvRgUKHAKsosnFPxGub89Vc4p+I1VJRZuptkK85hxUvYsBK3LiCRkKK6mhL0tnEIK26P79FjR5UEFp27MGfDSlzey0oVgwoFNr18B5o3zkX9K99D88a5mF6+Q/l96l52W+SkEfWaFqVaWTGV32CoKyw6Djb2CINJDCt+3stYVYkegwoFNiS9J7N7MgD09Wa+zqO72yefaFXF79gMU9aoKIWwEmZWlkm/e35AEAkpqtZ7cbt/kbAiO7Ac6TmiLbA8MOwZ1/eyYgwr0WJQocA6a8YDZeWZL8rKM18bLGgXUJA9dOK0UmiYT/TVA6oLLqUmaNeR6DRxmQErSFjRGViiDi23XLEg858YvJeVmpRlWbHujEun06itrcWhQ4dQUxOfk0OcZT9NVJRZmF6+A0PSe9BZMx7beqeipy+Vu57KikqYNzGvN1ZZe/2EXU8lSNgRqfDYdV8VhzGvypJXKFHRPSBaUbE78YadluzG7jGXMa5EJKTYtT/oawBwDuWilUZVYTXKLt+Fn17U773MCTcvDEf0/M2KCgXW05fCyz1n4NmBV+DlnjMiCylheb2ZypqaG6eqih8iJyMVFRYTp0yr6vpzCyleK+aKrKiroroCfFZhiXOV5YFhzwiFFIBdQFFhUKGS5Des9Ks4CO7HEnTDuKSEHFO6g0yZ5ivCa+VcX8dyW23XZWPFsIEFSEZoITMwqJB0JldT8vk9iXqNVXH7dO0neAQNKaYM7C1m8vgV0x4zu+AQJKDYHtslsNhx3XXaR2AB4hda/LyHsaqiHoMKxVIUfdZeXQ1+P6VnqytOQSRo9SVKYQKHqWElKJkhx6m6IRpQ0ofTwmOiZFVXAP+BBSgMLTKDi+zAwrBijgG6G0CkU/WAal9vlhXlFQVv3JUDKgve4CsrKoVOLrIDiWmVASd+H+9ileWV0jaPzB1T8Dkrvo3jz3wGWL8BxS2Q2P3M7rWWPX7x79F9rNu2/dnXvFNVMf858TuWKP/1ICPMZsOKjA8zOxuWYkr78tDHoXBYUSGp4tLtI0rkTVd0vIoqcQkpWboqK24BQtdj6Cek+KmaiN7OrjvIbZ8ooSnVf6uyBAmUMistsiosou9prKqow6BCsSSzxCt7rAoQzYkvyE65pgwqNbEbSGhar8Tdif2GlLC8Aku/77mEFdG1d/JDi64uoijDCqnBoELkIUhVBVAbVmQeO8iCdjKoCituv49XUHMKIqIBRTQIRh1SRI7nZ+wK8Flg8bW3koTgEkRUYYVVFTUYVEiaOH/qUFFVUSVoSDGlmhIH2WAis4KS5We1Wdkhxeu4jmuzeLTZb2DJHTfCwMLpzPHFoEK+8BODP7JPclGElCgXVtPRBaQqsIU5roqVjb3IDitA+MASZMqzH2HDiu8PY5YFvPsSsO3hzL/xXgheGwYVCqx4a/Q4kzF4T3XFQkVI0VkZCkokSHmueaOpuiRaTVEdUrzuJ0xYAYJ1C+XuI0BgiZJXWCn4MNe6GfjlpcDG72b+bX1JbeMSikGFAiveGp3USWp3T9QnmXwyHxuRY6ncb0iFsGElK0xgEeXndRTp4Nr23QW7MuPgm6HvuxQxqFBgQ9J7Cv8IY0rWyVLmTrcyeJ0841hN8UNodpaEsGJ6GPQSpHoT5LWuOqxEzS2s5KoqDZMKdphH/UT1DUsg7UFl2bJlSKVSBZeJE/lkxkFnzfjCP8KEEtlNWaUgU5CDhhSvbhVZoU7Fcup2VIeVMLN8AD1jU/wIsrGhmyj/bqLgWVlpngFc+RQw5z7gyg2Zr8k3I1am/cIXvoDnn38+9/WAAUY0izxs650KzF6PIek9mdCCZ3Q3yTevk6VoSDGlrB/Fp/ujx44GHgSrs6vHTf7jJnIC9vM4m1Zps5M+nA60WrLTSralxHX12lQKGHtu5kKBGZEIBgwYgMbGRt3NIJ96+lJ4ue8MYOAZQA8Qx6CSJKInDBldPtnAIRJYdIeT7O8r+mm+1E+8xbp7uqXNXktqdyOX2ldLe9cPALz11lsYPXo0xo4diyuuuAJ79+51vG5XVxfS6XTBhSiIJFVTogwp+YpXD7W7qBBkCrWOk6RbNcXUQbQmiXKqvGxcykEe7UGlpaUFa9euxcaNG/HQQw+htbUV55xzDg4fPmx7/VWrVqG2tjZ3aWpqirjFVApMCilRndDifFIQFWVYiUOXT5T8PvZ+Xo8mbMkQ5wUvTZeyLLNWoOno6MCYMWOwevVqXHvttf1+3tXVha6urtzX6XQaTU1NOHToEGpq5O5IS4VEPiFE9ccadoqh2yd9P4Nno6qmeJXeRSoqnmuLxCioyJgNonpgp1dQCbpDsipuY1TC7hZtWkiRsbOyk/wuoKvPrlN2P0mQTqdRW1vref42YoxKvrq6OowfPx5vv/227c+rqqpQVVUVcauI+jOhywdQc6IwmawpqxXlFcrCStKqKWHGqfh57fkNyyZUUkg97V0/xTo7O/HOO+9g1KhRuptCCSWjmmJKSCkFYTay81JRXiE9xImEFNNeJ0Fm/IgQfWwryyt9V1GChhSV1RSAXUAqaK+o3Hbbbbj44osxZswYfPjhh1i6dCnKy8sxb9483U0j8hVSyB+TFvPyOzNItZqhNUatp6JSlGNRVIcUUkN7ReWDDz7AvHnzMGHCBPzDP/wDjjvuOGzbtg319fW6m0YlJuyJ07RPyVmin2pVBYfiioiKyogsJnWRqapyREVkTJRoSAlTQcmKMqSwqiKX9orKk08+qbsJFEODKwZz23ZDmRpCRIUZuyK72hZFZSVMIHIaHyVr4LasMSg6Kilz/vor4N3/l1mNNpWK/P6TRHtFhchUpdjtEzRkmF4p8cu0yoqq6krUVRvRKoqMCkqWru6e+le+xx2TJdFeUaF4sJuaXFFmYXr5jtwS+g8MM39lWt2rpMqmc+PBpIQSHSorKn13FWZDhYwKi9+A4mfGT9B9pAC5s3iMGI+S3TGZS+iHwqBCgU0v34HmjXOBvl7Ul5UD867S3aREkrV8uaju3m7Hk4qKcOKnm8WkSocudiFDJLyYPuYl7hWUYrdcsQAPPvEL7pgsAYMKBTYkvSfziQHALSUSUioHVMam+yfMSV1VtSTsrBqv28sKMlHM/skGUBmDsE0JIUGrKTJCiikBpQB3TJaCQYUC66wZj/qy8sSGFL+DKoOU80WO6fizGG2eF9W0X7f7EQkxYdsZJMjKDCwqOL0GRV9/qkOKkQEFf1uhlivTSsGgQoFt650KzF6PUts12e1kJDOshAkppnSRmLIuCWBWW+wUP9+mBheZkhpSSC4GFfLktMdPT18KD4worZAiQsYn5FIOKX4qEiZWlWR1Dzq9BiLdlTvkIFq3akqYkBKHgMJ9fuRhUKHA4rioUfWAaseZP5Xllf3GZjh1/4icjIIElrCbD8YtpIQ9oXs+B5qCjMqxTHavERXhxdRuxziEFJKLQYUCiWNICcotrAACJ0uXT8Z+PrHGIaREFVBE2d1PVCfZ/PtR/fvKrL5EMcvM1H16ZJnSvhw4SXcrkoNBhXxLckixq6oA7gNrRQNLv9tJCikmBBRALKQEOWGLnGz9PJaO44sUBhi/x5YVbFSEDrvfxW+3T5JNaV+uuwmJw6BCsaRj+XyvWUBBA4uXJIQU1TsKu91W9GSts/ri9351TZFnl4+76R8tw/SK1zJLN3D5fGkYVMhV8UDaJFdTspyqKoDYLruyAouKrp7iT7lh10sJW0WJYmCo3X0EDS+mDN61a0dc1vdJqintyzG94rXcIpjYUg5c+RRXpZWAQYXIhltYAcTWWAkTWGSGFFUl+DBVlKABxW0FVj+LnhXfv9/gYkpgyVfcpqgqe6ZU9XTKdvfkL4LJ5fPlYVAhYUmpprjN/MmXPcGHqa4A4oMqRU9+oieGOAeUIPvZhAkx+e0SCS3dx7qlhRW35zPM2i8yB/P6/V1VTUs2Uf6YlOwimOjrBcrKuXy+JAwqRB5EqiuA2EklzMlNdkDx2+2jMqDI2GjPz/HdgotoaPEbVoJUHpxu4zfABK22xGGmmU7FA2ezi2A2W+9mQgqXz5eCQYWEmFRN0TGQ1iusAP6X3PdD5ITgp4LiJ6SEGYeiO6CI3K9IaHGc/isYVmSf0POPF+Q1J6MaxJDSf3ZPT18KzWf+nYbWJBuDCjlyWpG2VHl1BQH+qiuiZIcUUaoCiq5w4iTbHq/AEnSqr+oTetjQIlspTEvmFORoMahQSRIdp2InyuqKipAiUk1xa3vQLh7TAkoxryqLU3XFraoSddUhqtBSytUUhpToMahQyYoirADBTxg6QkopBhQ76cNpxwqLXXVFxuBau+cyzPRxFdW9/OPaUb1Tsum4v48aDCpEAYmEFSBYdcWkkGJiQDm281i/7w2YIvftTKRLSAa351HGujeyqixer0l2+ZAqDCpU0sJUVQB/YQXwPlGomnocJKToDih2YSTI9cMGGLvqSpgxK1lBTuwi46TcBAktskJz0ndLJnUYVMhWKQ2kjSqsAM4nCl19/n6rKKoDit9w4veYQUOLSFiRubaKl7CBBZD3mlMdUogYVIgQbVjJCnqikFVN8RNSnAKKqeHE676CBJYglZWe3h6lIVRGYAl7317ChpS4VFM4PkUdBhUiSYKEFdX8hBQ/AQUIF1KiDCdu9+83sLgNsgWirarkizqwlGJI4fgUfRhUiP4mbFUlCqoWdYuqiqI7oBQLEliKw4qM8SqyqAwsfl57Mrp6TAoppBeDCsXO4IrBWlanjRO3E1VxNaU4pJRCQCl2bOcxabOGiqsqqrt/7OSHirChxW9XI0MKycagQiSRyu4fGdM/ow4ppgeUfH7CioyqSndvdyRTev2szxKmPbIGzMYxpHB8iloMKtRPKc34kc2EMSp+B8+6KYWAkk9WZUXXWBVRMgOSzBk9cQwppF6Z7gYQBaHiDS3s+BSTQ4rtdT2qKaUWUrJE21/8+LgNPHacYWXAayao6gHVUqsoDCnkhEGFSALVJxyRT8AqxqX4FfeQQmJYRaEoMahQbMl8gwtaTenu7TbiU3GYNtiFlCDVlCSFlKBVlXzFYTAJVRWZVRSAIYXEcIwKkU+mnVj8Lo/vtjQ+wJASRtCpylENrA2DAcUeB9Kqx4oKCUnyYkei1RSd1ROn+w3bHhldPgwp4mTvZBwFVlFINwYVirUo3vRM6t7JtkO0TX5PjH6rKUkOKTJ+N6/qVcF1DXiNFZO9Rw9DCgXBoEIFSm1qslc1xcSTR6jxKD5OnCRG1m7RgFmvN9lVFIYUCopjVCj2VKxUK3rCcKtY6NoROSpJrqaEEXajwjiMV/GDAYXCYlChkuVUTfEzzdeN3XWjDC9ebZU1JZnky74GkxRYiIJi1w8J2dmwVHcTXMn61Oa2qquMgZDZ45g4qFJmFwZ9xq67TfT5z45FMqlLyA9WU0gGI4LKmjVrcMIJJ6C6uhotLS149dVXdTeJCIC8gBL1se1wfEq85YeWKMKL6TuJU+nQHlTWr1+PRYsWYenSpXj99dcxefJkzJo1C+3t7bqbRjHj59Ob3Ztw8Ru/4wJdx7qFLqJUBBbVAagUxqfI2k3ZiYznKMrg4herKSSL9qCyevVqXH/99fjmN7+Jk08+GQ8//DAGDRqERx991Pb6XV1dSKfTBReisERCit8A4je0mNolROE5vQZkP9+yQwurKmQCrUGlu7sbO3fuxMyZM3PfKysrw8yZM7F161bb26xatQq1tbW5S1NTU1TNpRiQ8SnObiXXsN0mfkJL2MDCsBMvqp4vWaGFYYV00xpUPvroI/T29mLkyJEF3x85ciQOHDhge5slS5bg0KFDucu+ffuiaColWP4buZ/l5rt7um0vnvenMLAwpMihutunmOrnLWxgYVghnWI3PbmqqgpVVVW6m0ExJrxkvk2YEAoieddxW08je/zKAe5TUPNPYm7Tm91Odqp2SyZ5ss+fyinsnPZMcaQ1qIwYMQLl5eVoa2sr+H5bWxsaGxs1tYpKVf6JXtaJPXs7r8DiFVayWDFRz281pWZojdD1RJ9n0WAaRpDAcvTYUV+r1R7pOcIBtSSF1q6fyspKTJkyBZs2bcp9r6+vD5s2bcKZZ56psWUJY1nAuy8B2x7O/GtZuluklJ83R5FyuIzqg1e3kIxxMG7HpnjKX3fH6RKGibOFiIpp7/pZtGgR5s+fj6lTp2LatGl44IEHcOTIEXzzm9/U3bTkaN0M/PJSoK8XKCsHrnwKGHtuv6uV2j4/TlSe2L2WV/dTXZGJi71lRD02RYbisBKkCiO6bL/fqgqRDNr/KufOnYuDBw/irrvuwoEDB3Daaadh48aN/QbYUgjtuzMhBcj8e/BN26BSyhzXTFEwlkMkrADeY1eE7ivgOJtSFCSkiHb7RClo11HS9hii5NAeVADgpptuwk033aS7GcnVMClTSclWVOon6m5RLLid0N0qECInL6+wAuirrpQimZUUr+c1Sn4H6MoOKxynQjIYEVRIseYZme6eg29mQkrzDN0tMpZIt49XN0n2516BRXVY4dgUMUFDionVFCdeOzYTmYxBpRSkUpmuHnb3FAgyiNDPWI704bS0sAL46wpSHVIGTBmQiGX0ZYcUt+dSd3VMVljhOBWKGoMKlRQTF64SCSuAeHXFa5E6yohTSPEKnn6mt4cNKwwpFDUGFSJBQWbGiFRVAH9hBbA/MQWtopTijB+ZA2e9nrcouu7yr6u7clOM41QoLO2bElI8TGlfrrsJythuQGh45SHIbs2yf6c4TuUdMGVAJCGlckBl7hJEmK47r9ty0UCKGwYVIkOYHo7sxCmsBA0odiGlsqLSNqSECSdZMsYXcSA1JQmDCglLclVFJRO6VuIYgmSRWUWxCyhhqyeqBAkrXlOTOT6FdGBQIV8YVuIn6HowokytqoQJKMUhxS2gyCS7EsLKihyB3vdKbOsSlcx8hyEK4UjPEd1NCEx0UK1pTJuuLLOCUvC1RzAJuru1SrIWDmQ1xSfBrUvIGysq5BurKvGhupqSL2gFQ/b9ywgpxRUUp+pJRXlFwcWNyHVEZDe4LL74YRea3Lp9GFICsNu6hAJhUKFASjGsBF2JVNcKprrGpUQZVsKEkyy7kJL7v01AEQ0mToLeznMH7hIeh2Sk7NYlALcuCYldPxTYlPbl2NmwVHczCrh1+/hZ7K2yojLWb/xebVc9wDc/OMjsEpIZgtwCCtC/m0fnEvSir0WnrsMw3T8mVVPy/76NX5uFW5dIw6BSSiwr02/avjuT9ptnZJbXL0FBls8Pwm81Rcb4FN0hpZiJg229qij5nAKKyOZ9Tq+zivIKZWNW4jrOyYnThw8TQsvVZ9c5/5Bbl0jDrp9Skh3ctfG7mX9bXwp1uIoyCws/vUhS48KLYhBtnDaiI3thQkpleWXuIkLGTsQ6K3syqilhQoTo33ScB9CTNwaVUiJ5cNf08h1o3jhXQsOSidUU84iGlOIxKH7CSTEZYcUvU7oto6x0MKwkF4NKKZE8uGtIeg/Q14sHf7U2fNtC8nqTkrkZodNqpaI/txNFqZ4hRTykFFxPQtDQEVaKRb2mivFjSCg2zOs8JnUkD+7qrBmP+rLyz6o0muj6JCWjG0hmQDHlU7SJdIYUJyLjVMI8p2HHqpg0iFYUN0BMJgaVUuIxuOvqs+vw+B87hA+3rXcqMHt9prKCPTJa6JtISAlaTVE98yfKAY+lWk0RWcTNiZ/l5GVW7JKAYYFkYtcPBdbTl8LLPWfg2YFXaLn/oJWUqGb8OHHa0I7k8rvSrJ/px8XVBhnVh6i7ZryqOUHDF0MKycaKCsWSaEgJ+0lXZlWF4UQ9t+44PyElilVao1hSP+5TlQdXDOYgWWJQofhR+cZVOaCy3yfbMGHFz0nCbUEubi4XbkyQ3z173Bw9drRfWFHR9aOi21HWvj9OVFRTTA0rrmuokFQMKhQrft6w7E4eQbt9/IYV4XEQgieN7PWCBBaTx6dEsS6NiopCEsekdPd2GzE7yY6pYYWiwaBCoUW1jH7YkBJW/gmvOLTIqpyI3DbO1ZUoF8xzek50LI2vc1yUW/dPT2+P6+9vVz3SRSSscHxMMjGoUCzICCl2JwvbXWQFwkCQT+kqS+6mk7GujFdFS+Q5MeU5iGJ8ihPV3T8qZYOI3fuBqpBSihuwmoZBhYynKqRERfZJIU5VFa+A4qsSFbILR9fJWeS1p/r5FB1Ua3L3Tz5WTkoLgwoZTVd3j4wwIHpitCu9y/zEXTO0JvJxKn5m30TB6blw6vaQdcIOGpBFxkMVP6d+qlb5VRWZ3T9ccI1UYFChUFSOT5EVUqKupogEFK9xEdmfOwUW2bOTZAkSUIJWOjy750JWUMKGFafXnYwQahc804fTUsYAxaWqohNn/ESLQYUSzS2keJ0wglRVZISU4uvKOLGprqr4DSgyumGi6MrJvn78nrj9hGO/rzG359EtrCRlUC2VHgYVCqyizFJ2bN0zfIKQHVLiwunEGCSgqO4G87ovJ6JVBq+AIvK7RFUVcxtUG6aqwu4fko1BJaksC2jdDLTvzuya3Dwjs9ePRNPLd2Cb1CNmcL0ENWRXVWQEFJGwEGV4cVMcQrIn8ii7FkWeP1ldQMU4VoV0YVBJqtbNwC8vzexsXFae2TXZYTPCfH42JhyS3gMMC9dMk/ktyZsw7dNrnEr2BBY0sPidxWP3eMioKuUfQ9dUX78Bxa6dUc/e8tP9w7EqnJpsCgaVpGrfnQkpQObfg28KBRU/OmvGQ9euyVmmdPtkeYWV7MlK9GTtdhIOMzPJLnDkhxcZ6574XVjN7qQoEgaChJaou+CiDlOiVRW/4ZpVFQ6k1YFBJakaJmUqKdmKSv1E6XexrXcqgGekHtOUbp8wn3Sztw0bWIKe3ILO/gnSXSDazWP3e4p8Ws+/jqzQYso4IbvXmNvzFsUUc69BtX5l/56TGFgoOgwqSdU8I9Pdc/DNTEhpniH9Lnr65I55CaJ6QLX0qoqscryfwCKbyqnKfqYZBw0otsf3OSbElECicxXasOy6f4LMAIpjdYXdPuZgUEmqVCrT1SO5uydfVHv8hFFZXql1VVpALLCokA0UMgKL2yJtfsahyBjzYMJzKsrEkFI8TiXI2KqgYQVgdYX8Y1Ch2JNZVfGqpoTZbyb/2DJCi2jlx20zRbfreh7Xx0we2YMy4xBW3EKKyVsgiA6qDbq2ShyqK6ymmIVBhRJPxklNtCqRfz3R0AL4Dy5BT3Qylq/XGVCKj21qWAlSSZHdVSdzmrKKsAKwukJiynTe+QknnIBUKlVwuffee3U2iaBvVHuYgbQqV80MegLp7unOXTyve6zb8WJ3nahVDqjMXYpVlFeECinVA6oLLlHo6e0puMg+thsTqynFbfLzmISpZh7pOWLMAPost2oKZ/zoob2icvfdd+P666/PfT106FCNraE4c+sCEvn07XcWhh+ilRbb22oKJl7cBquKhBSnUOKnK89vVcXpBOx32rjf45tGdDflgtu4rKsSdol9U7qD2OVjJu1BZejQoWhsbNTdDEoIqeNVFM2aKT6ujt2EC+7fZ7dT2IACeFfAVMzmEgkRYQKL0PL4DqHT67UW9e7XgP1UZa+wAgSvbpoSVsg8Wrt+AODee+/Fcccdh9NPPx33338/jh075nr9rq4upNPpggslg6w3Kac3yuI32DCfntOH064XP/x0EYWV34Xj1JXjxKmLJ3dsSSHFBHGpjMhkF6JsV9P1qGCF7QrShdUUc2mtqNx888344he/iOHDh2PLli1YsmQJ9u/fj9WrVzveZtWqVVi+nC8ochf2E7lTaBANIUFXec3er8wqS5gZRiJhzs+AWV0hJUjw8FNdCVNNUcnvbsp2U5WdKiuA83Mfprqio7LCkGI26RWV22+/vd8A2eLLG2+8AQBYtGgRzj33XJx66qn4l3/5F/zwhz/ET37yE3R1dTkef8mSJTh06FDusm/fPtm/ApGtoOX3MFWWMPxWTPJ5VU9y96EopIiGzChm/ZRidaWY02MgUl0J8oEhysoKQ4r5pFdUFi9ejAULFrheZ+zYsbbfb2lpwbFjx/Dee+9hwoQJttepqqpCVVVV2GaSBz+bE5rKT1Ulik+72bDit8IS5RgW0e4wldOOdYxNMfn4KolWVQDn5fW9qitAsAoLx6xQlvSgUl9fj/r6+kC33bVrF8rKytDQ0CC5VaTC9I+WYduIZbqb4YvQ7B+bSobMwYx+17cIElZkDpDtd+wYhRRZZOyBE3YTySgH1PoNK4DYbsthZwfJlq2mVJRZmF6+A0PSe9BZMx7beqcasUUIZWgbo7J161Zs374d5513HoYOHYqtW7fi1ltvxZVXXolhw4bpahb5ML18B7ZJPubgisGRlX3j9ElYZWUlqpBi96na1GDiR0V5RejXksq9mbyCsdNrK2hYAeRVV1RWVfK7fKaX70DzxrlAXy/qy8qB2evxct8ZSu6X/NMWVKqqqvDkk09i2bJl6OrqQnNzM2699VYsWrRIV5PIpyHpPUDMMqWpK5nqoqOrJwnhJKgwVRUd3MIK4Pz6EQ0suqorxeNShqT3ZHaaB4C+3szXAxlUTKEtqHzxi1/Etm2yP4+TTF7jVDprxgPYI/1+o6yqJJFot48J41GiIKPiIXIfQLgqnVdVRWX3j1vFzm3TwrCBRSSsRDFWpbNmfKaS0tcLlJVn3tviU3BNPO0LvlF8beudCuAZJcdmWCmka1G4uIeUqImEIreqShzDChAusERdWbGb5bOtdyowe33BGBUyB4MKBWb6YDOZXQwyTxCyNoojcWGrKn7G8YhUV7InfbvAYnJYAdwrdiKBJUhYUV1V6elLZcakDDyDlRQDaV+ZluJN5RoEuqYmqqpe1AytCRRSWE1x5qeNQWfthLmd122dTvpez7nKsOs1qFdkY0y3zR45Toz8YlChRLKrpoR9gwx6cggaUAB1ISXsVNu4El3ILv/6su7T6VhxDCtAuMBi97foVQFlV3DpYlAhV7q3NTdtwSfR0JG9XpiAEiSkhFkuv+A4MaimZAVpa354sAsQfgON3/stFnQVYd1hBRAPLP1uFyCsUGliUKHQTFuCWqSaEnYWSH4QsbsEkQ0nUXT1xGkNGRGV5ZWhwpVXcJHNLbAUfC3wWvB6zYUJM37WdvEKLHbVFR3dQDsblkZ+nxQOgwoliqxPZFGNC5EZTmRVU+IsTpUgwL5rKUhYAewDi4yKi9+F6EQCS8H1i8KK298wu39KE4MKSWFaVSWfyKc2u5O8qrCionLCkPKZsNWVsPfrdrFjV10JGlaA8N2OdoKsmmvywnasqsQLgwp50j1ORZSK/m1ZYUJ25aT4Qv1FFVj83I9baJEZVlQIsqO3U1gxoarCsBIfDCokjYlVFbtqit/xGUFPEEHCiV0IURFKSmnWj8rAEua4cQwrQZhcWfEr7jvKxxWDCiWC6tkCIoEjP5iInFBYGYmW7MAi41h2bUpiWLETZmAtqyqlhUGFhNh1/1SUWTin4jXM+euvcE7Fa6gos4yqqqiYUVAcRvxWTeIQSuI2INUvGYFF9mNUqmHFTVRTlXc2LLV9LyNzcAl9CiyqrdGj2vdH1c62JoeSUpYNB34CrZ+A4rQkvNMJuLK8sqAtxcv+F78+s2ElyEDXoEwKSDKX1d82YhnmPfEL5e9lFAwrKhSY7dboMHOsig5BKidRrOVRSuNTRIhUWPxUYaoHVLvuW+P2c7+VFSD44oB+RLW+j19SP8DYvJeRGRhUKLDOmvFAWXnmi+zW6H8T17AStvoh2rVTvMCYXTjx+nkQnnvPJLzbx43facV2/OwCLDOsAPJmlgXt1oy7W65YkPlP0XsZ6ceuHxJ29dl1BaPek7o1utvOtl638RI2bBTf3s8MpqRWUvx2sUTdDq/b2LXTbzdQv9sbEi7c/i5EXo9euyoDcruADn5pZaLey5KCQYUC89oafUr78liPqvcKLH6qL6pCgltw8XufcaumeJ3A8n+uOrQECSn5tw0aVrJMmgKsY0yWrLDy/TF7MKX9CgktIpkYVKjkFL/hewnzxht1FSPo/SUtpDhdX3ZgCRNQio8TJKzkrhdhaJERRGy3Dgj5GpRZWSGzpCzLivU8rHQ6jdraWhw6dAg1Nep2EqXP+F30SEZVxWvQnNMJyG1Gh+qN+WSPB1G1gVucQoqsYCAjsMhqSz4/r+M4bizp9jfh9DoM8jiHDSxuY+zislJ3HIiev1lRoVjwmqLs9IlUB1UDVvNvJyO0xCmgAHKDQdAKi4pwUnx8p8oKgH7VlSxTQ4tohU/2a5HVlWRhUCHldI5VKS6d5/PbBSQiyCfGIMKEllIOKFEeOyi3EOW09otoIDBt8LXIa1FkQK0dhpXk4PRk8s3U0qfodM98MtcsiSqk2B3bz8V02XVGvNYjSTq33z3oc+k0LV7FVHg3Ub0Wg66zEudJAEnEigrFhsoVasNUV0p1bZJSDhFR8eqi8nptqRrXZCepr3PSj0GFIhFV94/o7Ak72cAhszwu8uYtesI3ZQwOA0r0go6pYXhgF1ASsOuHAjG1+8eN6Ju2V/lbtDzudX9+uzZ0d4eUeleMCUq1W8yUkB7H970kYEWFYkWk+8dtBpDfjehUrEsi4wSjal0Qp/shM5n2/JgSKIqxqhJvDCoU2NVn1aL1tecLltDv6UvpbhYA7+nKIl1BQakOKXbHM3UhMyotYV83dq9jXa/FijLLmPezUsegQsG1bkbzxrmRb40uOqhWJKwA8gYcinT1qCJjuXiGE9LNpNfg9PIdkbyfkTeOUaHg2nf72hpdx47KIm98MqZK6gwpdvclMoahVMc7EInwej+j6LCiQsE1TALKyjNhJbs1ekQLZPqZqiy6am1x2PCqtIiGG50hgAGEKNiS+sXvZxxIqw+DCgXXPAO48ing4JtoTY2NfGt0v2EF8NctErbKwpBAFF9Rv5+RMwYVCi6VAsaeC4w9Fy8LblQoez0Vv4vARTFbhgGltJT6bBJVizDqxoG05mBQISmuPrvO967KsgRZsbY4TJi6my6ZpdRDiR2nx8SUABPkOSseT8duH70YVChyKlapDbu8fpDgwmDiT/EJw5QTmReGk2DyHzddzzWfu2RgUCFpdFZVALl7ATGEhCNygjDhROaGJzl5so9llM+zrOeP1RT9OD2ZpBL9o1Y1VXlwxeBYnGCy7bS7xFWY38G0392ktiRJVK/zMMfXsYwCuWNQIel0hxUgujdEP0TbZFq7vchsrwm/u+77LxUqnmvZx2Q1xQzKgsqKFStw1llnYdCgQairq7O9zt69e3HhhRdi0KBBaGhowLe//W0cO3ZMVZPIQFF8etEZWkwMTDKo/r10PlcULRmvJVnPXf77EUOKOZSNUenu7sY3vvENnHnmmfj5z3/e7+e9vb248MIL0djYiC1btmD//v24+uqrUVFRgZUrV6pqFkXEz3gVFYNrndi9mcnsN5d5opM55kaWKE/kUf7+DChm0Pk8sMvHXCnLsiyVd7B27VosXLgQHR0dBd9/9tlncdFFF+HDDz/EyJEjAQAPP/wwvvvd7+LgwYOorBRbbCudTqO2thaHDh1CTU2N7OZTSH4G10YVVoLIP2FG+WZqUlDRdRKJ4jFgUCltnI6sh+j5W9sYla1bt+KUU07JhRQAmDVrFtLpNP785z873q6rqwvpdLrgQuby8wc/pX25sZ9qktqFI0rn723ywEtKHoYU82gLKgcOHCgIKQByXx84cMDxdqtWrUJtbW3u0tTUpLSdFJ7oH35FmYVzKl7DHe+Px8JPL1LbqJgw4SSa5DaY8LuRPsUfjhhSzOQrqNx+++1IpVKulzfeeENVWwEAS5YswaFDh3KXffv2Kb0/cmBZwLsvAdsezvzr0YN49dl1nm8C08t3oHnjXNS/8j00b5yLhZ9eZGyFpVSYdCKXPf7HpN+NosfunvjwNZh28eLFWLBgget1xo4dK3SsxsZGvPrqqwXfa2try/3MSVVVFaqqqoTugxRq3Qz88tLczsm48qnMvj8e3AbZDknvyRwPAPp6M18PPKPgDcXkcSyknowBtgwopc3uw8/VZ9VmPnC1787sCt88I7OXGRnBV1Cpr69HfX29lDs+88wzsWLFCrS3t6OhoQEA8Nxzz6GmpgYnn3yylPsghdp3F4QKHHxTKKgAzmGls2Y86svKc+GneJt1ACUZWnTN/jH1hB7m8TD1dyL1nKqzV59dlwkpAT54UTSUTU/eu3cvPvnkE+zduxe9vb3YtWsXAGDcuHEYMmQILrjgApx88sm46qqrcN999+HAgQO44447cOONN7JiEgcNkzJ/0Nk/7PqJvm6eLbPmB5ZtvVOB2esxJL0HnTXjPbdZL8XQEhXTT+h+l2Q3/fchdVwDSlaID16knrLpyQsWLMC6dev6ff+FF17AueeeCwB4//33ccMNN+DFF1/E4MGDMX/+fNx7770YMEA8P3F6siaWBbS+lPmDrp8YqlSqYn+gpAWXqCsqcTuxFz8+cWs/ySMyrq3feJR+FZUNwNgvq2kg5Yiev5Wvo6Iag0pyqNzQMAnBJY4bupEZoh6UHtXfm9/fy3HArMQPXiSOQYViKerdl+MUYLhKKxXjrDgxnNFjJgYVirWoA0s+k8MLV2ktPQwjwTGgmE30/K1sMC1RGHaDbaPidGIwOcDIwpCiH4NJeAwoycKKCsWCzgqLX6oDjcqqCoOKPgwo4TCcxA+7fiix4hRaADXBRUVYYUjRgwElOIaTeGPXDyWWzm6hIKa0Lze+24ghJXoMKMEwnJQeVlQoEeISWmQGFplVFQaV6DCg+MNgklzs+qGSFIfAIru6wr1v4oEBxRtDSWlhUCGCucHFlLDCkKIWw0l/DCOUxaBCVERGaKkoszC9fEfBfkQ9fcFWsNQ5yJYBRR23cCLz9aPieGGOyQBCfjGoEHkIElzOqXgNzRvn5vYEaZ29Hi/3nBG4DaoG2ToFFgYUNUQrJ7JfP7KPx52EKUqc9UPkofgToEhwGZLeU7DL6pD0HmBg8BPDlPblmPPXX+H7Y/YEPoYdBhK1gnbpyH79eB0vUJWDOwmTYRhUKLksC2jdnHnjbZjkudGYSHDprBmP+rLy3KfNzprxQE+4ZnbWjMeDT9yJW+ZdFe5ApNTCTy8KVa0A5L9+io9XP/b/4eqxdaHaiIZJmUpKtqJSPzHc8YhCYtcPJZfkEvbjf+xQPiZAdmWFwrvj/fHax38ADtURFbv+Kjum+IcGKg0co0K07WFg43c/+3rOfUDLP0s7vMoZRaYvEFcKdM/YSdTgVI57IRsco0KkuIQdZIyLqDisZptkOkJKooJJMY57oRAYVCi5mmdkPrnll7AVyj/RyAgt2ZMlA0u0ogwpiQ4n+TjuhUJg1w+RYjJCC8NKNKIIKSUTTvKpGPdCsccxKkSGChNcGFjUUhVUSjKcEHlgUCGKgSChhWFFDdkhheGEyB0H0xLFQJBxLTrGrridxBmcPsNwQiQfKypEBvJTaVEVFPxUGJIQVsJUVBhQiPxjRYUoxvxMfZZZYdG9doguQX5vhhOiaLCiQhQzotUWr+AiO5TEuaoi+lgwnBDJw4oKUUJ5VVuyy7TPkbj0eymTFk64jDxRIAwqRDHX70T67kvAL+cCfb2ZDetmr8fLfeE20xORpNV0lVROWjdzGXmiABhUiJKmaLnyZutdNJ/9dwDU7k8UV9luH+XdOlxGnigQBhWipHFZrtzrZCwaZJx2AY5bVeXBkx4ETvrbF6q7ZriMPFEgHExLlDQRLFfe+upzaN44N3fSbZ29Hi/3FHYvmR5YHjzpwcJvqN7hl8vIExXgYFqiUpVKZU6wCrsVmvvecexeyroaD+KWt25R1oag+gWULNVdMxE8L0RJxKBCRP4JdmPkhwLdocUxoGSxa4bISOz6ISL/QnZjRBFaPINJMXbNEEWKmxISUewECTC+AwkRGYFjVIgodhg6iKhYme4GEBERETlhUCEiIiJjMagQERGRsRhUiIiIyFjKgsqKFStw1llnYdCgQairq7O9TiqV6nd58sknVTWJiIiIYkbZrJ/u7m584xvfwJlnnomf//znjtd77LHHMHv27NzXTqGGiIiISo+yoLJ8eWZH0rVr17per66uDo2NjaqaQURERDGmfYzKjTfeiBEjRmDatGl49NFH4bX+XFdXF9LpdMGFiIiIkknrgm933303vvKVr2DQoEH4wx/+gG9961vo7OzEzTff7HibVatW5ao1RERElGy+ltC//fbb8YMf/MD1Ort378bEiZ9t5rV27VosXLgQHR0dnse/66678Nhjj2Hfvn2O1+nq6kJXV1fu63Q6jaamJi6hT0REFCNKltBfvHgxFixY4HqdsWPH+jlkgZaWFtxzzz3o6upCVVWV7XWqqqocf0ZERETJ4iuo1NfXo76+XlVbsGvXLgwbNoxBhIiIiAAoHKOyd+9efPLJJ9i7dy96e3uxa9cuAMC4ceMwZMgQ/Pa3v0VbWxumT5+O6upqPPfcc1i5ciVuu+02VU0iIiKimFEWVO666y6sW7cu9/Xpp58OAHjhhRdw7rnnoqKiAmvWrMGtt94Ky7Iwbtw4rF69Gtdff72qJhEREVHM+BpMayLRwThERERkDtHzt/Z1VIiIiIicMKgQERGRsRhUiIiIyFgMKkRERGQsBhUiIiIyFoMKERERGYtBhYiIiIzFoEJERETGYlAhIiIiYzGoEBERkbEYVIiIiMhYDCpERERkLAYVIiIiMhaDChERERmLQYWIiIiMxaBCRERExmJQISIiImMxqBAREZGxGFSIiIjIWAwqREREZCwGFSIiIjIWgwoREREZi0GFiIiIjMWgQkRERMZiUCEiIiJjMagQERGRsRhUiIiIyFgMKkRERGQsBhUiIiIyFoMKERERGYtBhYiIiIzFoEJERETGYlAhIiIiYw3Q3YCwLMsCAKTTac0tISIiIlHZ83b2PO4k9kHl8OHDAICmpibNLSEiIiK/Dh8+jNraWsefpyyvKGO4vr4+fPjhhxg6dChSqZTu5kiTTqfR1NSEffv2oaamRndztOBjwMcA4GOQxceBjwGQrMfAsiwcPnwYo0ePRlmZ80iU2FdUysrK8PnPf153M5SpqamJ/YsxLD4GfAwAPgZZfBz4GADJeQzcKilZHExLRERExmJQISIiImMxqBiqqqoKS5cuRVVVle6maMPHgI8BwMcgi48DHwOgNB+D2A+mJSIiouRiRYWIiIiMxaBCRERExmJQISIiImMxqBAREZGxGFSIiIjIWAwqBlqxYgXOOussDBo0CHV1dbbXSaVS/S5PPvlktA1VSOQx2Lt3Ly688EIMGjQIDQ0N+Pa3v41jx45F29CInXDCCf2e93vvvVd3s5Ras2YNTjjhBFRXV6OlpQWvvvqq7iZFZtmyZf2e74kTJ+pullKbN2/GxRdfjNGjRyOVSuHpp58u+LllWbjrrrswatQoDBw4EDNnzsRbb72lp7EKeT0OCxYs6PfamD17tp7GKsagYqDu7m584xvfwA033OB6vcceewz79+/PXS655JJoGhgBr8egt7cXF154Ibq7u7FlyxasW7cOa9euxV133RVxS6N39913Fzzv//qv/6q7ScqsX78eixYtwtKlS/H6669j8uTJmDVrFtrb23U3LTJf+MIXCp7vV155RXeTlDpy5AgmT56MNWvW2P78vvvuw49//GM8/PDD2L59OwYPHoxZs2bh6NGjEbdULa/HAQBmz55d8Np44oknImxhhCwy1mOPPWbV1tba/gyAtWHDhkjbo4PTY/C73/3OKisrsw4cOJD73kMPPWTV1NRYXV1dEbYwWmPGjLF+9KMf6W5GZKZNm2bdeOONua97e3ut0aNHW6tWrdLYqugsXbrUmjx5su5maFP8PtfX12c1NjZa999/f+57HR0dVlVVlfXEE09oaGE07N7v58+fb331q1/V0p6osaISYzfeeCNGjBiBadOm4dFHH4VVQmv3bd26FaeccgpGjhyZ+96sWbOQTqfx5z//WWPL1Lv33ntx3HHH4fTTT8f999+f2O6u7u5u7Ny5EzNnzsx9r6ysDDNnzsTWrVs1tixab731FkaPHo2xY8fiiiuuwN69e3U3SZvW1lYcOHCg4DVRW1uLlpaWknpNZL344otoaGjAhAkTcMMNN+Djjz/W3SQlYr97cqm6++678ZWvfAWDBg3CH/7wB3zrW99CZ2cnbr75Zt1Ni8SBAwcKQgqA3NcHDhzQ0aRI3HzzzfjiF7+I4cOHY8uWLViyZAn279+P1atX626adB999BF6e3ttn+c33nhDU6ui1dLSgrVr12LChAnYv38/li9fjnPOOQd/+tOfMHToUN3Ni1z2b9vuNZHkv3s7s2fPxte+9jU0NzfjnXfewfe+9z3MmTMHW7duRXl5ue7mScWgEpHbb78dP/jBD1yvs3v3buGBcnfeeWfu/6effjqOHDmC+++/3+igIvsxSAo/j8uiRYty3zv11FNRWVmJf/7nf8aqVatKau+PUjFnzpzc/0899VS0tLRgzJgx+PWvf41rr71WY8tIt8svvzz3/1NOOQWnnnoqTjzxRLz44os4//zzNbZMPgaViCxevBgLFixwvc7YsWMDH7+lpQX33HMPurq6jD1hyXwMGhsb+83+aGtry/0sTsI8Li0tLTh27Bjee+89TJgwQUHr9BkxYgTKy8tzz2tWW1tb7J5jWerq6jB+/Hi8/fbbupuiRfZ5b2trw6hRo3Lfb2trw2mnnaapVWYYO3YsRowYgbfffptBhYKpr69HfX29suPv2rULw4YNMzakAHIfgzPPPBMrVqxAe3s7GhoaAADPPfccampqcPLJJ0u5j6iEeVx27dqFsrKy3GOQJJWVlZgyZQo2bdqUm9HW19eHTZs24aabbtLbOE06Ozvxzjvv4KqrrtLdFC2am5vR2NiITZs25YJJOp3G9u3bPWdJJt0HH3yAjz/+uCDAJQWDioH27t2LTz75BHv37kVvby927doFABg3bhyGDBmC3/72t2hra8P06dNRXV2N5557DitXrsRtt92mt+ESeT0GF1xwAU4++WRcddVVuO+++3DgwAHccccduPHGG40Oa2Fs3boV27dvx3nnnYehQ4di69atuPXWW3HllVdi2LBhupunxKJFizB//nxMnToV06ZNwwMPPIAjR47gm9/8pu6mReK2227DxRdfjDFjxuDDDz/E0qVLUV5ejnnz5ulumjKdnZ0FFaPW1lbs2rULw4cPx/HHH4+FCxfi+9//Pk466SQ0NzfjzjvvxOjRoxO1PAPg/jgMHz4cy5cvx2WXXYbGxka88847+M53voNx48Zh1qxZGlutiO5pR9Tf/PnzLQD9Li+88IJlWZb17LPPWqeddpo1ZMgQa/DgwdbkyZOthx9+2Ort7dXbcIm8HgPLsqz33nvPmjNnjjVw4EBrxIgR1uLFi62enh59jVZs586dVktLi1VbW2tVV1dbkyZNslauXGkdPXpUd9OU+slPfmIdf/zxVmVlpTVt2jRr27ZtupsUmblz51qjRo2yKisrrc997nPW3Llzrbffflt3s5R64YUXbP/258+fb1lWZorynXfeaY0cOdKqqqqyzj//fOvNN9/U22gF3B6Hv/zlL9YFF1xg1dfXWxUVFdaYMWOs66+/vmC5hiRJWVYJzWklIiKiWOE6KkRERGQsBhUiIiIyFoMKERERGYtBhYiIiIzFoEJERETGYlAhIiIiYzGoEBERkbEYVIiIiMhYDCpERERkLAYVIiIiMhaDChERERnr/wPz8Ra4mZ1g+AAAAABJRU5ErkJggg==\n"},"metadata":{}}],"source":["plt.ion()\n","f, ax = plt.subplots()\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], fill=True)\n","sn.scatterplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], s=10)\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], bw_adjust=0.5, fill=True)\n","plt.title(\"Positive t\")\n","plt.show()"]},{"cell_type":"code","source":["from google.colab import runtime\n","runtime.unassign()"],"metadata":{"id":"zZ-vd7SSFCI7","executionInfo":{"status":"ok","timestamp":1758668305494,"user_tz":240,"elapsed":147,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"id":"zZ-vd7SSFCI7","execution_count":25,"outputs":[]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[]},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}

==> anc/Codes/2D_wave/2dwave_probabilistic.ipynb <==
{"cells":[{"cell_type":"markdown","id":"idlhUjsSJxql","metadata":{"id":"idlhUjsSJxql"},"source":["# Mount with Google Drive"]},{"cell_type":"code","execution_count":null,"id":"9xiwqzGPuvGx","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9xiwqzGPuvGx","outputId":"5fa90a08-da57-4f3f-cfde-783fbc506b66"},"outputs":[{"name":"stdout","output_type":"stream","text":["\n","\n"]}],"source":["%reset"]},{"cell_type":"code","execution_count":null,"id":"skJrn1mzghZU","metadata":{"id":"skJrn1mzghZU","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1734362671637,"user_tz":300,"elapsed":681,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"daa9b992-9a48-460e-d7f2-77d2466e6461"},"outputs":[{"output_type":"stream","name":"stdout","text":["Drive already mounted at /content/drive; to attempt to forcibly remount, call drive.mount(\"/content/drive\", force_remount=True).\n"]}],"source":["from google.colab import drive\n","drive.mount('/content/drive')"]},{"cell_type":"markdown","source":["# Main part"],"metadata":{"id":"boXlHiPKIv9e"},"id":"boXlHiPKIv9e"},{"cell_type":"code","execution_count":null,"id":"34ac382d-c496-43de-97e2-a77b399039db","metadata":{"id":"34ac382d-c496-43de-97e2-a77b399039db","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1734362671638,"user_tz":300,"elapsed":3,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"7a78a28c-2b4f-4525-ca80-9015bdf025f0"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","import scipy\n","import time as t\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","#torch.manual_seed(13)\n","\n","\n","\n","# Sampling parameters etc\n","#n_axis = 51\n","n_axis = 41\n","#n_time = 131\n","n_time = 81\n","\n","axis = torch.linspace(0,4,n_axis, device=device)\n","time = torch.linspace(0,4,n_time, device=device)\n","Ps = torch.cartesian_prod(axis,axis,time)\n","# Number of points\n","lP = Ps.shape[0]\n","\n","\n","# Initial dataset\n","data_axis = torch.linspace(0,8, 5, device=device)\n","data_time = torch.linspace(0,0,1, device=device)\n","data_Ps = torch.cartesian_prod(data_axis,data_axis,time)\n","#data_Ps = torch.cartesian_prod(axis,axis,time)\n","\n","mask = data_Ps[:,2] == 0.\n","X = data_Ps[mask]\n","dtX = data_Ps[mask]\n","\n","#mask1 = abs(data_Ps[:,0]) == 2.\n","#dyX = data_Ps[mask1]\n","\n","#mask2 = abs(data_Ps[:,1]) == 2.\n","#dxX = data_Ps[mask2]\n","\n","#Y = torch.exp(-(X[:,0]-2)**2*5)+torch.exp(-(X[:,1]+X[:,0]-4)**2*5)\n","Y = torch.exp(-((X[:,0]-2)**2+(X[:,1]-2)**2)*10)\n","#Y = torch.exp(-(4*(X[:,0]-2.5)**2+(X[:,1]-3)**2)*10)\n","#Y = torch.cos((X[:,0]-1)*5)+torch.cos((X[:,1]-1)*5)\n","Y = Y.view(-1,1)\n","\n","#dtY = torch.where( ((dtX[:,0]-1).abs() < 1e-1) & (dtX[:,1].abs() < 1), 0., 0. )\n","#dtY = -2*5*(X[:,0]-2)*torch.exp(-(X[:,0]-2)**2*5)-2*5*(X[:,1]+X[:,0]-4)*torch.exp(-(X[:,1]+X[:,0]-4)**2*5)\n","#dtY = -5*(torch.sin((X[:,0]-1)*5)+torch.sin((X[:,1]-1)*5))\n","#dtY = dtY.view(-1,1)\n","\n","#dxY = torch.where( ((dxX[:,0]-1).abs() < 1e-1) & (dxX[:,1].abs() < 1), 0., 0. )\n","#dxY = dxY.view(-1,1)\n","\n","#dyY = torch.where( ((dyX[:,0]-1).abs() < 1e-1) & (dyX[:,1].abs() < 1), 0., 0. )\n","#dyY = dyY.view(-1,1)\n","\n","#dtX = dtX.to(torch.complex128)\n","#dxX = dxX.to(torch.complex128)\n","#dyX = dyX.to(torch.complex128)\n","#dtY = dtY.to(torch.complex128)\n","#dxY = dxY.to(torch.complex128)\n","#dyY = dyY.to(torch.complex128)\n","X = X.to(torch.complex128)\n","Y = Y.to(torch.complex128)\n","#Y = torch.cat((Y,dtY),0)"]},{"cell_type":"code","source":["Y"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"-cvHnHvViSex","executionInfo":{"status":"ok","timestamp":1734362671638,"user_tz":300,"elapsed":3,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"b37b061a-582a-44f1-b371-672983bfb71e"},"id":"-cvHnHvViSex","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["tensor([[ 1.8049e-35+0.j],\n","        [ 4.2484e-18+0.j],\n","        [ 1.8049e-35+0.j],\n","        [ 1.3839e-87+0.j],\n","        [1.9152e-174+0.j],\n","        [ 4.2484e-18+0.j],\n","        [ 1.0000e+00+0.j],\n","        [ 4.2484e-18+0.j],\n","        [ 3.2575e-70+0.j],\n","        [4.5080e-157+0.j],\n","        [ 1.8049e-35+0.j],\n","        [ 4.2484e-18+0.j],\n","        [ 1.8049e-35+0.j],\n","        [ 1.3839e-87+0.j],\n","        [1.9152e-174+0.j],\n","        [ 1.3839e-87+0.j],\n","        [ 3.2575e-70+0.j],\n","        [ 1.3839e-87+0.j],\n","        [1.0611e-139+0.j],\n","        [1.4685e-226+0.j],\n","        [1.9152e-174+0.j],\n","        [4.5080e-157+0.j],\n","        [1.9152e-174+0.j],\n","        [1.4685e-226+0.j],\n","        [2.0322e-313+0.j]], device='cuda:0')"]},"metadata":{},"execution_count":13}]},{"cell_type":"code","execution_count":null,"id":"21503eb5-201e-43de-b8e8-78dd2617680b","metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b"},"outputs":[],"source":["def getVarietyPoints(base):\n","    x1,y1 = base.unbind(1)\n","    #x2,y2 = base2.unbind(1)\n","    t1 = torch.sqrt(x1.square() + y1.square())\n","    #t2 = torch.sqrt(x2.square() + y2.square())\n","\n","    return torch.stack([ torch.stack([x1,y1,t1],1), torch.stack([-x1,y1,t1],1), torch.stack([x1,y1,-t1],1),  torch.stack([-x1,y1,-t1],1),torch.stack([x1,-y1,t1],1), torch.stack([-x1,-y1,t1],1), torch.stack([x1,-y1,-t1],1),  torch.stack([-x1,-y1,-t1],1) ])\n","\n","def Phi(base, X):\n","    pts = getVarietyPoints(base)\n","    # return (pts.inner(X) * 1.j).exp().mean(0)\n","    return (pts.inner(X)).exp().mean(0)\n","\n","def dtPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,2].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dxPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,0].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dyPhi(base, X):\n","    pts = getVarietyPoints(base)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,1].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def randomMask(n_pts=2000):\n","    mask = torch.zeros(X.shape[0]).bool()\n","    mask[torch.randperm(X.shape[0])[:n_pts]] = True\n","    return mask\n","\n","\n","def train(N):\n","    for epoch in range(N):\n","        PhiX = Phi(MC_base1 * 1.j, X)\n","        #dtPhiX = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, dtX)\n","        #dxPhiX = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, dxX)\n","        #dyPhiX = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, dyX)\n","        #PhiX = torch.cat((PhiX,dtPhiX),1)\n","        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","        LA = torch.linalg.cholesky(A)\n","        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)\n","        print(PhiX.shape)\n","        print(Y.shape)\n","        print(A.shape)\n","\n","\n","        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())\n","        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps\n","        nlml += LA.diag().real.log().sum()\n","        nlml += 0.5*S_diag.sum()\n","\n","        opt.zero_grad()\n","        nlml.backward()\n","        opt.step()\n","\n","        with torch.no_grad():\n","            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","            err = (train_pred.real - Y).square().mean().sqrt()\n","            print(26*\"~\" + f'\\nepoch {epoch}\\n\\\n","nlml {nlml}\\n\\\n","err {err}\\n\\\n","eps {eps.exp()}\\n\\\n","base1 std {MC_base1.std(0)}\\n\\\n","min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')"]},{"cell_type":"code","execution_count":null,"id":"qTn_iWiBboK6","metadata":{"id":"qTn_iWiBboK6"},"outputs":[],"source":["n_MC = 1000\n","# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30\n","MC_base1 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","#MC_base2 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()\n","S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=True, device=device)\n","# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)\n","eps = torch.tensor(np.log(1e-6), requires_grad=False, device=device)"]},{"cell_type":"code","execution_count":null,"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","metadata":{"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c"},"outputs":[],"source":["time_start = t.time()\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","#train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","#train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': [S_diag, eps], 'lr': 1e-2}])\n","#train(1000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-3},\n","    {'params': [S_diag, eps], 'lr': 1e-3}])\n","#train(300)\n","torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")\n","time_end = t.time()"]},{"cell_type":"code","source":["time_end - time_start"],"metadata":{"id":"9_EodRBD6JmE","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1734362671866,"user_tz":300,"elapsed":2,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"95874006-c3c5-4b38-de1b-4d9846ef175d"},"id":"9_EodRBD6JmE","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["0.002145051956176758"]},"metadata":{},"execution_count":17}]},{"cell_type":"code","execution_count":null,"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","metadata":{"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1734362680214,"user_tz":300,"elapsed":8350,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"0befe8a6-2a5b-4e2f-b8ff-e68d656e3076"},"outputs":[{"output_type":"stream","name":"stderr","text":["<ipython-input-18-67f7dd72ae5a>:9: FutureWarning: You are using `torch.load` with `weights_only=False` (the current default value), which uses the default pickle module implicitly. It is possible to construct malicious pickle data which will execute arbitrary code during unpickling (See https://github.com/pytorch/pytorch/blob/main/SECURITY.md#untrusted-models for more details). In a future release, the default value for `weights_only` will be flipped to `True`. This limits the functions that could be executed during unpickling. Arbitrary objects will no longer be allowed to be loaded via this mode unless they are explicitly allowlisted by the user via `torch.serialization.add_safe_globals`. We recommend you start setting `weights_only=True` for any use case where you don't have full control of the loaded file. Please open an issue on GitHub for any issues related to this experimental feature.\n","  st = torch.load(\"state.pt\")\n"]}],"source":["#torch.save({\n","#            'MC_base1': MC_base1.cpu(),\n","#            'MC_base2': MC_base2.cpu(),\n","#            'S_diag': S_diag.cpu(),\n","#            'eps': eps.cpu(),\n","#    }, \"state.pt\")\n","\n","\n","st = torch.load(\"state.pt\")\n","MC_base1 = st['MC_base1']\n","S_diag = st['S_diag']\n","eps = st['eps']\n","\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)\n","#Phi_ = Phi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#Phi_ = torch.cat((Phi_,dtPhi_,dxPhi_,dyPhi_),1)\n","#Phi_ = torch.cat((Phi_,dtPhi_),1)\n","#Y = torch.cat((Y,dtY),0)\n","PhiX = Phi(MC_base1 * 1.j, X.to(\"cpu\"))\n","#dtPhiX = dtPhi(MC_base1 * 1.j, dtX.to(\"cpu\"))\n","#dxPhiX = dxPhi(MC_base * 1.j, dxX.to(\"cpu\"))\n","#dyPhiX = dyPhi(MC_base * 1.j, dyX.to(\"cpu\"))\n","#PhiX = torch.cat((PhiX,dxPhiX,dyPhiX),1)\n","#PhiX = torch.cat((PhiX,dtPhiX),1)\n","A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","LA = torch.linalg.cholesky(A)\n","alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(\"cpu\").to(torch.complex128), upper=False)\n","Phi_ = Phi(MC_base1 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","predwave = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","predwave = predwave.real\n","predwave.detach().cpu().numpy().tofile(\"predwave4.dat\")\n","del Phi_, predwave\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddt = dtPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddt = preddt.real\n","#preddt.detach().cpu().numpy().tofile(\"preddt.dat\")\n","#del dtPhi_, preddt\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddx = dxPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddx = preddx.real\n","#preddx.detach().cpu().numpy().tofile(\"preddx.dat\")\n","#del dxPhi_, preddx\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#preddy = dyPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","#preddy = preddy.real\n","#preddy.detach().cpu().numpy().tofile(\"preddy.dat\")\n","#del dyPhi_, preddy\n","\n","axis.cpu().numpy().tofile(\"axis.dat\")\n","time.cpu().numpy().tofile(\"time.dat\")\n"]},{"cell_type":"code","execution_count":null,"id":"-5qUr2RGgTf_","metadata":{"id":"-5qUr2RGgTf_"},"outputs":[],"source":["import locale\n","def getpreferredencoding(do_setlocale = True):\n","    return \"UTF-8\"\n","locale.getpreferredencoding = getpreferredencoding\n","!cp predwave4.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddt.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddx.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","#!cp preddy.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp axis.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp time.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp state.pt \"/content/drive/MyDrive/Colab Notebooks\""]},{"cell_type":"code","execution_count":null,"id":"_nQ83U-3DLSk","metadata":{"id":"_nQ83U-3DLSk","colab":{"base_uri":"https://localhost:8080/","height":452},"executionInfo":{"status":"ok","timestamp":1734362682178,"user_tz":300,"elapsed":1579,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"719da9dc-aacf-4f83-882c-18a3fdce4511"},"outputs":[{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 1 Axes>"],"image/png":"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\n"},"metadata":{}}],"source":["plt.ion()\n","f, ax = plt.subplots()\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], fill=True)\n","sn.scatterplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], s=10)\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], bw_adjust=0.5, fill=True)\n","plt.title(\"Positive t\")\n","plt.show()"]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[],"toc_visible":true},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}

==> anc/Codes/2D_wave/Hybrid__2dwave_Sector_Domain.ipynb <==
{"cells":[{"cell_type":"markdown","id":"idlhUjsSJxql","metadata":{"id":"idlhUjsSJxql"},"source":["# Mount with Google Drive"]},{"cell_type":"code","execution_count":null,"id":"9xiwqzGPuvGx","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9xiwqzGPuvGx","outputId":"5fa90a08-da57-4f3f-cfde-783fbc506b66"},"outputs":[{"name":"stdout","output_type":"stream","text":["\n","\n"]}],"source":["%reset"]},{"cell_type":"code","execution_count":null,"id":"skJrn1mzghZU","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"elapsed":23247,"status":"ok","timestamp":1732069711813,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"},"user_tz":300},"id":"skJrn1mzghZU","outputId":"9d2aa1d0-50d4-43ad-8a5f-ca8c57238883"},"outputs":[{"output_type":"stream","name":"stdout","text":["Mounted at /content/drive\n"]}],"source":["from google.colab import drive\n","drive.mount('/content/drive')"]},{"cell_type":"markdown","source":["# Main part"],"metadata":{"id":"x6FcE6XxF83a"},"id":"x6FcE6XxF83a"},{"cell_type":"code","execution_count":null,"id":"34ac382d-c496-43de-97e2-a77b399039db","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"elapsed":5975,"status":"ok","timestamp":1732069717785,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"},"user_tz":300},"id":"34ac382d-c496-43de-97e2-a77b399039db","outputId":"e732b9ae-f9c5-4645-e4e5-7d8d00dcd09b"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","torch.manual_seed(13)\n","\n","\n","\n","# Sampling parameters etc\n","#n_axis = 51\n","n_axis = 41\n","#n_time = 131\n","n_time = 81\n","\n","axis = torch.linspace(0,4,n_axis, device=device)\n","time = torch.linspace(0,4,n_time, device=device)\n","Ps = torch.cartesian_prod(axis,axis,time)\n","# Number of points\n","lP = Ps.shape[0]\n","\n","\n","# Initial dataset\n","data_axis = torch.linspace(0,4, 81, device=device)\n","data_time = torch.linspace(0,4,81, device=device)\n","data_Ps = torch.cartesian_prod(data_axis,data_axis,data_time)\n","#data_Ps = torch.cartesian_prod(axis,axis,time)\n","\n","mask = torch.logical_and(data_Ps[:,2] == 0. , data_Ps[:,0]**2+data_Ps[:,1]**2<=16.0)\n","X = data_Ps[mask]\n","dtX = data_Ps[mask]\n","\n","mask1 = abs(data_Ps[:,0]) == 0.\n","dxX = data_Ps[mask1]\n","\n","mask2 = abs(data_Ps[:,1]) == 0.\n","dyX = data_Ps[mask2]\n","\n","#maskBC = (data_Ps[:,0]+data_Ps[:,1]==4.) or (data_Ps[:,0] ==0.) or (data_Ps[:,1] ==0.)\n","maskBC = (data_Ps[:,0]**2+data_Ps[:,1]**2==16.0)\n","Xbc = data_Ps[maskBC]\n","\n","#Y = torch.exp(-(X[:,0]-0.5)**2*10)+torch.exp(-(X[:,1]+X[:,0]-6)**2*5)\n","Y = torch.exp(-((X[:,0]-1)**2+(X[:,1]-1)**2)*10)\n","#Y = torch.cos((X[:,0]-1)*5)+torch.cos((X[:,1]-1)*5)\n","Y = Y.view(-1,1)\n","Ybc = torch.where( ((Xbc[:,0]-1).abs() < 1e-1) & (Xbc[:,1].abs() < 1), 0., 0. ) # Create a bunch of 0\n","Ybc = Ybc.view(-1,1)\n","\n","dtY = torch.where( ((dtX[:,0]-1).abs() < 1e-1) & (dtX[:,1].abs() < 1), 0., 0. )\n","#dtY = -2*5*(X[:,0]-3)*torch.exp(-(X[:,0]-3)**2*5)-2*5*(X[:,1]+X[:,0]-6)*torch.exp(-(X[:,1]+X[:,0]-6)**2*5)\n","#dtY = -5*(torch.sin((X[:,0]-1)*5)+torch.sin((X[:,1]-1)*5))\n","dtY = dtY.view(-1,1)\n","\n","#dxY = torch.where( ((dxX[:,0]-1).abs() < 1e-1) & (dxX[:,1].abs() < 1), 0., 0. )\n","#dxY = dxY.view(-1,1)\n","\n","#dyY = torch.where( ((dyX[:,0]-1).abs() < 1e-1) & (dyX[:,1].abs() < 1), 0., 0. )\n","#dyY = dyY.view(-1,1)\n","\n","Xbc = Xbc.to(torch.complex128)\n","#dxX = dxX.to(torch.complex128)\n","#dyX = dyX.to(torch.complex128)\n","Ybc = Ybc.to(torch.complex128)\n","#dtX = dtX.to(torch.complex128)\n","#dtY = dtY.to(torch.complex128)\n","#dxY = dxY.to(torch.complex128)\n","#dyY = dyY.to(torch.complex128)\n","X = X.to(torch.complex128)\n","Y = Y.to(torch.complex128)\n","X = torch.cat((X,Xbc),0)\n","Y = torch.cat((Y,Ybc),0)"]},{"cell_type":"code","source":["Xbc.shape"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"XlwGA0F_KY1G","executionInfo":{"status":"ok","timestamp":1732069717786,"user_tz":300,"elapsed":12,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"2d797e15-3470-4fe9-ea17-a4e7131def91"},"id":"XlwGA0F_KY1G","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["torch.Size([19440, 3])"]},"metadata":{},"execution_count":4}]},{"cell_type":"code","execution_count":null,"id":"21503eb5-201e-43de-b8e8-78dd2617680b","metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b"},"outputs":[],"source":["def getVarietyPoints(base1,base2):\n","    x1,y1 = base1.unbind(1)\n","    t1 = torch.sqrt(x1.square() + y1.square())\n","    #x2,y2 = base2.unbind(1)\n","    #t2 = torch.sqrt(x2.square() + y2.square())\n","\n","    return torch.stack([ torch.stack([x1,y1,t1],1),torch.stack([x1,y1,-t1],1), torch.stack([-x1,y1,t1],1),torch.stack([-x1,y1,-t1],1),torch.stack([x1,-y1,t1],1),torch.stack([x1,-y1,-t1],1),torch.stack([-x1,-y1,t1],1),torch.stack([-x1,-y1,-t1],1) ])\n","\n","def Phi(base1, base2, X):\n","    pts = getVarietyPoints(base1,base2)\n","    # return (pts.inner(X) * 1.j).exp().mean(0)\n","    return (pts.inner(X)).exp().mean(0)\n","\n","def dtPhi(base1,base2, X):\n","    pts = getVarietyPoints(base1,base2)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,2].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dxPhi(base1,base2, X):\n","    pts = getVarietyPoints(base1,base2)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,0].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def dyPhi(base1,base2, X):\n","    pts = getVarietyPoints(base1,base2)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,1].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","def randomMask(n_pts=2000):\n","    mask = torch.zeros(X.shape[0]).bool()\n","    mask[torch.randperm(X.shape[0])[:n_pts]] = True\n","    return mask\n","\n","\n","def train(N):\n","    for epoch in range(N):\n","        PhiX = Phi(MC_base1 * 1.j, MC_base2 * 1.j, X)\n","        #dtPhiX = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, dtX)\n","        #dxPhiX = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, dxX)\n","        #dyPhiX = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, dyX)\n","        PhiX = torch.cat((PhiX,dtPhiX),1)\n","        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","        LA = torch.linalg.cholesky(A)\n","        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)\n","        #print(PhiX.shape)\n","        #print(Y.shape)\n","        #print(A.shape)\n","\n","\n","        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())\n","        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps\n","        nlml += LA.diag().real.log().sum()\n","        nlml += 0.5*S_diag.sum()\n","\n","        opt.zero_grad()\n","        nlml.backward()\n","        opt.step()\n","\n","        with torch.no_grad():\n","            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","            err = (train_pred.real - Y).square().mean().sqrt()\n","            print(26*\"~\" + f'\\nepoch {epoch}\\n\\\n","nlml {nlml}\\n\\\n","err {err}\\n\\\n","eps {eps.exp()}\\n\\\n","base1 std {MC_base1.std(0)}\\n\\\n","min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')"]},{"cell_type":"code","execution_count":null,"id":"qTn_iWiBboK6","metadata":{"id":"qTn_iWiBboK6"},"outputs":[],"source":["n_MC = 1000\n","# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30\n","MC_base1 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","MC_base2 = (torch.randn((n_MC, 2), device=device)).requires_grad_()\n","# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()\n","S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=True, device=device)\n","# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)\n","eps = torch.tensor(np.log(1e-2), requires_grad=True, device=device)"]},{"cell_type":"code","execution_count":null,"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"elapsed":1238335,"status":"ok","timestamp":1732070956110,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"},"user_tz":300},"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","outputId":"06daed49-5a3c-47db-81c6-6b24dd8a6960"},"outputs":[{"output_type":"stream","name":"stdout","text":["\u001b[1;30;43m流式输出内容被截断，只能显示最后 5000 行内容。\u001b[0m\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 586\n","nlml -207055.2452695943\n","err (0.00014341068672208066-8.99034531330958e-21j)\n","eps 2.7842409467970507e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 587\n","nlml -207058.1413404597\n","err (0.00014340583485936143-8.9777478907626e-21j)\n","eps 2.783718847444027e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 588\n","nlml -207060.51445546755\n","err (0.00014338118039241375-8.975784635443376e-21j)\n","eps 2.7831878754437633e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 589\n","nlml -207065.03904606454\n","err (0.00014338368991391025-8.984886119986682e-21j)\n","eps 2.782648748692456e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 590\n","nlml -207073.8371417499\n","err (0.00014336837996461123-8.978997669875054e-21j)\n","eps 2.782101153044494e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 591\n","nlml -207076.90396527012\n","err (0.00014336996911120775-8.976690135822745e-21j)\n","eps 2.7815460851543992e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 592\n","nlml -207079.97372901268\n","err (0.00014342349722961883-8.982358139579464e-21j)\n","eps 2.7809844461184163e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 593\n","nlml -207083.3953373979\n","err (0.00014335997724983105-8.980130479660469e-21j)\n","eps 2.780416982685867e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 594\n","nlml -207085.94615743466\n","err (0.0001433562341475367-8.978601520275488e-21j)\n","eps 2.7798445766646703e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 595\n","nlml -207087.15593390135\n","err (0.00014336831001245367-8.982521457074169e-21j)\n","eps 2.7792683175530126e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 596\n","nlml -207089.24844513324\n","err (0.00014332759568741718-8.97689079164893e-21j)\n","eps 2.7786890105580133e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 597\n","nlml -207092.41846771742\n","err (0.00014332976141306702-8.9739545851525e-21j)\n","eps 2.7781071308428736e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 598\n","nlml -207095.85511313088\n","err (0.00014333411824458424-8.979676017202378e-21j)\n","eps 2.7775230700522406e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 599\n","nlml -207099.3486320171\n","err (0.00014336879915699424-8.981489788333182e-21j)\n","eps 2.776937138002386e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 600\n","nlml -207101.23589294372\n","err (0.0001433203120000266-8.977277267341345e-21j)\n","eps 2.776350008882202e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 601\n","nlml -207105.02196675466\n","err (0.00014331478627912895-8.974894478330348e-21j)\n","eps 2.7757618400833722e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 602\n","nlml -207106.64844134537\n","err (0.0001433182792678877-8.975291626731659e-21j)\n","eps 2.775173285952888e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 603\n","nlml -207109.2870502675\n","err (0.0001432898392603296-8.974292292354659e-21j)\n","eps 2.7745847072383078e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 604\n","nlml -207110.62466683323\n","err (0.00014330595241770407-8.975474734549252e-21j)\n","eps 2.7739967372584953e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 605\n","nlml -207113.37221815175\n","err (0.000143285226960022-8.977043713434817e-21j)\n","eps 2.773409632101871e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 606\n","nlml -207116.52839142465\n","err (0.00014330099129565238-8.975312139893291e-21j)\n","eps 2.77282356433683e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 607\n","nlml -207118.95311029215\n","err (0.00014329113248415015-8.975986635708197e-21j)\n","eps 2.772238895604466e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 608\n","nlml -207121.4778003515\n","err (0.00014331647632449145-8.977856052479446e-21j)\n","eps 2.7716558403889593e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 609\n","nlml -207119.01077243077\n","err (0.00014331341699652707-8.974687825733963e-21j)\n","eps 2.771075709523128e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 610\n","nlml -207089.77373927453\n","err (0.0001434682589645593-8.979666703319813e-21j)\n","eps 2.7705055700472497e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 611\n","nlml -207093.72104537018\n","err (0.0001433395947681856-8.977739824580778e-21j)\n","eps 2.7699441303987347e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 612\n","nlml -207101.0163085482\n","err (0.00014337677702430028-8.987925906281372e-21j)\n","eps 2.769389586815293e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 613\n","nlml -207101.43588910243\n","err (0.0001433799431143054-8.983786904572624e-21j)\n","eps 2.7688419368324985e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 614\n","nlml -207105.49611127767\n","err (0.00014339507309108263-8.977706572652873e-21j)\n","eps 2.7683003260575424e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 615\n","nlml -207111.4442543614\n","err (0.00014333251936767276-8.981174748216495e-21j)\n","eps 2.7677635889087e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 616\n","nlml -207115.24159117945\n","err (0.0001433535913490343-8.973594334009054e-21j)\n","eps 2.767231204135479e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 617\n","nlml -207119.9583464425\n","err (0.00014335060402193126-8.977333532477443e-21j)\n","eps 2.7667024266646885e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 618\n","nlml -207119.48477090662\n","err (0.0001432857173238321-8.978643875845674e-21j)\n","eps 2.7661778410482802e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 619\n","nlml -207119.66599726508\n","err (0.00014340706944033658-8.978220269242613e-21j)\n","eps 2.765657759829817e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 620\n","nlml -207125.93013121758\n","err (0.0001433239938115837-8.977746349023972e-21j)\n","eps 2.765141125050214e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 621\n","nlml -207130.635555327\n","err (0.00014332343960925798-8.978290922541689e-21j)\n","eps 2.764627297583386e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 622\n","nlml -207133.1831001524\n","err (0.0001432823215173178-8.974231260542646e-21j)\n","eps 2.7641162357924434e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 623\n","nlml -207136.27344642105\n","err (0.0001432961588660026-8.978944870269907e-21j)\n","eps 2.763607708926752e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 624\n","nlml -207137.58198122127\n","err (0.00014328138388244201-8.973594647993467e-21j)\n","eps 2.76310200681942e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 625\n","nlml -207137.8957129594\n","err (0.0001432822719863946-8.976825964757834e-21j)\n","eps 2.7625995559313686e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 626\n","nlml -207136.44766421765\n","err (0.0001432772653112518-8.97291630687144e-21j)\n","eps 2.762101182747909e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 627\n","nlml -207134.55403421677\n","err (0.00014328559199773167-8.973439690941195e-21j)\n","eps 2.7616076960027568e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 628\n","nlml -207130.661636244\n","err (0.00014331659163172811-8.979830820050401e-21j)\n","eps 2.7611203562346904e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 629\n","nlml -207122.56764689725\n","err (0.00014337553958589054-8.980343205540864e-21j)\n","eps 2.760641183171619e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 630\n","nlml -207105.93465978294\n","err (0.00014337829247187988-8.980351794543725e-21j)\n","eps 2.7601740379746325e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 631\n","nlml -207076.75705369035\n","err (0.00014356354047395458-8.988800555866884e-21j)\n","eps 2.7597252988731937e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 632\n","nlml -207026.03713408648\n","err (0.0001436386571075408-9.002812798428426e-21j)\n","eps 2.7593058026338886e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 633\n","nlml -206943.05659533842\n","err (0.00014409004399097605-9.019072139226283e-21j)\n","eps 2.758932698056194e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 634\n","nlml -206809.79874097696\n","err (0.00014437443667775416-9.053369597914895e-21j)\n","eps 2.7586333492905442e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 635\n","nlml -206615.8922326246\n","err (0.0001453359702213046-9.095567526835637e-21j)\n","eps 2.7584464033795106e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 636\n","nlml -206366.292686347\n","err (0.00014593110334424144-9.155830380450864e-21j)\n","eps 2.7584199427352654e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 637\n","nlml -206143.35635100762\n","err (0.00014704266677438284-9.199615962181044e-21j)\n","eps 2.758590742570768e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 638\n","nlml -206073.5766797485\n","err (0.00014698541798118287-9.219623034558743e-21j)\n","eps 2.758956249424385e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0005, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 639\n","nlml -206322.4783251745\n","err (0.0001464387191990774-9.165370519592112e-21j)\n","eps 2.759438770743407e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 640\n","nlml -206770.29938478902\n","err (0.00014461140874040123-9.065537153570396e-21j)\n","eps 2.7599215402961046e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 641\n","nlml -207097.80686324663\n","err (0.0001435491744287035-8.992289811487153e-21j)\n","eps 2.76032709853308e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 642\n","nlml -207056.01390131333\n","err (0.00014373255666872605-9.003882754879403e-21j)\n","eps 2.760672859079627e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 643\n","nlml -206817.29311786816\n","err (0.000144372977608867-9.053335020713904e-21j)\n","eps 2.7610210736112495e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 644\n","nlml -206749.95403131566\n","err (0.00014483549740908363-9.062950681101255e-21j)\n","eps 2.7613873932918975e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 645\n","nlml -206945.10658736233\n","err (0.0001439617216053217-9.02770630279837e-21j)\n","eps 2.7617238798522134e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 646\n","nlml -207113.30461868522\n","err (0.0001434912817521902-8.988814955952363e-21j)\n","eps 2.7619935768714204e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 647\n","nlml -207053.00307460246\n","err (0.0001437737494079492-9.005815403416243e-21j)\n","eps 2.7622173569842818e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 648\n","nlml -206940.37138732977\n","err (0.00014399848452122872-9.029800657471693e-21j)\n","eps 2.7624266684988456e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0005, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 649\n","nlml -206994.46799402943\n","err (0.00014403853304228675-9.019978257178768e-21j)\n","eps 2.7626101139142153e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 650\n","nlml -207118.7711908693\n","err (0.00014336711918395086-8.982637738464331e-21j)\n","eps 2.7627408459579587e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 651\n","nlml -207128.33882056864\n","err (0.00014346031600485982-8.990348156093517e-21j)\n","eps 2.7628219249959285e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 652\n","nlml -207072.69404787233\n","err (0.0001436400168874531-8.989827239738916e-21j)\n","eps 2.762871720414156e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 653\n","nlml -207092.25126368995\n","err (0.000143505754244432-8.994085746504026e-21j)\n","eps 2.7628889612650993e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 654\n","nlml -207153.67692965703\n","err (0.00014337732035589357-8.981408172104194e-21j)\n","eps 2.7628623979579152e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 655\n","nlml -207153.86781454936\n","err (0.00014333738285840882-8.970868559360821e-21j)\n","eps 2.762796662285465e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 656\n","nlml -207123.98220735064\n","err (0.00014346739713205298-8.993164512236839e-21j)\n","eps 2.762703172429776e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 657\n","nlml -207135.64631569086\n","err (0.00014343374825990845-8.980372497175393e-21j)\n","eps 2.7625822071888922e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 658\n","nlml -207161.67622167896\n","err (0.00014337763920589991-8.981240925508885e-21j)\n","eps 2.762430734104818e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 659\n","nlml -207159.91562857214\n","err (0.00014333078929488433-8.987360619666002e-21j)\n","eps 2.7622525719778118e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 660\n","nlml -207157.36411581002\n","err (0.0001434300073294114-8.977046704648744e-21j)\n","eps 2.7620514829511942e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 661\n","nlml -207174.14060790912\n","err (0.00014328794708153738-8.982010778692672e-21j)\n","eps 2.7618262346461103e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 662\n","nlml -207181.10384556223\n","err (0.00014328866208604017-8.9808789861379e-21j)\n","eps 2.7615779936575467e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 663\n","nlml -207171.8465661139\n","err (0.00014334913862701034-8.97374138128862e-21j)\n","eps 2.7613118923866705e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 664\n","nlml -207175.3806728179\n","err (0.00014328619793029123-8.987007607394018e-21j)\n","eps 2.7610293671306332e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 665\n","nlml -207188.72099671516\n","err (0.0001433028997069993-8.97390355411027e-21j)\n","eps 2.7607294290904805e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 666\n","nlml -207185.7688240018\n","err (0.0001432853085413517-8.97513445367138e-21j)\n","eps 2.7604151352318804e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 667\n","nlml -207175.85942147768\n","err (0.00014333773494141916-8.987034286242586e-21j)\n","eps 2.760090919685631e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 668\n","nlml -206892.85991356088\n","err (0.0001445528409679001-9.043648857284906e-21j)\n","eps 2.7598264409747266e-08\n","base1 std tensor([6.4079, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 669\n","nlml -206811.47876684333\n","err (0.00014487873900534117-9.094897106691217e-21j)\n","eps 2.7596362449103464e-08\n","base1 std tensor([6.4080, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 670\n","nlml -204014.9198295214\n","err (0.00015470373040197836-9.671972538978521e-21j)\n","eps 2.7601918403360443e-08\n","base1 std tensor([6.4080, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 671\n","nlml -202933.17867327703\n","err (0.0001570521391307654-9.682548336970818e-21j)\n","eps 2.7616835765522956e-08\n","base1 std tensor([6.4081, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 672\n","nlml -201462.06727518066\n","err (0.00016257452470303652-1.0206282024851713e-20j)\n","eps 2.7643770323715265e-08\n","base1 std tensor([6.4081, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0008, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 673\n","nlml -202320.59539625095\n","err (0.00016068641084685887-1.0018477597208146e-20j)\n","eps 2.7679462661192292e-08\n","base1 std tensor([6.4081, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 674\n","nlml -201875.80868999314\n","err (0.00016176063796210155-1.0131401372997947e-20j)\n","eps 2.7724144095602826e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0007, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 675\n","nlml -203200.95832770993\n","err (0.00015826677288578893-9.986999025366653e-21j)\n","eps 2.777367383043215e-08\n","base1 std tensor([6.4082, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9971, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 676\n","nlml -203811.98106288188\n","err (0.00015585126821456995-9.777999987012436e-21j)\n","eps 2.7826063745327978e-08\n","base1 std tensor([6.4082, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9971, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 677\n","nlml -204156.2722735187\n","err (0.00015508143090084495-9.660922260371563e-21j)\n","eps 2.7880159587736823e-08\n","base1 std tensor([6.4082, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0005, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 678\n","nlml -204170.5829559909\n","err (0.00015499997494617673-9.652288509511064e-21j)\n","eps 2.7935724329028655e-08\n","base1 std tensor([6.4082, 6.4722], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 679\n","nlml -205031.52265873674\n","err (0.0001518439160557835-9.547539777125608e-21j)\n","eps 2.7990449503999617e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 680\n","nlml -204975.95145949363\n","err (0.0001520183421436389-9.611377094967018e-21j)\n","eps 2.8044509470418928e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0007, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 681\n","nlml -205220.38704598867\n","err (0.00015018737011092683-9.404593371628827e-21j)\n","eps 2.8097314442647157e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 682\n","nlml -205529.42827817547\n","err (0.00014929880344102505-9.296644835731161e-21j)\n","eps 2.8148168829670776e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 683\n","nlml -205687.9218155097\n","err (0.0001497118383523014-9.361330597835267e-21j)\n","eps 2.8196815561107687e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 684\n","nlml -205784.36885193715\n","err (0.00014928310195094774-9.396881685500837e-21j)\n","eps 2.8243181977256615e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 685\n","nlml -206029.22449487075\n","err (0.00014820832995911753-9.309903520470955e-21j)\n","eps 2.8286830683269254e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 686\n","nlml -206071.25598992853\n","err (0.00014793202750295668-9.260553867287773e-21j)\n","eps 2.8327873900428806e-08\n","base1 std tensor([6.4081, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0007, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 687\n","nlml -206288.94067637564\n","err (0.00014629536074532118-9.156849776209601e-21j)\n","eps 2.8365970547984866e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 688\n","nlml -206181.65663374116\n","err (0.0001475652625908995-9.224335131273735e-21j)\n","eps 2.840164214045468e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 689\n","nlml -206555.9909005106\n","err (0.00014591765504693775-9.116203121854751e-21j)\n","eps 2.8434139414522803e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 690\n","nlml -206414.57863080947\n","err (0.00014663388536797595-9.187339541398584e-21j)\n","eps 2.846409987043904e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 691\n","nlml -206578.7808230669\n","err (0.00014616395048159468-9.214528705866378e-21j)\n","eps 2.849131925309492e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 692\n","nlml -206662.4770736601\n","err (0.0001458925322638329-9.165959125075973e-21j)\n","eps 2.851582108427723e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 693\n","nlml -206657.3720959874\n","err (0.00014562886658692691-9.112664141813201e-21j)\n","eps 2.8537859680851712e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 694\n","nlml -206773.21973598606\n","err (0.00014489445726596013-9.052978906432022e-21j)\n","eps 2.8557357891119586e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 695\n","nlml -206762.53307613157\n","err (0.00014530469647186666-9.089918071729218e-21j)\n","eps 2.857457449910625e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0005, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 696\n","nlml -206863.88215605993\n","err (0.00014498287285025807-9.10398602768425e-21j)\n","eps 2.858945468053474e-08\n","base1 std tensor([6.4082, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 697\n","nlml -206868.05509493503\n","err (0.000144823328196889-9.096563468798229e-21j)\n","eps 2.8602202072574126e-08\n","base1 std tensor([6.4083, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 698\n","nlml -206916.96117148543\n","err (0.000144631008500751-9.071792016784251e-21j)\n","eps 2.8612887645151727e-08\n","base1 std tensor([6.4083, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 699\n","nlml -206944.89928789716\n","err (0.00014466491466866893-9.059226001634967e-21j)\n","eps 2.862163149033956e-08\n","base1 std tensor([6.4083, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0005, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 700\n","nlml -206975.61716044298\n","err (0.0001446312196143881-9.03946666408595e-21j)\n","eps 2.8628538172253338e-08\n","base1 std tensor([6.4083, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 701\n","nlml -206432.6560419002\n","err (0.00014645973377522612-9.136741114319977e-21j)\n","eps 2.8635190393264383e-08\n","base1 std tensor([6.4083, 6.4723], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 702\n","nlml -206005.99192551576\n","err (0.00014756470722617352-9.268840144832785e-21j)\n","eps 2.8642724127156882e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 703\n","nlml -205870.21987922193\n","err (0.00014922442709144526-9.299545804861172e-21j)\n","eps 2.8651399668124426e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0005, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 704\n","nlml -206196.1169860096\n","err (0.00014703907764561177-9.228953119478077e-21j)\n","eps 2.8660248849914364e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 705\n","nlml -206592.207597494\n","err (0.00014621083342506862-9.12652159728269e-21j)\n","eps 2.8668218377477112e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 706\n","nlml -206782.10616804805\n","err (0.0001454342796213258-9.117800120241399e-21j)\n","eps 2.8674893974767818e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 707\n","nlml -206556.85159356834\n","err (0.00014611973156730072-9.19999109596276e-21j)\n","eps 2.868098479043656e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 708\n","nlml -206581.87852046153\n","err (0.00014633130771004557-9.142900167328975e-21j)\n","eps 2.8686478418637054e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 709\n","nlml -206702.1135585878\n","err (0.00014569139046203614-9.115636795450656e-21j)\n","eps 2.8691117678848106e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 710\n","nlml -206952.75213936757\n","err (0.00014476277955067645-9.064839404344233e-21j)\n","eps 2.869432853588883e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 711\n","nlml -206858.91766912752\n","err (0.00014530655679504718-9.082584368879522e-21j)\n","eps 2.869649832739171e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 712\n","nlml -206829.12052563965\n","err (0.00014472646636975683-9.081469730379702e-21j)\n","eps 2.869780907618502e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 713\n","nlml -206922.11830145845\n","err (0.00014500812353855243-9.094593758071393e-21j)\n","eps 2.86981015878771e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 714\n","nlml -206964.93029554424\n","err (0.00014497263943727054-9.064858061447679e-21j)\n","eps 2.8697364309241438e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 715\n","nlml -207032.65154612443\n","err (0.0001442218904318897-9.027507461518448e-21j)\n","eps 2.8695523158549286e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 716\n","nlml -206956.83832152004\n","err (0.00014458729387773918-9.057259255480691e-21j)\n","eps 2.869289467094947e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 717\n","nlml -207028.35365752844\n","err (0.00014438570529047538-9.04294343869706e-21j)\n","eps 2.8689373575595088e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 718\n","nlml -207108.4000842339\n","err (0.0001441480662768029-9.02595726728262e-21j)\n","eps 2.8684841801564004e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 719\n","nlml -207066.00247600785\n","err (0.00014425841645862258-9.031225633714058e-21j)\n","eps 2.867952040560511e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 720\n","nlml -207079.0213432051\n","err (0.00014414239667645513-9.034652267983871e-21j)\n","eps 2.8673462978447313e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 721\n","nlml -207130.90215391645\n","err (0.00014411214833031578-9.043778790933643e-21j)\n","eps 2.8666614261300205e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 722\n","nlml -207147.63182016235\n","err (0.0001439363127712558-9.012603111955665e-21j)\n","eps 2.8659019012030698e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 723\n","nlml -207129.66376860614\n","err (0.00014387946153081467-9.008762229194036e-21j)\n","eps 2.8650810317647012e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 724\n","nlml -207154.5555971855\n","err (0.00014388089141801412-9.026129457386947e-21j)\n","eps 2.86419947252906e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 725\n","nlml -207187.4400877276\n","err (0.0001437565164027602-9.005701406902475e-21j)\n","eps 2.8632557568724096e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 726\n","nlml -207174.36077095717\n","err (0.00014379992025649968-9.004842350889858e-21j)\n","eps 2.86226078984216e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 727\n","nlml -207174.92684544812\n","err (0.00014381594697747313-9.023439658856445e-21j)\n","eps 2.8612209407765097e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 728\n","nlml -207213.54486270374\n","err (0.0001436066827599815-8.995876523099866e-21j)\n","eps 2.8601318141093164e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 729\n","nlml -207212.12137425144\n","err (0.000143611936657023-8.979667587748793e-21j)\n","eps 2.8590002313521834e-08\n","base1 std tensor([6.4082, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 730\n","nlml -207205.91767486857\n","err (0.00014366597414476208-9.00560072977611e-21j)\n","eps 2.857833548699449e-08\n","base1 std tensor([6.4082, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 731\n","nlml -207221.70508607736\n","err (0.0001435560140387277-9.003211499305534e-21j)\n","eps 2.856632534290343e-08\n","base1 std tensor([6.4082, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 732\n","nlml -207235.72047789788\n","err (0.00014354856780135028-8.984347827231841e-21j)\n","eps 2.855398456939187e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 733\n","nlml -207235.44149198337\n","err (0.00014354878491090118-8.994914052618694e-21j)\n","eps 2.854136311653976e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 734\n","nlml -207238.8899643839\n","err (0.00014348810125235147-9.001790898996763e-21j)\n","eps 2.8528495889846533e-08\n","base1 std tensor([6.4083, 6.4724], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 735\n","nlml -207245.2634717129\n","err (0.000143565032412586-8.993374674092641e-21j)\n","eps 2.8515407638082563e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 736\n","nlml -207250.97399137795\n","err (0.00014357595572375213-8.98777793214112e-21j)\n","eps 2.850212242667149e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 737\n","nlml -207259.13569095466\n","err (0.00014350503628672603-8.990869856421606e-21j)\n","eps 2.848865570530302e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 738\n","nlml -207258.95882982205\n","err (0.00014350207848954093-8.992320114287463e-21j)\n","eps 2.847504402006731e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 739\n","nlml -207261.9844172502\n","err (0.00014347996018950962-8.984330957249672e-21j)\n","eps 2.8461311367968522e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 740\n","nlml -207269.21761473574\n","err (0.00014345463196743175-8.985756224448665e-21j)\n","eps 2.8447469207891744e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 741\n","nlml -207273.34332870174\n","err (0.00014343497174081643-8.99220608172538e-21j)\n","eps 2.8433535727711587e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 742\n","nlml -207274.08744408243\n","err (0.00014342636405827148-8.983106350059987e-21j)\n","eps 2.841953635110233e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 743\n","nlml -207277.83143455474\n","err (0.00014347455907918715-8.98281486693236e-21j)\n","eps 2.8405486685890522e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 744\n","nlml -207282.81486299762\n","err (0.0001434129729044127-8.98782025570368e-21j)\n","eps 2.8391397150035217e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 745\n","nlml -207286.2827111472\n","err (0.00014334309836678145-8.980177521174998e-21j)\n","eps 2.8377281456356547e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 746\n","nlml -207285.58494838665\n","err (0.00014343386668363262-8.980170878481208e-21j)\n","eps 2.8363163123870627e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 747\n","nlml -207289.73648432866\n","err (0.00014338653836846308-8.982229525777384e-21j)\n","eps 2.8349050465199885e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 748\n","nlml -207295.6361881455\n","err (0.00014330018408767833-8.979185344951663e-21j)\n","eps 2.8334946676152016e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 749\n","nlml -207296.05413850734\n","err (0.00014332392644429172-8.978315003311266e-21j)\n","eps 2.83208691496513e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 750\n","nlml -207296.88557949456\n","err (0.00014334261619839485-8.9815030121323e-21j)\n","eps 2.8306831750359028e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 751\n","nlml -207186.7411959654\n","err (0.00014367945758350854-8.996012741023989e-21j)\n","eps 2.8293144199624493e-08\n","base1 std tensor([6.4083, 6.4725], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 752\n","nlml -207130.07470404837\n","err (0.00014389597956475576-9.01986847311578e-21j)\n","eps 2.8279945940561026e-08\n","base1 std tensor([6.4083, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 753\n","nlml -207190.4923135221\n","err (0.00014387040560453522-9.003715262555445e-21j)\n","eps 2.826703759058231e-08\n","base1 std tensor([6.4083, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 754\n","nlml -207197.98756425214\n","err (0.00014366549462241598-8.999196634324899e-21j)\n","eps 2.825438359924811e-08\n","base1 std tensor([6.4083, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 755\n","nlml -207204.39520322788\n","err (0.00014362849168806543-8.994894404861786e-21j)\n","eps 2.824195976886309e-08\n","base1 std tensor([6.4083, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 756\n","nlml -207218.29910437888\n","err (0.00014373300671352093-8.999528305579934e-21j)\n","eps 2.8229722960874793e-08\n","base1 std tensor([6.4083, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 757\n","nlml -207230.11898963325\n","err (0.0001436103137041962-8.997544969464946e-21j)\n","eps 2.8217639362226648e-08\n","base1 std tensor([6.4084, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 758\n","nlml -207245.30387710503\n","err (0.0001436102882842828-8.99164675396138e-21j)\n","eps 2.8205667256358235e-08\n","base1 std tensor([6.4084, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 759\n","nlml -207251.16263812452\n","err (0.00014357847992254783-8.995131508466787e-21j)\n","eps 2.819379405913097e-08\n","base1 std tensor([6.4084, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 760\n","nlml -207252.91727026438\n","err (0.00014346933112231229-8.989727242196032e-21j)\n","eps 2.8182020986045454e-08\n","base1 std tensor([6.4083, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 761\n","nlml -207241.1727747479\n","err (0.00014371404242131844-8.999569165596087e-21j)\n","eps 2.8170386628772195e-08\n","base1 std tensor([6.4084, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 762\n","nlml -207274.6590450944\n","err (0.00014344672540321404-8.987997556716784e-21j)\n","eps 2.8158802002539637e-08\n","base1 std tensor([6.4084, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 763\n","nlml -207287.95591328692\n","err (0.00014341377908636427-8.982077335384348e-21j)\n","eps 2.814724145698484e-08\n","base1 std tensor([6.4084, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 764\n","nlml -207278.80690333794\n","err (0.0001435025524337485-8.976336702289592e-21j)\n","eps 2.81357428765796e-08\n","base1 std tensor([6.4084, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 765\n","nlml -207281.07313577132\n","err (0.00014334557237904427-8.981887961851212e-21j)\n","eps 2.8124309694770715e-08\n","base1 std tensor([6.4084, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 766\n","nlml -207289.1157593993\n","err (0.00014342325060578252-8.991174150919744e-21j)\n","eps 2.8112930931040873e-08\n","base1 std tensor([6.4084, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 767\n","nlml -207296.6603213829\n","err (0.00014331995298391432-8.975832415444456e-21j)\n","eps 2.810159705896055e-08\n","base1 std tensor([6.4084, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 768\n","nlml -207302.0412751145\n","err (0.00014329933075895476-8.976195643913714e-21j)\n","eps 2.8090303563790992e-08\n","base1 std tensor([6.4084, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 769\n","nlml -207307.35047013525\n","err (0.00014340269642239007-8.97815576416634e-21j)\n","eps 2.8079049143326315e-08\n","base1 std tensor([6.4084, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 770\n","nlml -207307.55275319418\n","err (0.00014337518808401893-8.98524416967692e-21j)\n","eps 2.8067846202175876e-08\n","base1 std tensor([6.4084, 6.4726], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 771\n","nlml -207313.0712032112\n","err (0.00014335391253646627-8.982298080146127e-21j)\n","eps 2.8056690071479795e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 772\n","nlml -207316.26530014336\n","err (0.00014326026647828666-8.967198803661776e-21j)\n","eps 2.8045583238381963e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 773\n","nlml -207319.442386356\n","err (0.00014326741202198186-8.978116848667775e-21j)\n","eps 2.80345289209902e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 774\n","nlml -207324.10350001627\n","err (0.00014331406477456225-8.981910002452036e-21j)\n","eps 2.8023524856809336e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 775\n","nlml -207326.50106017754\n","err (0.00014330553968030545-8.975137409868967e-21j)\n","eps 2.8012574037686134e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 776\n","nlml -207329.16926511857\n","err (0.00014321153411045467-8.969506361033443e-21j)\n","eps 2.8001678636432444e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 777\n","nlml -207332.0072036783\n","err (0.00014320113045341765-8.9711047391946e-21j)\n","eps 2.7990840699044093e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 778\n","nlml -207334.30655368435\n","err (0.00014327081504283295-8.975796685080617e-21j)\n","eps 2.7980064629930955e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 779\n","nlml -207336.34739029492\n","err (0.00014327061821593922-8.973802820477166e-21j)\n","eps 2.7969354197359022e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 780\n","nlml -207336.13434965405\n","err (0.00014322471348905154-8.97154978364696e-21j)\n","eps 2.7958717705003897e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 781\n","nlml -207339.88532610598\n","err (0.0001432005432373684-8.970073664390441e-21j)\n","eps 2.7948153172546953e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 782\n","nlml -207342.9227580908\n","err (0.0001432438079297386-8.976859835748398e-21j)\n","eps 2.7937659526230057e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 783\n","nlml -207342.72668657807\n","err (0.0001432250441069269-8.974767084604468e-21j)\n","eps 2.7927246154625294e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 784\n","nlml -207343.03770999605\n","err (0.00014325101665262316-8.971571602615817e-21j)\n","eps 2.7916916343358203e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 785\n","nlml -207343.64454993096\n","err (0.00014321149271200715-8.971733119761753e-21j)\n","eps 2.7906673122661867e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 786\n","nlml -207346.14626221597\n","err (0.0001432214987492632-8.970861005491625e-21j)\n","eps 2.7896514623920418e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 787\n","nlml -207348.29668869413\n","err (0.0001432247020491388-8.97299061696026e-21j)\n","eps 2.7886440249922898e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 788\n","nlml -207349.53752480668\n","err (0.0001432024347386017-8.969977729034726e-21j)\n","eps 2.7876452535506362e-08\n","base1 std tensor([6.4084, 6.4727], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 789\n","nlml -207351.25998944824\n","err (0.000143190527404549-8.972885469840277e-21j)\n","eps 2.7866552444920368e-08\n","base1 std tensor([6.4084, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 790\n","nlml -207353.06129991022\n","err (0.0001431738185817249-8.967627797052623e-21j)\n","eps 2.785674045736767e-08\n","base1 std tensor([6.4084, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 791\n","nlml -207354.9780245648\n","err (0.00014322090480217484-8.968933774280863e-21j)\n","eps 2.784701627494922e-08\n","base1 std tensor([6.4084, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 792\n","nlml -207357.02244779054\n","err (0.000143184479538145-8.970611188900651e-21j)\n","eps 2.783737940411351e-08\n","base1 std tensor([6.4084, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 793\n","nlml -207359.86192641407\n","err (0.00014319034793888405-8.970275013124051e-21j)\n","eps 2.7827827216264853e-08\n","base1 std tensor([6.4084, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 794\n","nlml -207360.9270734385\n","err (0.0001431913084472102-8.968032449918466e-21j)\n","eps 2.781836194087746e-08\n","base1 std tensor([6.4084, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 795\n","nlml -207361.52809584085\n","err (0.00014314742140848042-8.96598817469156e-21j)\n","eps 2.7808986940886517e-08\n","base1 std tensor([6.4084, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 796\n","nlml -207362.79586838395\n","err (0.00014316634132027135-8.968130103983904e-21j)\n","eps 2.779970350552792e-08\n","base1 std tensor([6.4084, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 797\n","nlml -207364.41175427553\n","err (0.00014315030848342176-8.967852515581978e-21j)\n","eps 2.7790511740314605e-08\n","base1 std tensor([6.4084, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 798\n","nlml -207366.14558226248\n","err (0.00014316156088005282-8.970372201526779e-21j)\n","eps 2.778141104488438e-08\n","base1 std tensor([6.4084, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 799\n","nlml -207367.8224073742\n","err (0.0001431466403826392-8.965964091382022e-21j)\n","eps 2.7772400972779598e-08\n","base1 std tensor([6.4085, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 800\n","nlml -207369.06968620533\n","err (0.00014314657104775208-8.965870330486691e-21j)\n","eps 2.7763482339789633e-08\n","base1 std tensor([6.4085, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 801\n","nlml -207370.58176968142\n","err (0.00014315234421842887-8.966107835620459e-21j)\n","eps 2.7754655115507182e-08\n","base1 std tensor([6.4085, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 802\n","nlml -207371.69009157387\n","err (0.00014314553830805673-8.969581214493056e-21j)\n","eps 2.774591996928881e-08\n","base1 std tensor([6.4085, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 803\n","nlml -207373.6696368403\n","err (0.00014315293281657552-8.966441447632604e-21j)\n","eps 2.773727546939672e-08\n","base1 std tensor([6.4085, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 804\n","nlml -207375.10042190066\n","err (0.00014313637141275722-8.965187991408342e-21j)\n","eps 2.772872139012192e-08\n","base1 std tensor([6.4085, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 805\n","nlml -207376.6622841076\n","err (0.00014311852363512088-8.964917915793916e-21j)\n","eps 2.7720257200570522e-08\n","base1 std tensor([6.4085, 6.4728], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 806\n","nlml -207378.018182886\n","err (0.0001431340023311839-8.96661986400539e-21j)\n","eps 2.771188293265888e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 807\n","nlml -207379.32952812183\n","err (0.00014312477610231876-8.966175118235376e-21j)\n","eps 2.770359841574484e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 808\n","nlml -207380.46308481888\n","err (0.0001431255869074061-8.964003471386175e-21j)\n","eps 2.7695403978110082e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 809\n","nlml -207381.90925072203\n","err (0.0001431236355339564-8.964784066202309e-21j)\n","eps 2.7687299013224306e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 810\n","nlml -207383.20480477656\n","err (0.00014313331263458157-8.967070798480094e-21j)\n","eps 2.7679283351673435e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 811\n","nlml -207384.59219762476\n","err (0.00014312393963191944-8.965280049545638e-21j)\n","eps 2.7671356321336892e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 812\n","nlml -207385.88146167522\n","err (0.00014310230636912377-8.963589640289911e-21j)\n","eps 2.7663517565711213e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 813\n","nlml -207387.10406387277\n","err (0.00014311791100334227-8.96525784517553e-21j)\n","eps 2.7655766848081797e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 814\n","nlml -207388.30239862396\n","err (0.0001431117923798762-8.964973604814769e-21j)\n","eps 2.7648103964525357e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 815\n","nlml -207389.4490274111\n","err (0.00014310559155269494-8.965374336065601e-21j)\n","eps 2.76405286730318e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 816\n","nlml -207390.6789579408\n","err (0.00014310149820272118-8.963112565810216e-21j)\n","eps 2.7633040530042374e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 817\n","nlml -207391.80843801142\n","err (0.00014310592702531616-8.965126945559295e-21j)\n","eps 2.762563926993546e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 818\n","nlml -207392.88417461177\n","err (0.00014309274545915967-8.963481805952867e-21j)\n","eps 2.7618324705538e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 819\n","nlml -207393.86899421705\n","err (0.00014309627069648985-8.965120592859002e-21j)\n","eps 2.7611096820353457e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 820\n","nlml -207394.69847493243\n","err (0.0001430946217895198-8.963020518711258e-21j)\n","eps 2.7603956024410407e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 821\n","nlml -207395.26257325985\n","err (0.00014310136514763958-8.965652915908665e-21j)\n","eps 2.7596903085053977e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 822\n","nlml -207395.33620614727\n","err (0.00014309242278632032-8.961607687513038e-21j)\n","eps 2.758994034381079e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 823\n","nlml -207394.6841188332\n","err (0.0001431111584799202-8.966844495218938e-21j)\n","eps 2.7583071381261526e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 824\n","nlml -207392.71818753306\n","err (0.00014310228118113145-8.961901367040285e-21j)\n","eps 2.7576303602236335e-08\n","base1 std tensor([6.4085, 6.4729], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 825\n","nlml -207388.44937247658\n","err (0.00014314803126061888-8.970544691533641e-21j)\n","eps 2.756964926819314e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 826\n","nlml -207380.0598752902\n","err (0.0001431491376121748-8.963000179545229e-21j)\n","eps 2.756313184516946e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 827\n","nlml -207364.33238612133\n","err (0.00014326020473903566-8.980125500258003e-21j)\n","eps 2.7556791729157916e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 828\n","nlml -207335.11542681017\n","err (0.00014332395108229722-8.970102692845904e-21j)\n","eps 2.755070464301104e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 829\n","nlml -207281.7137985654\n","err (0.00014361938400815115-9.006595865405776e-21j)\n","eps 2.754500442119948e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 830\n","nlml -207184.73751962592\n","err (0.00014390661790329907-8.999357401836083e-21j)\n","eps 2.753993689334133e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0005, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 831\n","nlml -207014.0929717031\n","err (0.00014472271409548846-9.083118512332302e-21j)\n","eps 2.7535926376894075e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 832\n","nlml -206727.1956406367\n","err (0.00014569115489070002-9.096915906739507e-21j)\n","eps 2.753368746843938e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0005, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 833\n","nlml -206302.64704558166\n","err (0.00014759092557122832-9.274035195448441e-21j)\n","eps 2.753424430632384e-08\n","base1 std tensor([6.4086, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 834\n","nlml -205800.4134092771\n","err (0.00014923242576255405-9.297809770674787e-21j)\n","eps 2.753874651659201e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0005, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 835\n","nlml -205524.52591803094\n","err (0.0001506648953071662-9.466814509770014e-21j)\n","eps 2.7547580598905102e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 836\n","nlml -205859.0261277465\n","err (0.0001489661605281577-9.285724288048692e-21j)\n","eps 2.755937407648003e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0005, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 837\n","nlml -206762.18520784628\n","err (0.0001459284747222605-9.155898498492634e-21j)\n","eps 2.7571265168460077e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 838\n","nlml -207348.55918412225\n","err (0.000143326300958327-8.981890709290875e-21j)\n","eps 2.7581570887545895e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 839\n","nlml -207099.06671733008\n","err (0.00014429254432173208-9.016235615360787e-21j)\n","eps 2.7591145083231024e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0005, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 840\n","nlml -206734.1077267703\n","err (0.00014589227444383667-9.161989161593294e-21j)\n","eps 2.7601086192796373e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 841\n","nlml -206988.95846556276\n","err (0.00014472912788368372-9.048044537049393e-21j)\n","eps 2.761062695658051e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0005, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 842\n","nlml -207324.05112180958\n","err (0.00014353345436580884-8.984667590542706e-21j)\n","eps 2.7618841556205356e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 843\n","nlml -207112.40113959173\n","err (0.00014433633702429094-9.065712289174673e-21j)\n","eps 2.7626453903188437e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 844\n","nlml -206977.60103138225\n","err (0.00014473602849733082-9.041138894514263e-21j)\n","eps 2.763389981584277e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0005, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 845\n","nlml -207224.52813200446\n","err (0.00014388159728850032-9.025538358103232e-21j)\n","eps 2.7640482708145778e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 846\n","nlml -207267.60680884868\n","err (0.00014370677753469742-9.009083789629468e-21j)\n","eps 2.7646157044275526e-08\n","base1 std tensor([6.4085, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 847\n","nlml -207132.29774088596\n","err (0.00014403207288915594-9.004938569668628e-21j)\n","eps 2.765139462936481e-08\n","base1 std tensor([6.4084, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 848\n","nlml -207236.45693654253\n","err (0.0001438545405937454-9.018108579815305e-21j)\n","eps 2.765593636128028e-08\n","base1 std tensor([6.4084, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 849\n","nlml -207306.88774732727\n","err (0.00014338180296561957-8.998458315318739e-21j)\n","eps 2.765964452880294e-08\n","base1 std tensor([6.4084, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 850\n","nlml -207226.9677911511\n","err (0.00014389402199476868-8.992293049959913e-21j)\n","eps 2.7662827385654655e-08\n","base1 std tensor([6.4084, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 851\n","nlml -207282.2267858725\n","err (0.00014359878156629832-9.005307536143519e-21j)\n","eps 2.7665377246309595e-08\n","base1 std tensor([6.4084, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 852\n","nlml -207351.20902826107\n","err (0.00014329366673887365-8.984820384378868e-21j)\n","eps 2.7667156235949583e-08\n","base1 std tensor([6.4084, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 853\n","nlml -207312.0834247774\n","err (0.00014349563392470534-8.978390233143065e-21j)\n","eps 2.766835312320796e-08\n","base1 std tensor([6.4084, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 854\n","nlml -207331.6782040846\n","err (0.0001434347192959993-8.990399259445738e-21j)\n","eps 2.7668969622787643e-08\n","base1 std tensor([6.4084, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 855\n","nlml -207095.12105388628\n","err (0.0001441980931748107-9.041086386231352e-21j)\n","eps 2.766974557806766e-08\n","base1 std tensor([6.4084, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 856\n","nlml -206614.64370033584\n","err (0.0001461926248547803-9.137608046319083e-21j)\n","eps 2.7672054151779733e-08\n","base1 std tensor([6.4084, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 857\n","nlml -206416.90349990115\n","err (0.00014718439227770586-9.215076149856999e-21j)\n","eps 2.7676321622974927e-08\n","base1 std tensor([6.4084, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 858\n","nlml -206312.46401763856\n","err (0.00014721266073503691-9.23408364662224e-21j)\n","eps 2.7682651325936473e-08\n","base1 std tensor([6.4084, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 859\n","nlml -206321.7493239988\n","err (0.00014722598885837438-9.199984227149157e-21j)\n","eps 2.7690810546072442e-08\n","base1 std tensor([6.4084, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 860\n","nlml -206709.09385273815\n","err (0.00014550190264573382-9.136711821700461e-21j)\n","eps 2.7699490792609124e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 861\n","nlml -206899.80782577622\n","err (0.00014511649208142084-9.06997621010399e-21j)\n","eps 2.770808070963621e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 862\n","nlml -206896.69442651293\n","err (0.00014472966864392686-9.083924102219699e-21j)\n","eps 2.7716588930227422e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 863\n","nlml -206972.01637354604\n","err (0.00014497580247889541-9.077160876375221e-21j)\n","eps 2.7724799185503227e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 864\n","nlml -206993.80487630973\n","err (0.00014455920944665568-9.077838499776813e-21j)\n","eps 2.7732668820929874e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 865\n","nlml -207115.94996068586\n","err (0.00014430970137572528-9.04036147267232e-21j)\n","eps 2.7739866697840047e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 866\n","nlml -207237.6778688704\n","err (0.0001439714303514715-9.005494374517289e-21j)\n","eps 2.7746098660836223e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 867\n","nlml -207153.32394159175\n","err (0.00014399618837370983-9.045024428522334e-21j)\n","eps 2.775169891454708e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 868\n","nlml -207133.89085259003\n","err (0.00014431605248353324-9.035799458442746e-21j)\n","eps 2.775678096242961e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 869\n","nlml -207233.62678378576\n","err (0.0001437787802210446-9.010401913135545e-21j)\n","eps 2.7761102553693664e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 870\n","nlml -207249.8972095205\n","err (0.0001438109903175277-9.015950851467045e-21j)\n","eps 2.7764685491691902e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 871\n","nlml -207249.3205757472\n","err (0.00014377740256292978-9.002806222769231e-21j)\n","eps 2.776760104447196e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 872\n","nlml -207273.06221454454\n","err (0.0001436808120668849-8.99123140362103e-21j)\n","eps 2.7769845277104533e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 873\n","nlml -207319.88752209552\n","err (0.00014352988391342616-8.999515671680447e-21j)\n","eps 2.777134377829527e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 874\n","nlml -207362.54326129766\n","err (0.0001433770869287793-8.986666423283617e-21j)\n","eps 2.777204597458256e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 875\n","nlml -207312.63487260285\n","err (0.0001435503479573543-8.985184117921548e-21j)\n","eps 2.7772179152181784e-08\n","base1 std tensor([6.4083, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 876\n","nlml -207301.46611232572\n","err (0.00014347716960790528-9.003368929734214e-21j)\n","eps 2.7771833272117012e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 877\n","nlml -207354.434607646\n","err (0.00014344207269914518-8.988351725738954e-21j)\n","eps 2.7770903832487896e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 878\n","nlml -207371.34322131064\n","err (0.00014334238933787606-8.976516285480217e-21j)\n","eps 2.7769401145449534e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 879\n","nlml -207387.57380726273\n","err (0.0001432897548495114-8.986495302990769e-21j)\n","eps 2.776733818177096e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 880\n","nlml -207398.78686858734\n","err (0.00014320442605339818-8.970255518222964e-21j)\n","eps 2.776474256932874e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 881\n","nlml -207375.23898823975\n","err (0.0001433347845690891-8.96794868955357e-21j)\n","eps 2.7761740161674675e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 882\n","nlml -207380.75355001047\n","err (0.00014336512624831023-8.988448116870822e-21j)\n","eps 2.7758362067387932e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 883\n","nlml -207406.98763760342\n","err (0.00014311966333074096-8.969178450629451e-21j)\n","eps 2.775457447801751e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 884\n","nlml -207412.6796959953\n","err (0.00014326415991369618-8.96503427638516e-21j)\n","eps 2.775040773022203e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 885\n","nlml -207415.55647796023\n","err (0.00014318899815097996-8.981182922223763e-21j)\n","eps 2.774589907751669e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 886\n","nlml -207415.5939832956\n","err (0.00014318996896037193-8.96648420139511e-21j)\n","eps 2.7741089797806564e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 887\n","nlml -207427.98485967924\n","err (0.0001431701639878772-8.965676825389085e-21j)\n","eps 2.773598135199422e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 888\n","nlml -207435.40591341653\n","err (0.00014312588822216254-8.974690689679312e-21j)\n","eps 2.7730590815476063e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 889\n","nlml -207428.86642006162\n","err (0.00014319042763553415-8.966300637386255e-21j)\n","eps 2.7724974480480138e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 890\n","nlml -207431.80755437826\n","err (0.0001431287924253365-8.967112940722491e-21j)\n","eps 2.77191554398332e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 891\n","nlml -207437.66235358524\n","err (0.00014319048607980628-8.968810908728328e-21j)\n","eps 2.7713146469287307e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 892\n","nlml -207439.00090682672\n","err (0.00014307362969178305-8.967064268475833e-21j)\n","eps 2.770697240847196e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 893\n","nlml -207453.24613711087\n","err (0.00014310978013516013-8.966123362351171e-21j)\n","eps 2.7700617714131233e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 894\n","nlml -207457.16460863536\n","err (0.00014308766933744506-8.962838233878699e-21j)\n","eps 2.7694099110477827e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 895\n","nlml -207449.3524372156\n","err (0.000143048140045821-8.962441584646391e-21j)\n","eps 2.7687466822371498e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 896\n","nlml -207450.95073073904\n","err (0.00014311334837411658-8.96529920700351e-21j)\n","eps 2.7680738665824665e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 897\n","nlml -207456.7924186566\n","err (0.00014302711892087187-8.960986460243043e-21j)\n","eps 2.767391761416117e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 898\n","nlml -207459.77423824952\n","err (0.00014308115392040171-8.96167281280204e-21j)\n","eps 2.766701512123396e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 899\n","nlml -207461.35273865444\n","err (0.00014301850347838408-8.965056716639025e-21j)\n","eps 2.7660046064306274e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 900\n","nlml -207462.86595538445\n","err (0.0001430407311750165-8.95637847795026e-21j)\n","eps 2.7653023690303824e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 901\n","nlml -207467.57505613242\n","err (0.00014302644947770984-8.963914753853538e-21j)\n","eps 2.764595080601565e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 902\n","nlml -207469.9188451423\n","err (0.00014302251664724124-8.963342466537365e-21j)\n","eps 2.7638837330704123e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 903\n","nlml -207469.01967082196\n","err (0.0001430285820182879-8.954213704392297e-21j)\n","eps 2.76317012416387e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 904\n","nlml -207472.52034592815\n","err (0.0001429922618723182-8.963194362730536e-21j)\n","eps 2.7624546295969483e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 905\n","nlml -207475.05275918724\n","err (0.00014302822931872984-8.959007552216075e-21j)\n","eps 2.761737865082174e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 906\n","nlml -207473.32927836294\n","err (0.0001429824555403758-8.957874346286586e-21j)\n","eps 2.761021615889688e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 907\n","nlml -207474.88927172008\n","err (0.00014301256583455652-8.962445693429365e-21j)\n","eps 2.7603065799224548e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 908\n","nlml -207478.22152731885\n","err (0.00014298079235621343-8.956420736888232e-21j)\n","eps 2.7595928070543774e-08\n","base1 std tensor([6.4083, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 909\n","nlml -207479.7639667042\n","err (0.00014299662096570995-8.95861659650472e-21j)\n","eps 2.758880890618943e-08\n","base1 std tensor([6.4083, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 910\n","nlml -207481.6667201031\n","err (0.0001429863823832266-8.960169563042405e-21j)\n","eps 2.758171261493798e-08\n","base1 std tensor([6.4083, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 911\n","nlml -207483.72813047157\n","err (0.00014298238104865798-8.956892731882609e-21j)\n","eps 2.7574642285522427e-08\n","base1 std tensor([6.4083, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 912\n","nlml -207484.785418211\n","err (0.0001429736602919832-8.958062398961733e-21j)\n","eps 2.7567604167158367e-08\n","base1 std tensor([6.4083, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 913\n","nlml -207486.28186545082\n","err (0.00014298154734538284-8.957084505280265e-21j)\n","eps 2.756060240548868e-08\n","base1 std tensor([6.4083, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 914\n","nlml -207487.5690965691\n","err (0.00014297196641659582-8.958388558771839e-21j)\n","eps 2.755364094319392e-08\n","base1 std tensor([6.4084, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 915\n","nlml -207489.0527368215\n","err (0.00014297025250783606-8.955629774873502e-21j)\n","eps 2.7546723355522313e-08\n","base1 std tensor([6.4084, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 916\n","nlml -207490.87031875065\n","err (0.00014297181757876146-8.956984434885733e-21j)\n","eps 2.7539851170923e-08\n","base1 std tensor([6.4084, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 917\n","nlml -207491.62111419797\n","err (0.0001429536075248816-8.957922809482086e-21j)\n","eps 2.7533029184206996e-08\n","base1 std tensor([6.4084, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 918\n","nlml -207492.10197170984\n","err (0.00014298024986361481-8.954662974997552e-21j)\n","eps 2.752626271813628e-08\n","base1 std tensor([6.4084, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 919\n","nlml -207493.4585635329\n","err (0.00014294485377797903-8.956486858999965e-21j)\n","eps 2.751955335252844e-08\n","base1 std tensor([6.4084, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 920\n","nlml -207494.76893227364\n","err (0.0001429666115150484-8.954424159223553e-21j)\n","eps 2.751290331181233e-08\n","base1 std tensor([6.4084, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 921\n","nlml -207496.0927061215\n","err (0.0001429415602425615-8.95743540466177e-21j)\n","eps 2.7506313848140485e-08\n","base1 std tensor([6.4084, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 922\n","nlml -206384.76754804567\n","err (0.00014703441373963198-9.2430457652717e-21j)\n","eps 2.750308660927269e-08\n","base1 std tensor([6.4084, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 923\n","nlml -205616.08805374854\n","err (0.0001495099296626668-9.374347037930168e-21j)\n","eps 2.7505239300284013e-08\n","base1 std tensor([6.4083, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 924\n","nlml -205764.74672080152\n","err (0.00014973508261462555-9.34383687044629e-21j)\n","eps 2.7511813071532536e-08\n","base1 std tensor([6.4083, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0008, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 925\n","nlml -206221.0110540339\n","err (0.00014736922505040472-9.243876132996235e-21j)\n","eps 2.7520979120209138e-08\n","base1 std tensor([6.4083, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 926\n","nlml -206183.33428293033\n","err (0.00014774098714751704-9.189405212102726e-21j)\n","eps 2.7532592895261747e-08\n","base1 std tensor([6.4083, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 927\n","nlml -206014.94660764252\n","err (0.00014790861300200813-9.258231420813453e-21j)\n","eps 2.7546924109285628e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 928\n","nlml -205906.10139919535\n","err (0.00014881021186087827-9.282794315050705e-21j)\n","eps 2.756402852615349e-08\n","base1 std tensor([6.4082, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 929\n","nlml -205781.92219643624\n","err (0.00014894856440344746-9.386550688424936e-21j)\n","eps 2.7583997172206913e-08\n","base1 std tensor([6.4083, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 930\n","nlml -205722.1321406704\n","err (0.00014937929967462994-9.278961181810595e-21j)\n","eps 2.7606722870210562e-08\n","base1 std tensor([6.4082, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 931\n","nlml -206001.54382838708\n","err (0.00014786842114787336-9.270106950859621e-21j)\n","eps 2.7631054587478972e-08\n","base1 std tensor([6.4082, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 932\n","nlml -206523.2441211939\n","err (0.0001466639911764614-9.206781733628491e-21j)\n","eps 2.7655207530952582e-08\n","base1 std tensor([6.4082, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9972, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 933\n","nlml -206764.46046299857\n","err (0.00014556361929475104-9.121706588320185e-21j)\n","eps 2.767842727046274e-08\n","base1 std tensor([6.4082, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 934\n","nlml -206803.07280086598\n","err (0.0001455580084418685-9.13101300618558e-21j)\n","eps 2.7700660376791154e-08\n","base1 std tensor([6.4082, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 935\n","nlml -206707.8606803507\n","err (0.000145952303880166-9.145077517300875e-21j)\n","eps 2.7722269026457095e-08\n","base1 std tensor([6.4081, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 936\n","nlml -206770.19186594945\n","err (0.00014547109838443424-9.100163987213121e-21j)\n","eps 2.7743092779816074e-08\n","base1 std tensor([6.4081, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 937\n","nlml -207002.75338439964\n","err (0.00014513265188859152-9.070305340829677e-21j)\n","eps 2.7762466694680718e-08\n","base1 std tensor([6.4081, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 938\n","nlml -207124.5159958917\n","err (0.00014441702934764626-9.057463189594793e-21j)\n","eps 2.7780125840147315e-08\n","base1 std tensor([6.4081, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 939\n","nlml -207056.77484186308\n","err (0.00014459063230870173-9.059230504189814e-21j)\n","eps 2.779642275570092e-08\n","base1 std tensor([6.4081, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 940\n","nlml -207037.19893083602\n","err (0.00014508382072967417-9.077392945264178e-21j)\n","eps 2.7811540656749262e-08\n","base1 std tensor([6.4081, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 941\n","nlml -207180.21626086475\n","err (0.000144126450028253-9.055279977898232e-21j)\n","eps 2.7825132797484797e-08\n","base1 std tensor([6.4081, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 942\n","nlml -207210.29707734767\n","err (0.00014398751351466123-9.015808174892721e-21j)\n","eps 2.7837236082577052e-08\n","base1 std tensor([6.4081, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 943\n","nlml -207194.07226461443\n","err (0.0001442608118585852-9.028596615489152e-21j)\n","eps 2.7848036512606384e-08\n","base1 std tensor([6.4081, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 944\n","nlml -207277.95132449904\n","err (0.00014375926151849-9.029691440486966e-21j)\n","eps 2.7857384850448653e-08\n","base1 std tensor([6.4081, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 945\n","nlml -207282.20046065247\n","err (0.00014393483759152502-9.015808568967956e-21j)\n","eps 2.7865404102297117e-08\n","base1 std tensor([6.4081, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 946\n","nlml -207270.45733334825\n","err (0.00014406098702231972-9.049463016295654e-21j)\n","eps 2.787225138397932e-08\n","base1 std tensor([6.4081, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 947\n","nlml -207366.492771281\n","err (0.00014359173773923528-9.006376822083229e-21j)\n","eps 2.787773110350439e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 948\n","nlml -207321.20303615264\n","err (0.00014370507002007147-8.97764864503311e-21j)\n","eps 2.7882118196455133e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 949\n","nlml -207306.15798893498\n","err (0.000143823427381283-9.026070610014597e-21j)\n","eps 2.7885565339689133e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 950\n","nlml -207419.58447415955\n","err (0.00014342231902024228-8.974623631921216e-21j)\n","eps 2.7887805019376063e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 951\n","nlml -207412.2863432537\n","err (0.0001433304544690731-8.965736936772294e-21j)\n","eps 2.7888978827001973e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 952\n","nlml -207369.89067966075\n","err (0.00014358429945667028-9.011494802462562e-21j)\n","eps 2.788932815190084e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 953\n","nlml -207408.88988207106\n","err (0.00014347928415991883-8.979638305544912e-21j)\n","eps 2.788881390171991e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 954\n","nlml -207435.30535597945\n","err (0.00014325320075205493-8.984879934759359e-21j)\n","eps 2.7887439170513567e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 955\n","nlml -207437.69168267693\n","err (0.00014327816756749812-8.981642502067852e-21j)\n","eps 2.7885286681338056e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 956\n","nlml -207426.55431931384\n","err (0.00014337509850776586-8.96885290680218e-21j)\n","eps 2.7882474743620204e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 957\n","nlml -207455.30772302477\n","err (0.00014321340334847986-8.984886712538301e-21j)\n","eps 2.7878982999270796e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 958\n","nlml -207462.12793043864\n","err (0.00014320164180685202-8.968754901499084e-21j)\n","eps 2.787486560117514e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 959\n","nlml -207461.1842240829\n","err (0.00014318181412889612-8.96463847609771e-21j)\n","eps 2.7870195375289253e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 960\n","nlml -207471.30764619826\n","err (0.00014314436618405058-8.975083792608759e-21j)\n","eps 2.7865002306991447e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 961\n","nlml -207476.62772424918\n","err (0.00014321921591804035-8.968677404535861e-21j)\n","eps 2.7859331488197797e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 962\n","nlml -207477.40016672094\n","err (0.00014320271111146267-8.972780008421099e-21j)\n","eps 2.785323891100356e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 963\n","nlml -207486.4755780113\n","err (0.00014310392679792966-8.966979864642191e-21j)\n","eps 2.7846748040116354e-08\n","base1 std tensor([6.4080, 6.4730], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 964\n","nlml -207491.3029660431\n","err (0.0001430979724607048-8.963045321252708e-21j)\n","eps 2.7839894228593012e-08\n","base1 std tensor([6.4080, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 965\n","nlml -207491.34072164138\n","err (0.00014308692520629234-8.966495075512486e-21j)\n","eps 2.783272599113993e-08\n","base1 std tensor([6.4079, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 966\n","nlml -207503.70032477425\n","err (0.00014306582414394227-8.963014950129013e-21j)\n","eps 2.7825247863600232e-08\n","base1 std tensor([6.4079, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 967\n","nlml -207505.12878312907\n","err (0.00014306715593774842-8.963965703438403e-21j)\n","eps 2.781749924597619e-08\n","base1 std tensor([6.4079, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 968\n","nlml -207500.80474420328\n","err (0.0001431004066233511-8.962429271066935e-21j)\n","eps 2.7809534018454968e-08\n","base1 std tensor([6.4079, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 969\n","nlml -207506.5497036665\n","err (0.00014309790282263527-8.959000452550809e-21j)\n","eps 2.7801368411875323e-08\n","base1 std tensor([6.4079, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 970\n","nlml -207511.79176886467\n","err (0.00014302875427326338-8.962831241961412e-21j)\n","eps 2.7793020391852356e-08\n","base1 std tensor([6.4079, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 971\n","nlml -207518.88131385628\n","err (0.00014301240664584762-8.961806972384639e-21j)\n","eps 2.7784499035638385e-08\n","base1 std tensor([6.4079, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 972\n","nlml -207515.19418640333\n","err (0.00014303567382709955-8.956054316072277e-21j)\n","eps 2.777584791304948e-08\n","base1 std tensor([6.4079, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 973\n","nlml -207518.38200339867\n","err (0.00014297804779220708-8.960810392303001e-21j)\n","eps 2.7767084809858207e-08\n","base1 std tensor([6.4079, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 974\n","nlml -207524.35186534122\n","err (0.00014300284749531057-8.961885236214334e-21j)\n","eps 2.7758216406838146e-08\n","base1 std tensor([6.4079, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 975\n","nlml -207524.75612189257\n","err (0.00014302045466467282-8.957037365140989e-21j)\n","eps 2.7749267154594827e-08\n","base1 std tensor([6.4079, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 976\n","nlml -207526.43317632025\n","err (0.00014295304785188397-8.95731707800331e-21j)\n","eps 2.7740254511039697e-08\n","base1 std tensor([6.4080, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 977\n","nlml -207527.92134200246\n","err (0.00014297412354166342-8.953359335266606e-21j)\n","eps 2.7731195422328567e-08\n","base1 std tensor([6.4080, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 978\n","nlml -207530.70971849616\n","err (0.00014299052897314012-8.958641140620754e-21j)\n","eps 2.7722100823709393e-08\n","base1 std tensor([6.4080, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 979\n","nlml -207532.28169195168\n","err (0.0001429404620288458-8.955001792584422e-21j)\n","eps 2.7712984155932598e-08\n","base1 std tensor([6.4080, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 980\n","nlml -207535.26930875695\n","err (0.00014293994412882627-8.950194670873686e-21j)\n","eps 2.770385334538288e-08\n","base1 std tensor([6.4080, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 981\n","nlml -207536.08859649196\n","err (0.00014295253859052253-8.958348629250685e-21j)\n","eps 2.769472306282352e-08\n","base1 std tensor([6.4080, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 982\n","nlml -207537.79158343232\n","err (0.00014294516209397004-8.952359842562141e-21j)\n","eps 2.76856028698985e-08\n","base1 std tensor([6.4080, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 983\n","nlml -207540.85235278786\n","err (0.00014293154135754197-8.954314065176132e-21j)\n","eps 2.76764970228548e-08\n","base1 std tensor([6.4080, 6.4731], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 984\n","nlml -207542.11476082233\n","err (0.00014292884761510556-8.953847023812323e-21j)\n","eps 2.7667415822198446e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 985\n","nlml -207543.234529726\n","err (0.0001429263051161455-8.951754864141663e-21j)\n","eps 2.76583683850673e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 986\n","nlml -207543.85460261925\n","err (0.0001429248717261761-8.957734179155401e-21j)\n","eps 2.7649364192010602e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 987\n","nlml -207545.9373317407\n","err (0.00014292450176671355-8.95073482329927e-21j)\n","eps 2.764040756201242e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 988\n","nlml -207548.07525022337\n","err (0.0001428942937661567-8.95359748972467e-21j)\n","eps 2.7631501817921065e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 989\n","nlml -207548.47447232483\n","err (0.00014291557076632304-8.954019618007779e-21j)\n","eps 2.7622655187548402e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 990\n","nlml -207550.12863577303\n","err (0.00014292124750009782-8.951268869488071e-21j)\n","eps 2.7613871895979937e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 991\n","nlml -207551.76207089715\n","err (0.0001428863456039575-8.954658586439679e-21j)\n","eps 2.760515510577466e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 992\n","nlml -207553.1170002538\n","err (0.0001428937244004425-8.949545385487479e-21j)\n","eps 2.7596508339146828e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 993\n","nlml -207554.21269580416\n","err (0.00014290583399548102-8.952665176978525e-21j)\n","eps 2.7587935823389354e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 994\n","nlml -207555.45346696433\n","err (0.0001428836158347036-8.951928621116409e-21j)\n","eps 2.757944088073649e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 995\n","nlml -207557.21433992242\n","err (0.00014289388947522498-8.951436208194853e-21j)\n","eps 2.75710245230799e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 996\n","nlml -207558.36796655785\n","err (0.00014289845254945684-8.951803013533676e-21j)\n","eps 2.756268941249115e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 997\n","nlml -207559.5294499223\n","err (0.00014287802032033085-8.949705533488611e-21j)\n","eps 2.7554437980777918e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 998\n","nlml -207560.77209957063\n","err (0.00014287918584278365-8.951616535181142e-21j)\n","eps 2.7546272280199327e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 999\n","nlml -207561.8894487536\n","err (0.00014288293347287947-8.95079760798393e-21j)\n","eps 2.7538193910899337e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 0\n","nlml -207563.0874757479\n","err (0.00014287054618724806-8.950177486803487e-21j)\n","eps 2.7510669481498077e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 1\n","nlml -204855.91332759618\n","err (0.00015254693247292934-9.547139962350399e-21j)\n","eps 2.7529432085101122e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 2\n","nlml -207356.53809044775\n","err (0.0001436692825261904-8.993983447796371e-21j)\n","eps 2.7543862184320217e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 3\n","nlml -206926.99093799747\n","err (0.0001450681937839447-9.092124077489288e-21j)\n","eps 2.7558126786009324e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 4\n","nlml -206076.34863568508\n","err (0.00014809787520011749-9.28641348450644e-21j)\n","eps 2.7575603746738844e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 5\n","nlml -206457.7777545909\n","err (0.00014683805437885886-9.207819308605828e-21j)\n","eps 2.759422585272981e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 6\n","nlml -207199.39001078487\n","err (0.00014427054522914325-9.043955184697647e-21j)\n","eps 2.761103187264601e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 7\n","nlml -207484.5830838044\n","err (0.00014326983116303948-8.977684743972138e-21j)\n","eps 2.762501953807955e-08\n","base1 std tensor([6.4080, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 8\n","nlml -207238.17598352153\n","err (0.0001441390756692267-9.031853517383706e-21j)\n","eps 2.7637738811999742e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 9\n","nlml -206925.47830448512\n","err (0.00014523506893593762-9.101418249922425e-21j)\n","eps 2.7650674370268504e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 10\n","nlml -206919.8990279571\n","err (0.00014524295090227634-9.102275737469802e-21j)\n","eps 2.7663823879919364e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 11\n","nlml -207174.84799191763\n","err (0.00014431728783063458-9.043240059771509e-21j)\n","eps 2.7676123161080003e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 12\n","nlml -207426.77612492893\n","err (0.0001433873217795214-8.983306220791832e-21j)\n","eps 2.7686541914913967e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 13\n","nlml -207489.14532546073\n","err (0.00014314020544736614-8.96706150171176e-21j)\n","eps 2.7694980285906887e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 14\n","nlml -207380.43125799336\n","err (0.00014353078911987532-8.9922274504112e-21j)\n","eps 2.7702126884632716e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 15\n","nlml -207258.0078770621\n","err (0.00014399550675072074-9.021883741476936e-21j)\n","eps 2.7708648997624202e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 16\n","nlml -207249.64629510316\n","err (0.00014406368781300934-9.025896283171525e-21j)\n","eps 2.771463339681821e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 17\n","nlml -207351.82219643545\n","err (0.00014372573519272168-9.003828043197109e-21j)\n","eps 2.771965203696214e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 18\n","nlml -207468.91471045118\n","err (0.00014330340384989204-8.976276108025462e-21j)\n","eps 2.772323718758013e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 19\n","nlml -207514.7488191293\n","err (0.0001431059804608121-8.963305562540357e-21j)\n","eps 2.772529767082705e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 20\n","nlml -207479.6080777359\n","err (0.00014319196672491638-8.969127634142044e-21j)\n","eps 2.7726132489428632e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 21\n","nlml -207422.1739005022\n","err (0.0001433768489409818-8.982086639260424e-21j)\n","eps 2.772611647005834e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 22\n","nlml -207406.15432460795\n","err (0.00014343883327883582-8.987259891218106e-21j)\n","eps 2.772539450326122e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 23\n","nlml -207444.81169397794\n","err (0.0001433158505185845-8.980083065356264e-21j)\n","eps 2.7723837880913658e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 24\n","nlml -207501.1490625976\n","err (0.00014312289864012767-8.967521743065247e-21j)\n","eps 2.7721245918773454e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 25\n","nlml -207530.6896644446\n","err (0.00014301619375871726-8.959808983342065e-21j)\n","eps 2.7717568470012387e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 26\n","nlml -207520.89371619935\n","err (0.0001430507169281178-8.96142593883056e-21j)\n","eps 2.7712952126905013e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 27\n","nlml -207495.40179221227\n","err (0.0001431509449508284-8.96757098835284e-21j)\n","eps 2.770760750888142e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 28\n","nlml -207485.71869107717\n","err (0.00014320257039076006-8.970875162087723e-21j)\n","eps 2.770165042138052e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 29\n","nlml -207501.79813970532\n","err (0.00014315930579995108-8.968035011976134e-21j)\n","eps 2.7695060726597435e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 30\n","nlml -207528.28660763416\n","err (0.00014306598008394572-8.961702839128242e-21j)\n","eps 2.76877701420008e-08\n","base1 std tensor([6.4081, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 31\n","nlml -207543.7338914836\n","err (0.00014299922049096012-8.956935291134e-21j)\n","eps 2.7679773211611724e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 32\n","nlml -207540.9032315356\n","err (0.00014299457882967524-8.956153754465978e-21j)\n","eps 2.767115758149641e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 33\n","nlml -207530.19006721507\n","err (0.00014302434943544432-8.957840373783178e-21j)\n","eps 2.766204397091979e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 34\n","nlml -207526.41924816885\n","err (0.00014303621773386303-8.958784605048868e-21j)\n","eps 2.765250872445388e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 35\n","nlml -207534.4541347026\n","err (0.00014300689979340685-8.957311463675574e-21j)\n","eps 2.764256260381617e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 36\n","nlml -207547.03440082903\n","err (0.0001429584546814891-8.954724306719722e-21j)\n","eps 2.7632193434744717e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 37\n","nlml -207554.11565149194\n","err (0.00014292903001319443-8.953607709716207e-21j)\n","eps 2.7621419828795717e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 38\n","nlml -207552.82699225988\n","err (0.00014293395585188647-8.954955825055574e-21j)\n","eps 2.761030337479277e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 39\n","nlml -207548.62226721688\n","err (0.00014295596468388744-8.957325674697937e-21j)\n","eps 2.7598916370999194e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 40\n","nlml -207548.25609303298\n","err (0.00014296766936782102-8.958454103193499e-21j)\n","eps 2.758730503161144e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 41\n","nlml -207553.09341882708\n","err (0.0001429578897295375-8.957312249075133e-21j)\n","eps 2.7575484211850427e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 42\n","nlml -207559.02191286514\n","err (0.00014293747772354406-8.954816790257292e-21j)\n","eps 2.7563462261187958e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 43\n","nlml -207561.6452469846\n","err (0.0001429240205441942-8.952658898769283e-21j)\n","eps 2.7551265650111655e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 44\n","nlml -207560.71330707968\n","err (0.00014292359870039575-8.951805750923294e-21j)\n","eps 2.7538938958113767e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 45\n","nlml -207559.47179429623\n","err (0.00014292798891507344-8.952023577808915e-21j)\n","eps 2.7526525378129725e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 46\n","nlml -207560.6088889276\n","err (0.00014292680760590298-8.952465140852594e-21j)\n","eps 2.7514051616107523e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 47\n","nlml -207563.69432517915\n","err (0.00014291858192721997-8.952624403127306e-21j)\n","eps 2.750153147590071e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 48\n","nlml -207566.35098424085\n","err (0.0001429098335556273-8.952597403063375e-21j)\n","eps 2.7488980348059873e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 49\n","nlml -207567.11870750185\n","err (0.00014290615803633715-8.952628347892825e-21j)\n","eps 2.7476423411490948e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 50\n","nlml -207566.71952074848\n","err (0.0001429063308612485-8.95267541412602e-21j)\n","eps 2.7463890584738255e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 51\n","nlml -207566.8041382433\n","err (0.00014290488309373178-8.952463125324707e-21j)\n","eps 2.7451406433144554e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 52\n","nlml -207568.08129324374\n","err (0.0001428986541158451-8.951813225230707e-21j)\n","eps 2.7438986459702648e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 53\n","nlml -207569.85141751074\n","err (0.0001428898508884738-8.95091161091059e-21j)\n","eps 2.7426642126269564e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 54\n","nlml -207571.03289133476\n","err (0.0001428831763091098-8.950152388145756e-21j)\n","eps 2.7414387743643693e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 55\n","nlml -207571.31577291107\n","err (0.00014288081339904597-8.949749353317165e-21j)\n","eps 2.740224205482584e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 56\n","nlml -207571.3056812608\n","err (0.00014288065261797652-8.94955417445395e-21j)\n","eps 2.7390224056933883e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 57\n","nlml -207571.74517426704\n","err (0.0001428791841178801-8.949272384707725e-21j)\n","eps 2.7378348326083472e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 58\n","nlml -207572.74221790594\n","err (0.00014287545310616597-8.948870490822237e-21j)\n","eps 2.7366624671924326e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 59\n","nlml -207573.76837268492\n","err (0.0001428717531913784-8.94865455621116e-21j)\n","eps 2.735506179279828e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 60\n","nlml -207574.33753156842\n","err (0.00014287065103872414-8.948916102909388e-21j)\n","eps 2.7343670357192597e-08\n","base1 std tensor([6.4082, 6.4732], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 61\n","nlml -207574.51556678\n","err (0.00014287206962745948-8.949601833985586e-21j)\n","eps 2.7332462348966227e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 62\n","nlml -207574.7283929618\n","err (0.0001428734843238243-8.950314874346728e-21j)\n","eps 2.732144821623423e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 63\n","nlml -207575.24389338185\n","err (0.00014287238429049734-8.950617301272609e-21j)\n","eps 2.7310635318018667e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 64\n","nlml -207575.9351118271\n","err (0.00014286826422113175-8.950326145359771e-21j)\n","eps 2.7300029051718994e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 65\n","nlml -207576.50107886174\n","err (0.00014286250247683838-8.94955340217788e-21j)\n","eps 2.728963497593632e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 66\n","nlml -207576.8147323759\n","err (0.00014285687594244563-8.948561160054958e-21j)\n","eps 2.7279459586916954e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 67\n","nlml -207577.01928037746\n","err (0.00014285249173219902-8.947638738025284e-21j)\n","eps 2.726950925149994e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 68\n","nlml -207577.33953495818\n","err (0.00014284982994672914-8.947066517338308e-21j)\n","eps 2.7259788691186193e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 69\n","nlml -207577.8285529362\n","err (0.00014284929563831723-8.947072658624943e-21j)\n","eps 2.7250300727807934e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 70\n","nlml -207578.324972469\n","err (0.00014285115774904323-8.947705672688681e-21j)\n","eps 2.724104748695356e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 71\n","nlml -207578.66720919294\n","err (0.0001428546605083088-8.948715593770859e-21j)\n","eps 2.723203151980262e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 72\n","nlml -207578.88644369334\n","err (0.00014285763825310345-8.949608992337404e-21j)\n","eps 2.7223255544407865e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 73\n","nlml -207579.14558839373\n","err (0.00014285769322838754-8.949916272568255e-21j)\n","eps 2.721472131585383e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 74\n","nlml -207579.52772518163\n","err (0.00014285398915713407-8.949470839859224e-21j)\n","eps 2.7206429130581885e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 75\n","nlml -207579.9510069757\n","err (0.00014284776541351364-8.948477477977195e-21j)\n","eps 2.719837850771914e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 76\n","nlml -207580.2898586065\n","err (0.00014284125305984104-8.947350173509556e-21j)\n","eps 2.7190569125951394e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 77\n","nlml -207580.52664334423\n","err (0.00014283631672832635-8.946486158772593e-21j)\n","eps 2.7183000928791614e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 78\n","nlml -207580.76245775094\n","err (0.00014283382028825158-8.946119770211256e-21j)\n","eps 2.717567336915896e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 79\n","nlml -207581.08552193234\n","err (0.00014283373719778175-8.9462968466453e-21j)\n","eps 2.7168584796054527e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 80\n","nlml -207581.4621320885\n","err (0.00014283547304665858-8.94690272237079e-21j)\n","eps 2.716173277490926e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 81\n","nlml -207581.78644206445\n","err (0.00014283799143419783-8.947686866482065e-21j)\n","eps 2.7155114927448456e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 82\n","nlml -207582.02541602566\n","err (0.00014283991021222554-8.948312495809327e-21j)\n","eps 2.7148729188922467e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 83\n","nlml -207582.26160275933\n","err (0.00014283995106751095-8.948490740464338e-21j)\n","eps 2.714257318796477e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 84\n","nlml -207582.56985941093\n","err (0.00014283764298633506-8.948140975923722e-21j)\n","eps 2.7136643711973496e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 85\n","nlml -207582.91220593624\n","err (0.0001428336636987638-8.947435263556316e-21j)\n","eps 2.713093704428671e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 86\n","nlml -207583.2046106243\n","err (0.00014282942343606304-8.946677688800574e-21j)\n","eps 2.7125449622134404e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 87\n","nlml -207583.44469591952\n","err (0.00014282624276605103-8.946135943876847e-21j)\n","eps 2.7120178029136872e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 88\n","nlml -207583.70340827227\n","err (0.00014282486272512945-8.945962532737326e-21j)\n","eps 2.7115118434966234e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 89\n","nlml -207584.01078585087\n","err (0.00014282543694032438-8.946193435752947e-21j)\n","eps 2.7110266406420736e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 90\n","nlml -207584.32162073493\n","err (0.0001428275161349445-8.946731962590452e-21j)\n","eps 2.7105617331453285e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 91\n","nlml -207584.59468748685\n","err (0.00014282994112384349-8.947332554149852e-21j)\n","eps 2.7101166782695652e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 92\n","nlml -207584.8503519636\n","err (0.0001428311506610791-8.947685684301852e-21j)\n","eps 2.7096910355252122e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 93\n","nlml -207585.12891688212\n","err (0.00014283007320612352-8.947600269228933e-21j)\n","eps 2.7092843341564143e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 94\n","nlml -207585.42974086912\n","err (0.00014282689266745542-8.947127691577824e-21j)\n","eps 2.7088960753158627e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 95\n","nlml -207585.72105998587\n","err (0.00014282287197184694-8.946506632986672e-21j)\n","eps 2.7085257600539573e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 96\n","nlml -207585.99258697088\n","err (0.000142819434349859-8.945996152932033e-21j)\n","eps 2.7081728988574528e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 97\n","nlml -207586.26674147582\n","err (0.0001428174692446184-8.945754821938693e-21j)\n","eps 2.707836994251674e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 98\n","nlml -207586.55898454177\n","err (0.00014281725044521087-8.945820220806925e-21j)\n","eps 2.7075175306676516e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 99\n","nlml -207586.8558409504\n","err (0.00014281847998199421-8.946122205654664e-21j)\n","eps 2.707213988890255e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 100\n","nlml -207587.14162176312\n","err (0.00014282021603261236-8.94649182535839e-21j)\n","eps 2.706925860509189e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 101\n","nlml -207587.42348017197\n","err (0.00014282114806423755-8.946717952162951e-21j)\n","eps 2.7066526413619507e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 102\n","nlml -207587.71571619945\n","err (0.00014282039525274768-8.946670807292376e-21j)\n","eps 2.706393819112622e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 103\n","nlml -207588.01648136508\n","err (0.00014281811133415372-8.946389191965652e-21j)\n","eps 2.7061488754905075e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 104\n","nlml -207588.31459743239\n","err (0.00014281523723084333-8.94603026264315e-21j)\n","eps 2.705917296989926e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 105\n","nlml -207588.60917732987\n","err (0.00014281275513116306-8.945738782240711e-21j)\n","eps 2.7056985774356353e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 106\n","nlml -207588.9089109797\n","err (0.0001428112146401806-8.945577277748673e-21j)\n","eps 2.705492213526239e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 107\n","nlml -207589.21685466694\n","err (0.00014281068095355095-8.945546987303493e-21j)\n","eps 2.7052977056860548e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 108\n","nlml -207589.52759910907\n","err (0.00014281080582326987-8.945613224605455e-21j)\n","eps 2.705114564763776e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 109\n","nlml -207589.83780768627\n","err (0.00014281095707453502-8.945701907244417e-21j)\n","eps 2.7049423145164786e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 110\n","nlml -207590.15062996923\n","err (0.0001428105283925576-8.945725955075018e-21j)\n","eps 2.7047804870011663e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 111\n","nlml -207590.46894045637\n","err (0.00014280930373183518-8.945650789105749e-21j)\n","eps 2.7046286182426215e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 112\n","nlml -207590.7902459812\n","err (0.00014280757239093579-8.945517084133955e-21j)\n","eps 2.704486249435301e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 113\n","nlml -207591.11032597255\n","err (0.000142805899506714-8.945387412913376e-21j)\n","eps 2.7043529306854456e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 114\n","nlml -207591.4270973524\n","err (0.00014280477475752458-8.945293526144226e-21j)\n","eps 2.7042282233148875e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 115\n","nlml -207591.73711034213\n","err (0.000142804404480643-8.945242467612561e-21j)\n","eps 2.7041117018019208e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 116\n","nlml -207592.03106603262\n","err (0.00014280467572213882-8.945238958155101e-21j)\n","eps 2.7040029565998955e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 117\n","nlml -207592.29996038656\n","err (0.0001428051340879913-8.945277010362777e-21j)\n","eps 2.703901592850853e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 118\n","nlml -207592.54904160273\n","err (0.00014280508566750648-8.945328149354522e-21j)\n","eps 2.7038072217126666e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 119\n","nlml -207592.79557496152\n","err (0.00014280426276720408-8.945354758977106e-21j)\n","eps 2.7037194539516125e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 120\n","nlml -207593.04618024093\n","err (0.00014280292710260145-8.945330964159574e-21j)\n","eps 2.703637906103143e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 121\n","nlml -207593.30630862713\n","err (0.0001428013708583971-8.945236654267741e-21j)\n","eps 2.703562201260598e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 122\n","nlml -207593.57297924272\n","err (0.0001428000758454374-8.945068251345919e-21j)\n","eps 2.7034919696792302e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 123\n","nlml -207593.84079875096\n","err (0.00014279836550855652-8.944879472809621e-21j)\n","eps 2.7034268560539182e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 124\n","nlml -207594.1095099112\n","err (0.00014279625353626768-8.94470536528769e-21j)\n","eps 2.7033665207295943e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 125\n","nlml -207594.3797444197\n","err (0.0001427943475855925-8.944542846982115e-21j)\n","eps 2.7033106388383865e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 126\n","nlml -207594.6497030263\n","err (0.0001427926936015591-8.944398944912209e-21j)\n","eps 2.7032589009119715e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 127\n","nlml -207594.91764815466\n","err (0.00014279146509313094-8.944291476371994e-21j)\n","eps 2.703211012463933e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 128\n","nlml -207595.18475397126\n","err (0.00014279067033241016-8.944245643200253e-21j)\n","eps 2.7031666920354263e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 129\n","nlml -207595.45229669297\n","err (0.00014279001916557256-8.94425644145091e-21j)\n","eps 2.703125669042573e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 130\n","nlml -207595.72031610098\n","err (0.00014278947957464244-8.944265222961611e-21j)\n","eps 2.7030876838206684e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 131\n","nlml -207595.9880380919\n","err (0.00014278907718933044-8.944234086978316e-21j)\n","eps 2.703052489603342e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 132\n","nlml -207596.2552598616\n","err (0.0001427885161989661-8.944190472504712e-21j)\n","eps 2.7030198530990408e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 133\n","nlml -207596.5229569208\n","err (0.00014278759490933847-8.944153001654092e-21j)\n","eps 2.7029895533672927e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 134\n","nlml -207596.79119910943\n","err (0.00014278645778658612-8.944097751897276e-21j)\n","eps 2.7029613818177136e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 135\n","nlml -207597.0589381698\n","err (0.0001427851782454791-8.944019269802648e-21j)\n","eps 2.7029351420885423e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 136\n","nlml -207597.3265214998\n","err (0.0001427836459609355-8.943939947633793e-21j)\n","eps 2.7029106471963086e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 137\n","nlml -207597.59480230743\n","err (0.0001427819376538756-8.94387009176249e-21j)\n","eps 2.7028877167702575e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 138\n","nlml -207597.8641357138\n","err (0.00014278032554244582-8.943811732008579e-21j)\n","eps 2.7028661763864792e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 139\n","nlml -207598.13412339642\n","err (0.00014277897561826183-8.94376118842527e-21j)\n","eps 2.702845859274025e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 140\n","nlml -207598.40457896327\n","err (0.0001427778368859565-8.94369453380391e-21j)\n","eps 2.702826608354605e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 141\n","nlml -207598.67583383652\n","err (0.00014277672293631178-8.943602005801442e-21j)\n","eps 2.7028082762467516e-08\n","base1 std tensor([6.4081, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 142\n","nlml -207598.94755501524\n","err (0.000142775589310178-8.943515436417409e-21j)\n","eps 2.7027907246963893e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 143\n","nlml -207599.2193420328\n","err (0.0001427746867410537-8.943463909821997e-21j)\n","eps 2.7027738251468255e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 144\n","nlml -207599.491076984\n","err (0.00014277413461390474-8.943438544975697e-21j)\n","eps 2.702757459862768e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 145\n","nlml -207599.7630560372\n","err (0.00014277363359052595-8.943410456592745e-21j)\n","eps 2.702741521346787e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 146\n","nlml -207600.03548786428\n","err (0.00014277293285162683-8.943358705847242e-21j)\n","eps 2.7027259107263727e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 147\n","nlml -207600.308306197\n","err (0.00014277211230222313-8.94329000043414e-21j)\n","eps 2.7027105369368967e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 148\n","nlml -207600.581520627\n","err (0.00014277127404210477-8.943225220990676e-21j)\n","eps 2.7026953164952797e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 149\n","nlml -207600.85549799414\n","err (0.00014277040559294453-8.943162258683814e-21j)\n","eps 2.7026801726879362e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 150\n","nlml -207601.13030081065\n","err (0.00014276945000091048-8.943090466955555e-21j)\n","eps 2.7026650346281153e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 151\n","nlml -207601.40551163233\n","err (0.00014276831525136057-8.943023178241798e-21j)\n","eps 2.7026498369939046e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 152\n","nlml -207601.6809726218\n","err (0.00014276704181215603-8.942970614038679e-21j)\n","eps 2.7026345202079973e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 153\n","nlml -207601.95691825333\n","err (0.0001427658557182802-8.94292329500253e-21j)\n","eps 2.702619030429552e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 154\n","nlml -207602.23346650394\n","err (0.0001427648534166404-8.942879346236028e-21j)\n","eps 2.7026033191840903e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 155\n","nlml -207602.5104589565\n","err (0.00014276388610478293-8.94283517483071e-21j)\n","eps 2.702587343034199e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 156\n","nlml -207602.78791691648\n","err (0.0001427628308093035-8.942771438398178e-21j)\n","eps 2.702571063135193e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 157\n","nlml -207603.06586313515\n","err (0.0001427617406357675-8.942686919989965e-21j)\n","eps 2.702554444801755e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 158\n","nlml -207603.34433909997\n","err (0.00014276070933727525-8.942602802283382e-21j)\n","eps 2.702537457316671e-08\n","base1 std tensor([6.4082, 6.4733], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 159\n","nlml -207603.62333335055\n","err (0.00014275971830807007-8.942527745352033e-21j)\n","eps 2.7025200741423982e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 160\n","nlml -207603.90273814346\n","err (0.00014275870930171122-8.942458788720725e-21j)\n","eps 2.702502273087264e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 161\n","nlml -207604.1826023272\n","err (0.0001427577299501859-8.942397066194811e-21j)\n","eps 2.70248403602009e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 162\n","nlml -207604.46304457865\n","err (0.00014275681656211782-8.94234020512399e-21j)\n","eps 2.7024653483443026e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 163\n","nlml -207604.74404443474\n","err (0.00014275585760332795-8.942280729903669e-21j)\n","eps 2.7024461984232365e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 164\n","nlml -207605.02558370805\n","err (0.00014275477293992212-8.942216964033543e-21j)\n","eps 2.702426577144341e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 165\n","nlml -207605.30760724188\n","err (0.00014275364653824595-8.942153700438743e-21j)\n","eps 2.7024064779575675e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 166\n","nlml -207605.59012179112\n","err (0.00014275258406640855-8.942091966901069e-21j)\n","eps 2.7023858968850048e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 167\n","nlml -207605.87315686696\n","err (0.000142751604242684-8.942026534260426e-21j)\n","eps 2.7023648322731578e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 168\n","nlml -207606.1567005002\n","err (0.00014275065584583337-8.941958312270442e-21j)\n","eps 2.7023432845706367e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 169\n","nlml -207606.44074409633\n","err (0.00014274967497109538-8.941893834461198e-21j)\n","eps 2.702321256201278e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 170\n","nlml -207606.72531703816\n","err (0.00014274866579667967-8.941829629003765e-21j)\n","eps 2.7022987513698075e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 171\n","nlml -207607.01043784848\n","err (0.00014274766586095465-8.941760957915555e-21j)\n","eps 2.7022757757991863e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 172\n","nlml -207607.29602885686\n","err (0.00014274665665468475-8.941695334593144e-21j)\n","eps 2.7022523366478522e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 173\n","nlml -207607.58218885743\n","err (0.00014274562149342772-8.941637100065444e-21j)\n","eps 2.7022284422707617e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 174\n","nlml -207607.8688815901\n","err (0.00014274458629809134-8.94158082518354e-21j)\n","eps 2.702204101916623e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 175\n","nlml -206008.1782020686\n","err (0.00014761258477418416-9.226935729468265e-21j)\n","eps 2.7037415944489622e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 176\n","nlml -207146.46637927115\n","err (0.00014442498153075705-9.040907842150177e-21j)\n","eps 2.7055572481287112e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 177\n","nlml -207134.38637521592\n","err (0.0001445012592882119-9.056606378974519e-21j)\n","eps 2.707616714414264e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 178\n","nlml -207164.3065151851\n","err (0.0001444748472879821-9.070899648140019e-21j)\n","eps 2.7098569104329007e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 179\n","nlml -207182.88043676678\n","err (0.00014450306294867783-9.066299764727296e-21j)\n","eps 2.7122342437953286e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 180\n","nlml -207297.51330711655\n","err (0.00014406504832545954-9.02071351168961e-21j)\n","eps 2.71461995403677e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 181\n","nlml -207308.19077263697\n","err (0.00014395349995904378-9.005807030531312e-21j)\n","eps 2.7169931326957814e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 182\n","nlml -207337.30432987778\n","err (0.00014382992300694908-9.001229162054832e-21j)\n","eps 2.719319369279967e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 183\n","nlml -207371.47408641662\n","err (0.0001436642448918068-8.994644369456831e-21j)\n","eps 2.721563471684724e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 184\n","nlml -207380.93309324703\n","err (0.00014355899739469029-8.987142883469997e-21j)\n","eps 2.723716550318276e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 185\n","nlml -207413.5469971235\n","err (0.00014341022613374206-8.975081209854693e-21j)\n","eps 2.7257471548546943e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 186\n","nlml -207448.40201209026\n","err (0.00014328740123309604-8.969755787190627e-21j)\n","eps 2.7276237672158027e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 187\n","nlml -207451.79157525103\n","err (0.00014329480791648466-8.976092185656262e-21j)\n","eps 2.729349395610549e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 188\n","nlml -207458.1840433757\n","err (0.00014328899876019755-8.978812636849029e-21j)\n","eps 2.7309250428071632e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 189\n","nlml -207485.1676619619\n","err (0.00014318529678575888-8.972292767158735e-21j)\n","eps 2.732331928164301e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 190\n","nlml -207490.79577227778\n","err (0.00014316125207830516-8.967519387548018e-21j)\n","eps 2.7335750605906567e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 191\n","nlml -207493.59474034313\n","err (0.0001431481853100415-8.963659051880834e-21j)\n","eps 2.7346618756357187e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 192\n","nlml -207515.2797824303\n","err (0.00014303583960117677-8.956003177192538e-21j)\n","eps 2.735579923512293e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 193\n","nlml -207526.4722536248\n","err (0.00014294250069173966-8.950934893881064e-21j)\n","eps 2.7363295941335034e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 194\n","nlml -207528.36156700202\n","err (0.0001429137160460812-8.95097137678135e-21j)\n","eps 2.7369221223802006e-08\n","base1 std tensor([6.4081, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 195\n","nlml -207539.17746314028\n","err (0.00014291950576961893-8.953398864323587e-21j)\n","eps 2.737359298861176e-08\n","base1 std tensor([6.4081, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 196\n","nlml -207549.36836136848\n","err (0.0001429729105782364-8.957911135567688e-21j)\n","eps 2.737643920534526e-08\n","base1 std tensor([6.4081, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 197\n","nlml -207550.24517700975\n","err (0.0001430446653233384-8.962833101962897e-21j)\n","eps 2.7377887348403288e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 198\n","nlml -207555.77424292118\n","err (0.0001430378995346127-8.960815677734321e-21j)\n","eps 2.7378009954912266e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 199\n","nlml -207565.3866762586\n","err (0.00014296156876654253-8.95278352385883e-21j)\n","eps 2.737683601739371e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 200\n","nlml -207567.6082944639\n","err (0.00014289952130858017-8.946691350566949e-21j)\n","eps 2.737447553610508e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 201\n","nlml -207570.52242192085\n","err (0.00014285879610919492-8.944767868569163e-21j)\n","eps 2.7371028334463923e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 202\n","nlml -207577.2470400998\n","err (0.00014284562199178697-8.946618740825546e-21j)\n","eps 2.7366550763939288e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 203\n","nlml -207579.5121888426\n","err (0.00014286455024338108-8.949545511926081e-21j)\n","eps 2.7361143306774907e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 204\n","nlml -207582.6251488124\n","err (0.00014285273831152664-8.947826558095254e-21j)\n","eps 2.735489017126069e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 205\n","nlml -207587.38373318102\n","err (0.00014280751914312693-8.94387149848083e-21j)\n","eps 2.7347853626707995e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 206\n","nlml -207588.30878178298\n","err (0.0001427693458375901-8.942918625920854e-21j)\n","eps 2.7340135161270443e-08\n","base1 std tensor([6.4081, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 207\n","nlml -207590.11501617284\n","err (0.00014273686773225183-8.94377111209702e-21j)\n","eps 2.733182222419783e-08\n","base1 std tensor([6.4081, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 208\n","nlml -207592.89222213218\n","err (0.00014273031980029232-8.944439166991905e-21j)\n","eps 2.7322985931515866e-08\n","base1 std tensor([6.4081, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 209\n","nlml -207594.60051417566\n","err (0.00014276153207347223-8.944316383761269e-21j)\n","eps 2.731370366103206e-08\n","base1 std tensor([6.4081, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 210\n","nlml -207597.57386847885\n","err (0.00014279549805589883-8.943619497187726e-21j)\n","eps 2.73040351640449e-08\n","base1 std tensor([6.4081, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 211\n","nlml -207600.2084629385\n","err (0.00014280612631382356-8.944195305687014e-21j)\n","eps 2.7294039696813277e-08\n","base1 std tensor([6.4081, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 212\n","nlml -207600.47411660603\n","err (0.00014279875540180922-8.946566481796425e-21j)\n","eps 2.7283795764914137e-08\n","base1 std tensor([6.4081, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 213\n","nlml -207601.75122925112\n","err (0.00014278457113215572-8.947973769698403e-21j)\n","eps 2.727336360952364e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 214\n","nlml -207604.3217826398\n","err (0.0001427799780919103-8.946886047167014e-21j)\n","eps 2.726278439853739e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 215\n","nlml -207604.73332858447\n","err (0.00014279255290380966-8.945154996135728e-21j)\n","eps 2.7252119170199634e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 216\n","nlml -207605.5260496728\n","err (0.0001427944530092797-8.943853284155093e-21j)\n","eps 2.7241420434282977e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 217\n","nlml -207607.47045023742\n","err (0.0001427761532410703-8.943244122866162e-21j)\n","eps 2.7230724442008588e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 218\n","nlml -207608.3614385975\n","err (0.00014275874841802687-8.943248779509276e-21j)\n","eps 2.7220075096638875e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 219\n","nlml -207609.39714362033\n","err (0.00014275065412841108-8.942841599189009e-21j)\n","eps 2.720950943533474e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 220\n","nlml -207610.71986560745\n","err (0.00014274884417278468-8.941865546018976e-21j)\n","eps 2.719905683385929e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 221\n","nlml -207611.35349382428\n","err (0.0001427460400260597-8.940810128857446e-21j)\n","eps 2.7188750734729073e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 222\n","nlml -207611.73270697024\n","err (0.0001427363224109948-8.939825365630638e-21j)\n","eps 2.7178623520974967e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 223\n","nlml -207612.3773249697\n","err (0.00014272393647093653-8.939281085509903e-21j)\n","eps 2.7168700896742813e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 224\n","nlml -207613.12031285767\n","err (0.00014271738446223993-8.939767090650786e-21j)\n","eps 2.7159004530756857e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 225\n","nlml -207613.961395632\n","err (0.00014271871701292504-8.941124194586362e-21j)\n","eps 2.7149552248074183e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 226\n","nlml -207614.76653934084\n","err (0.00014272390404605713-8.942298052963865e-21j)\n","eps 2.7140359358744813e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 227\n","nlml -207615.2020742583\n","err (0.0001427264248543092-8.942272924401276e-21j)\n","eps 2.7131442268307065e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 228\n","nlml -207615.6843705802\n","err (0.00014272052319593584-8.941004853534412e-21j)\n","eps 2.7122813704432367e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 229\n","nlml -207616.3339748171\n","err (0.00014270786233199967-8.939532942168574e-21j)\n","eps 2.7114481812635136e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 230\n","nlml -207616.84467202125\n","err (0.00014269417238147765-8.938664201042963e-21j)\n","eps 2.71064543788811e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 231\n","nlml -207617.34370594283\n","err (0.0001426830395797325-8.938077688308496e-21j)\n","eps 2.70987378401743e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 232\n","nlml -207617.9459565104\n","err (0.00014267599077328645-8.937233604862576e-21j)\n","eps 2.709133587163889e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 233\n","nlml -207618.3535195109\n","err (0.0001426729577996562-8.936362709875978e-21j)\n","eps 2.7084252155020986e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 234\n","nlml -207618.6020646523\n","err (0.0001426715119263163-8.936119791072907e-21j)\n","eps 2.7077489561561276e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 235\n","nlml -207619.0867061867\n","err (0.00014266981619621486-8.936713991128734e-21j)\n","eps 2.707104621212713e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 236\n","nlml -207619.5034997971\n","err (0.00014267026640507957-8.937682277115349e-21j)\n","eps 2.7064919921395477e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 237\n","nlml -207619.86483528744\n","err (0.00014267266503074707-8.938220271187523e-21j)\n","eps 2.7059108332984747e-08\n","base1 std tensor([6.4082, 6.4734], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 238\n","nlml -207620.3427585465\n","err (0.00014267397174425416-8.93809124621651e-21j)\n","eps 2.7053606758506416e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 239\n","nlml -207620.68881649204\n","err (0.0001426734090193643-8.93783202065558e-21j)\n","eps 2.7048410787376907e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 240\n","nlml -207621.03291273612\n","err (0.0001426714463583698-8.937844770851894e-21j)\n","eps 2.7043514683159066e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 241\n","nlml -207621.3822121304\n","err (0.00014266987031993943-8.937969910813204e-21j)\n","eps 2.7038911589742987e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 242\n","nlml -207621.67437136648\n","err (0.000142669141899195-8.93779584739465e-21j)\n","eps 2.703459452389267e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 243\n","nlml -207622.04271028348\n","err (0.0001426679784575931-8.937268543104813e-21j)\n","eps 2.7030554924863896e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 244\n","nlml -207622.39049280956\n","err (0.00014266707721855373-8.936859478949382e-21j)\n","eps 2.7026783935139066e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 245\n","nlml -207622.7013470894\n","err (0.00014266779623713655-8.936921314455521e-21j)\n","eps 2.702327279946874e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 246\n","nlml -207623.02388650924\n","err (0.0001426697572205689-8.937246454080881e-21j)\n","eps 2.702001246979752e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 247\n","nlml -207623.31764636902\n","err (0.0001426708264085159-8.937388119835057e-21j)\n","eps 2.701699402118357e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 248\n","nlml -207623.6403463041\n","err (0.00014266951576175126-8.937237699028674e-21j)\n","eps 2.7014207775016498e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 249\n","nlml -207623.9674020816\n","err (0.00014266759545506394-8.937112406614637e-21j)\n","eps 2.7011643579630862e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 250\n","nlml -207624.25734274235\n","err (0.00014266750802627865-8.937240207687361e-21j)\n","eps 2.700929148213913e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 251\n","nlml -207624.5487944803\n","err (0.00014266882084370977-8.937450138142016e-21j)\n","eps 2.7007141481689764e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 252\n","nlml -207624.8485303533\n","err (0.00014266918297559198-8.937464103671661e-21j)\n","eps 2.7005183514560453e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 253\n","nlml -207625.14330973048\n","err (0.00014266767241390545-8.937247815947762e-21j)\n","eps 2.7003407520162888e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 254\n","nlml -207625.43782280144\n","err (0.00014266568470192305-8.93695849493602e-21j)\n","eps 2.700180334970666e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 255\n","nlml -207625.72250569586\n","err (0.0001426646874996201-8.936728373213619e-21j)\n","eps 2.7000361003327006e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 256\n","nlml -207626.01675525293\n","err (0.00014266415715449124-8.936590036871699e-21j)\n","eps 2.6999070567069402e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 257\n","nlml -207626.30466001437\n","err (0.00014266287418017922-8.936547274268204e-21j)\n","eps 2.6997922472043768e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 258\n","nlml -207626.58741147447\n","err (0.0001426607892745394-8.936558041954113e-21j)\n","eps 2.6996907457122245e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 259\n","nlml -207626.88118706702\n","err (0.00014265882843027684-8.93650286783418e-21j)\n","eps 2.6996016355260902e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 260\n","nlml -207627.15287852963\n","err (0.00014265756854152045-8.936316035143986e-21j)\n","eps 2.6995240466375052e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 261\n","nlml -207627.43826135143\n","err (0.00014265673399390695-8.936107322577936e-21j)\n","eps 2.699457110379919e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 262\n","nlml -207627.72891549452\n","err (0.00014265642109675361-8.936085390493698e-21j)\n","eps 2.6993999744305354e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 263\n","nlml -207628.0036511256\n","err (0.00014265667517775432-8.936283396831895e-21j)\n","eps 2.6993518372683262e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 264\n","nlml -207628.2841675788\n","err (0.00014265661963889636-8.936492572022247e-21j)\n","eps 2.6993119286203037e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 265\n","nlml -207628.5621621781\n","err (0.00014265562631950786-8.936533854516467e-21j)\n","eps 2.69927951842053e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 266\n","nlml -207628.84459498923\n","err (0.00014265446631872488-8.936459328638942e-21j)\n","eps 2.699253901025463e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 267\n","nlml -207629.12545299617\n","err (0.00014265447065138807-8.93643979951861e-21j)\n","eps 2.699234398607572e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 268\n","nlml -207629.40187818927\n","err (0.00014265531688629533-8.936507965269962e-21j)\n","eps 2.6992203659611016e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 269\n","nlml -207629.6810014674\n","err (0.0001426551227985233-8.936522885694001e-21j)\n","eps 2.6992111859872402e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 270\n","nlml -207629.96066685452\n","err (0.00014265317470539337-8.936380723778058e-21j)\n","eps 2.6992062775675127e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 271\n","nlml -207630.23879274854\n","err (0.00014265109364230798-8.936155059055325e-21j)\n","eps 2.6992051011196393e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 272\n","nlml -207630.5190487627\n","err (0.00014265050413091128-8.935987834198473e-21j)\n","eps 2.699207151110135e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 273\n","nlml -207630.79683415714\n","err (0.00014265077246815888-8.935915877694428e-21j)\n","eps 2.6992119543694232e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 274\n","nlml -207631.0739238029\n","err (0.00014265011305371878-8.935870073301604e-21j)\n","eps 2.6992190637356832e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 275\n","nlml -207631.35359946557\n","err (0.00014264831078140877-8.935818840736783e-21j)\n","eps 2.6992280569756342e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 276\n","nlml -207631.6319049248\n","err (0.0001426468807561023-8.935813956898028e-21j)\n","eps 2.6992385457103525e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 277\n","nlml -207631.91183446575\n","err (0.00014264669938126649-8.93587326227689e-21j)\n","eps 2.699250170532257e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 278\n","nlml -207632.19152220557\n","err (0.00014264701469361528-8.935916868340694e-21j)\n","eps 2.6992625999072048e-08\n","base1 std tensor([6.4082, 6.4735], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 279\n","nlml -207632.47063669702\n","err (0.00014264684299797288-8.935867888072279e-21j)\n","eps 2.6992755302518363e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 280\n","nlml -207632.75108241074\n","err (0.00014264623781886255-8.935758887605647e-21j)\n","eps 2.6992886848285053e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 281\n","nlml -207633.03136095643\n","err (0.00014264570244343618-8.935670361084035e-21j)\n","eps 2.6993018133451008e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 282\n","nlml -207633.31252910674\n","err (0.000142645141014951-8.935605660501303e-21j)\n","eps 2.699314685924957e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 283\n","nlml -207633.59324086338\n","err (0.00014264417571130804-8.935517894721152e-21j)\n","eps 2.6993270937860623e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 284\n","nlml -207633.87410595999\n","err (0.00014264298289530536-8.935430622444601e-21j)\n","eps 2.6993388521081636e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 285\n","nlml -207634.15600899345\n","err (0.0001426421170008138-8.935425398031916e-21j)\n","eps 2.6993498014835572e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 286\n","nlml -207634.43806797132\n","err (0.00014264167485607225-8.93549763479603e-21j)\n","eps 2.6993598059803753e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 287\n","nlml -207634.7207541398\n","err (0.00014264117120984688-8.935523403829287e-21j)\n","eps 2.6993687460739756e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 288\n","nlml -207635.0040869578\n","err (0.0001426402613323836-8.9354172528461e-21j)\n","eps 2.6993765142765045e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 289\n","nlml -207635.2877505813\n","err (0.0001426391797782652-8.935253294101199e-21j)\n","eps 2.6993830157943582e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 290\n","nlml -207635.57146406977\n","err (0.00014263837331768463-8.935169955712951e-21j)\n","eps 2.6993881716099523e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 291\n","nlml -207635.8558456104\n","err (0.00014263794087707561-8.935196754706302e-21j)\n","eps 2.6993919190820344e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 292\n","nlml -207636.14075312778\n","err (0.00014263756371228566-8.935238677729621e-21j)\n","eps 2.699394210606486e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 293\n","nlml -207636.42617882628\n","err (0.000142636875337159-8.93521133972975e-21j)\n","eps 2.69939501076036e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 294\n","nlml -207636.71200385634\n","err (0.00014263582735578933-8.93513023847051e-21j)\n","eps 2.6993942946264112e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 295\n","nlml -207636.9982350334\n","err (0.00014263471060452435-8.935059283294003e-21j)\n","eps 2.699392047456746e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 296\n","nlml -207637.28498164914\n","err (0.00014263383295579573-8.935019059873592e-21j)\n","eps 2.6993882645757202e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 297\n","nlml -207637.5719765375\n","err (0.0001426331936764513-8.934977317627749e-21j)\n","eps 2.6993829513455446e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 298\n","nlml -207637.8595060362\n","err (0.00014263252770101183-8.934909839846505e-21j)\n","eps 2.699376121656289e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 299\n","nlml -207638.1475171852\n","err (0.00014263166370173918-8.93483401307492e-21j)\n","eps 2.6993677958330863e-08\n","base1 std tensor([6.4082, 6.4736], device='cuda:0')\n","min,max (tensor(-0.0006, device='cuda:0'), tensor(0.9973, device='cuda:0'))\n"]}],"source":["opt = torch.optim.Adam([\n","    {'params': [MC_base1,MC_base2], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1,MC_base2], 'lr': 1e-2},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(10000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1,MC_base2], 'lr': 1e-2},\n","    {'params': [S_diag,eps], 'lr': 1e-2}])\n","train(1000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1,MC_base2], 'lr': 1e-3},\n","    {'params': [S_diag,eps], 'lr': 1e-3}])\n","train(300)\n","torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'MC_base2': MC_base2.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")\n"]},{"cell_type":"code","execution_count":null,"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","metadata":{"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1732070976034,"user_tz":300,"elapsed":19969,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"15ae94b8-8d65-40df-deb0-21543c0c8c11"},"outputs":[{"output_type":"stream","name":"stderr","text":["<ipython-input-8-2af1dd4e518c>:9: FutureWarning: You are using `torch.load` with `weights_only=False` (the current default value), which uses the default pickle module implicitly. It is possible to construct malicious pickle data which will execute arbitrary code during unpickling (See https://github.com/pytorch/pytorch/blob/main/SECURITY.md#untrusted-models for more details). In a future release, the default value for `weights_only` will be flipped to `True`. This limits the functions that could be executed during unpickling. Arbitrary objects will no longer be allowed to be loaded via this mode unless they are explicitly allowlisted by the user via `torch.serialization.add_safe_globals`. We recommend you start setting `weights_only=True` for any use case where you don't have full control of the loaded file. Please open an issue on GitHub for any issues related to this experimental feature.\n","  st = torch.load(\"state.pt\")\n"]}],"source":["#torch.save({\n","#            'MC_base1': MC_base1.cpu(),\n","#            'MC_base2': MC_base2.cpu(),\n","#            'S_diag': S_diag.cpu(),\n","#            'eps': eps.cpu(),\n","#    }, \"state.pt\")\n","\n","\n","st = torch.load(\"state.pt\")\n","MC_base1 = st['MC_base1']\n","MC_base2 = st['MC_base2']\n","S_diag = st['S_diag']\n","eps = st['eps']\n","\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)\n","#Phi_ = Phi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dtPhi_ = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dxPhi_ = dxPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dyPhi_ = dyPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#Phi_ = torch.cat((Phi_,dtPhi_,dxPhi_,dyPhi_),1)\n","#Phi_ = torch.cat((Phi_,dtPhi_),1)\n","#Y = torch.cat((Y,dtY),0)\n","PhiX = Phi(MC_base1 * 1.j,MC_base2 * 1.j, X.to(\"cpu\"))\n","dtPhiX = dtPhi(MC_base1 * 1.j, MC_base2 * 1.j, dtX.to(\"cpu\"))\n","#dxPhiX = dxPhi(MC_base1 * 1.j,MC_base2 * 1.j, dxX.to(\"cpu\"))\n","#dyPhiX = dyPhi(MC_base1 * 1.j,MC_base2 * 1.j, dyX.to(\"cpu\"))\n","#PhiX = torch.cat((PhiX,dtPhiX,dxPhiX,dyPhiX),1)\n","PhiX = torch.cat((PhiX,dtPhiX),1)\n","A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","LA = torch.linalg.cholesky(A)\n","alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(\"cpu\").to(torch.complex128), upper=False)\n","Phi_ = Phi(MC_base1 * 1.j,MC_base2 * 1.j,  Ps.to(torch.complex128).to(\"cpu\"))\n","predwave = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","predwave = predwave.real\n","predwave.detach().cpu().numpy().tofile(\"predwave.dat\")\n","del Phi_\n","dtPhi_ = dtPhi(MC_base1 * 1.j,MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","preddt = dtPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","preddt = preddt.real\n","preddt.detach().cpu().numpy().tofile(\"preddt.dat\")\n","del dtPhi_, preddt\n","dxPhi_ = dxPhi(MC_base1 * 1.j,MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","preddx = dxPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","preddx = preddx.real\n","preddx.detach().cpu().numpy().tofile(\"preddx.dat\")\n","del dxPhi_, preddx\n","dyPhi_ = dyPhi(MC_base1 * 1.j,MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","preddy = dyPhi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","preddy = preddy.real\n","preddy.detach().cpu().numpy().tofile(\"preddy.dat\")\n","del dyPhi_, preddy\n","\n","axis.cpu().numpy().tofile(\"axis.dat\")\n","time.cpu().numpy().tofile(\"time.dat\")\n"]},{"cell_type":"code","execution_count":null,"id":"-5qUr2RGgTf_","metadata":{"id":"-5qUr2RGgTf_"},"outputs":[],"source":["import locale\n","def getpreferredencoding(do_setlocale = True):\n","    return \"UTF-8\"\n","locale.getpreferredencoding = getpreferredencoding\n","!cp predwave.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp preddt.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp preddx.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp preddy.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp axis.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp time.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp state.pt \"/content/drive/MyDrive/Colab Notebooks\""]},{"cell_type":"code","source":["predwave1=predwave.reshape(n_axis,n_axis,n_time)\n","predwave1.shape"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"cZM5zoSZtOF1","executionInfo":{"status":"ok","timestamp":1732070981877,"user_tz":300,"elapsed":5,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"3af1fe79-b4ac-4409-e458-979699b0e10a"},"id":"cZM5zoSZtOF1","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["torch.Size([41, 41, 81])"]},"metadata":{},"execution_count":10}]},{"cell_type":"code","source":["for i in range(0,41,1):\n","  for j in range(0,41,1):\n","    if (axis[i]+axis[j]>4.0):\n","      predwave1[i,j,:]=0."],"metadata":{"id":"ITKVEN-et3a2"},"id":"ITKVEN-et3a2","execution_count":null,"outputs":[]},{"cell_type":"code","source":["axis[1]"],"metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"2uM7lpVFUdTc","executionInfo":{"status":"ok","timestamp":1732070981877,"user_tz":300,"elapsed":4,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"fa9a46f1-508b-4b63-c210-2c100c3f8288"},"id":"2uM7lpVFUdTc","execution_count":null,"outputs":[{"output_type":"execute_result","data":{"text/plain":["tensor(0.1000, device='cuda:0')"]},"metadata":{},"execution_count":12}]},{"cell_type":"code","source":["predwave1.view_as(predwave).detach().cpu().numpy().tofile(\"predwedge.dat\")\n","!cp predwedge.dat \"/content/drive/MyDrive/Colab Notebooks\""],"metadata":{"id":"kKYTeAbfuXqg"},"id":"kKYTeAbfuXqg","execution_count":null,"outputs":[]},{"cell_type":"code","execution_count":null,"id":"_nQ83U-3DLSk","metadata":{"id":"_nQ83U-3DLSk","colab":{"base_uri":"https://localhost:8080/","height":452},"executionInfo":{"status":"ok","timestamp":1732070984676,"user_tz":300,"elapsed":1914,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"0d531e40-fa3e-44a8-93f0-44b92798e98b"},"outputs":[{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 1 Axes>"],"image/png":"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\n"},"metadata":{}}],"source":["plt.ion()\n","f, ax = plt.subplots()\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], fill=True)\n","sn.scatterplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], s=10)\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], bw_adjust=0.5, fill=True)\n","plt.title(\"Positive t\")\n","plt.show()"]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[],"toc_visible":true},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}

==> anc/Codes/3D_wave/3dwave_Neumann_Boundary.ipynb <==
{"cells":[{"cell_type":"code","execution_count":1,"id":"skJrn1mzghZU","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"elapsed":32227,"status":"ok","timestamp":1728069308790,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"},"user_tz":240},"id":"skJrn1mzghZU","outputId":"4d444143-8859-4412-97c8-60ac53534e67"},"outputs":[{"output_type":"stream","name":"stdout","text":["Mounted at /content/drive\n"]}],"source":["from google.colab import drive\n","drive.mount('/content/drive')"]},{"cell_type":"code","execution_count":null,"id":"ZTr5gJrK5eUy","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"elapsed":3359,"status":"ok","timestamp":1727756814780,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"},"user_tz":240},"id":"ZTr5gJrK5eUy","outputId":"86fd3dd1-9a5b-4a61-d086-e05ba0b875f0"},"outputs":[{"name":"stdout","output_type":"stream","text":["Once deleted, variables cannot be recovered. Proceed (y/[n])? y\n"]}],"source":["%reset"]},{"cell_type":"markdown","id":"idlhUjsSJxql","metadata":{"id":"idlhUjsSJxql"},"source":["# 新段落"]},{"cell_type":"code","execution_count":2,"id":"34ac382d-c496-43de-97e2-a77b399039db","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"elapsed":5023,"status":"ok","timestamp":1728069374382,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"},"user_tz":240},"id":"34ac382d-c496-43de-97e2-a77b399039db","outputId":"a49bfac7-e4c4-4f68-ecd4-d6689d588350"},"outputs":[{"output_type":"stream","name":"stdout","text":["Using cuda device\n"]}],"source":["## Imports\n","import torch\n","import torch.nn as nn\n","import torch.nn.functional as F\n","import torch.autograd as autograd\n","import matplotlib.pyplot as plt\n","import seaborn as sn\n","import numpy as np\n","import pandas as pd\n","import math\n","\n","# Get cpu or gpu device for training.\n","device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n","print(f\"Using {device} device\")\n","# torch.set_default_dtype(torch.float32)\n","torch.set_default_dtype(torch.float64)\n","#torch.manual_seed(13)\n","\n","\n","\n","# Sampling parameters etc\n","#n_axis = 51\n","n_axis = 21\n","#n_time = 131\n","n_time = 21\n","\n","axis = torch.linspace(0,2,n_axis, device=device)\n","time = torch.linspace(0,2,n_time, device=device)\n","Ps = torch.cartesian_prod(axis,axis,axis,time)\n","# Number of points\n","lP = Ps.shape[0]\n","\n","\n","# Initial dataset\n","data_axisbc = torch.linspace(0,4, 41, device=device)\n","data_axis = torch.linspace(-2,4, 61, device=device)\n","data_time = torch.linspace(0,0,1, device=device)\n","data_Ps = torch.cartesian_prod(data_axis,data_axisbc,data_axisbc,time)\n","\n","mask = data_Ps[:,3] == 0.\n","X = data_Ps[mask]\n","#dX = data_Ps[mask]\n","\n","#Y = 2*torch.cos(5*X[:,0])+2*torch.cos(5*X[:,1])+2*torch.cos(5*X[:,2])\n","Y = torch.exp(-5*((X[:,0]-1)**2+(X[:,1]-1)**2+(X[:,2]-1)**2))+torch.exp(-5*((X[:,0]-1)**2+(X[:,1]+1)**2+(X[:,2]-1)**2))+torch.exp(-5*((X[:,0]-1)**2+(X[:,1]-1)**2+(X[:,2]+1)**2))\n","#Y = torch.cos((X[:,0]-1)*5)+torch.cos((X[:,1]-1)*5)\n","Y = Y.view(-1,1)\n","\n","#dY = -2*5*(X[:,0]-1)*torch.exp(-(X[:,0]-1)**2*5)-2*5*(X[:,1]-1)*torch.exp(-(X[:,1]-1)**2*5)-2*5*(X[:,2]-1)*torch.exp(-(X[:,2]-1)**2*5)\n","#dY = torch.sin(X[:,0]+2*X[:,1]+X[:,2])\n","#dtY = -5*(torch.sin((X[:,0]-1)*5)+torch.sin((X[:,1]-1)*5))\n","#dY = dY.view(-1,1)\n","\n","#dX = dX.to(torch.complex64)\n","#dY = dY.to(torch.complex64)\n","X = X.to(torch.complex128)\n","Y = Y.to(torch.complex128)\n","#Y = torch.cat((Y,dY),0)"]},{"cell_type":"code","execution_count":3,"id":"21503eb5-201e-43de-b8e8-78dd2617680b","metadata":{"id":"21503eb5-201e-43de-b8e8-78dd2617680b","executionInfo":{"status":"ok","timestamp":1728069374383,"user_tz":240,"elapsed":3,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["def getVarietyPoints(base1,base2):\n","    x1,y1,z1 = base1.unbind(1)\n","    #x2,y2,z2 = base2.unbind(1)\n","    t1 = torch.sqrt(x1.square() + y1.square() + z1.square())\n","    #t2 = torch.sqrt(x2.square() + y2.square() + z2.square())\n","    return torch.stack([ torch.stack([x1,y1,z1,t1],1), torch.stack([x1,y1,z1,-t1],1), torch.stack([x1,-y1,z1,t1],1), torch.stack([x1,-y1,z1,-t1],1),torch.stack([x1,y1,-z1,t1],1), torch.stack([x1,y1,-z1,-t1],1), torch.stack([x1,-y1,-z1,t1],1), torch.stack([x1,-y1,-z1,-t1],1) ])\n","    #return torch.stack([ torch.stack([x1,y1,z1,t1],1), torch.stack([x2,y2,z2,-t2],1) ])\n","\n","def Phi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    # return (pts.inner(X) * 1.j).exp().mean(0)\n","    return (pts.inner(X)).exp().mean(0)\n","\n","def dPhi(base1, base2, X):\n","    pts = getVarietyPoints(base1, base2)\n","    return ((pts.inner(X)).exp().mul(pts[:,:,3].unsqueeze(2).repeat(1, 1, pts.inner(X).shape[2])).mean(0))\n","\n","\n","def train(N):\n","    for epoch in range(N):\n","        PhiX = Phi(MC_base1 * 1.j, MC_base2 * 1.j, X)\n","        #dPhiX = dPhi(MC_base1 * 1.j, MC_base2 * 1.j, dX)\n","        #PhiX = torch.cat((PhiX,dPhiX),1)\n","        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","        LA = torch.linalg.cholesky(A)\n","        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)\n","\n","        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())\n","        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps\n","        nlml += LA.diag().real.log().sum()\n","        nlml += 0.5*S_diag.sum()\n","\n","        opt.zero_grad()\n","        nlml.backward()\n","        opt.step()\n","\n","        with torch.no_grad():\n","            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)\n","            err = (train_pred.real - Y).square().mean().sqrt()\n","            print(26*\"~\" + f'\\nepoch {epoch}\\n\\\n","nlml {nlml}\\n\\\n","err {err}\\n\\\n","eps {eps.exp()}\\n\\\n","base1 std {MC_base1.std(0)}\\n\\\n","base2 std {MC_base2.std(0)}\\n\\\n","min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')"]},{"cell_type":"code","execution_count":4,"id":"qTn_iWiBboK6","metadata":{"id":"qTn_iWiBboK6","executionInfo":{"status":"ok","timestamp":1728069374383,"user_tz":240,"elapsed":2,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["n_MC = 500\n","# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30\n","MC_base1 = (torch.randn((n_MC, 3), device=device)).requires_grad_()\n","MC_base2 = (torch.randn((n_MC, 3), device=device)).requires_grad_()\n","# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()\n","S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=True, device=device)\n","# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)\n","eps = torch.tensor(np.log(1e-2), requires_grad=True, device=device)"]},{"cell_type":"code","execution_count":5,"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","metadata":{"colab":{"base_uri":"https://localhost:8080/"},"id":"9b3b7aba-9a69-4e32-a452-04047f352c2c","executionInfo":{"status":"ok","timestamp":1728074214207,"user_tz":240,"elapsed":4839826,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"1c64512d-c322-4ea5-eca3-172196d558d7"},"outputs":[{"output_type":"stream","name":"stdout","text":["\u001b[1;30;43m流式输出内容被截断，只能显示最后 5000 行内容。\u001b[0m\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 675\n","nlml -668057.9359961833\n","err (0.0008662078923565131-5.641668256959056e-20j)\n","eps 7.656392787791276e-07\n","base1 std tensor([4.2389, 3.7419, 3.7713], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 676\n","nlml -668055.9807256819\n","err (0.000866217785048617-5.635385650218758e-20j)\n","eps 7.658355960501716e-07\n","base1 std tensor([4.2389, 3.7419, 3.7713], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 677\n","nlml -668059.4958878285\n","err (0.0008662108265563547-5.641137782501273e-20j)\n","eps 7.658932535973515e-07\n","base1 std tensor([4.2389, 3.7419, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 678\n","nlml -668062.6795402098\n","err (0.0008661944263793147-5.638493121153541e-20j)\n","eps 7.657372763172357e-07\n","base1 std tensor([4.2389, 3.7419, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 679\n","nlml -668067.078239285\n","err (0.000866190762674415-5.636812902933725e-20j)\n","eps 7.6549362498113e-07\n","base1 std tensor([4.2389, 3.7419, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 680\n","nlml -668069.6866695761\n","err (0.0008661841003980099-5.639286847955848e-20j)\n","eps 7.653882456197192e-07\n","base1 std tensor([4.2389, 3.7419, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 681\n","nlml -668068.2891863718\n","err (0.0008661923314153031-5.639190961379286e-20j)\n","eps 7.655474605658769e-07\n","base1 std tensor([4.2389, 3.7419, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 682\n","nlml -668069.8373661861\n","err (0.0008661909854735661-5.637200704598039e-20j)\n","eps 7.657779330405331e-07\n","base1 std tensor([4.2389, 3.7419, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 683\n","nlml -668070.2946621658\n","err (0.0008661863446220537-5.639780909025264e-20j)\n","eps 7.658478418672726e-07\n","base1 std tensor([4.2389, 3.7419, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 684\n","nlml -668069.8729411978\n","err (0.0008661936413177277-5.637056231655842e-20j)\n","eps 7.6572194286051e-07\n","base1 std tensor([4.2389, 3.7419, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 685\n","nlml -668071.5585813185\n","err (0.0008661883105938328-5.640590500502406e-20j)\n","eps 7.655319568937764e-07\n","base1 std tensor([4.2389, 3.7419, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 686\n","nlml -668074.0068574031\n","err (0.0008661857607522815-5.637045898002291e-20j)\n","eps 7.65450416518116e-07\n","base1 std tensor([4.2390, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 687\n","nlml -668076.4813948045\n","err (0.0008661690064763553-5.637960404709803e-20j)\n","eps 7.655259362156828e-07\n","base1 std tensor([4.2390, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 688\n","nlml -668077.8181160023\n","err (0.0008661720489808474-5.639280673813938e-20j)\n","eps 7.65661360520591e-07\n","base1 std tensor([4.2390, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 689\n","nlml -668078.4507964484\n","err (0.0008661770352821475-5.636662055042068e-20j)\n","eps 7.65721885201705e-07\n","base1 std tensor([4.2390, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 690\n","nlml -668076.3674585945\n","err (0.0008661756331532674-5.639659887462541e-20j)\n","eps 7.656966837610502e-07\n","base1 std tensor([4.2390, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 691\n","nlml -668073.6317448675\n","err (0.0008661936682319863-5.63490406401993e-20j)\n","eps 7.656562054344294e-07\n","base1 std tensor([4.2390, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 692\n","nlml -668078.372356265\n","err (0.0008662025657049559-5.64409655729829e-20j)\n","eps 7.65606422394035e-07\n","base1 std tensor([4.2390, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 693\n","nlml -668079.2079118098\n","err (0.0008661954950178643-5.635108783813433e-20j)\n","eps 7.655941751080509e-07\n","base1 std tensor([4.2390, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 694\n","nlml -668080.9091256758\n","err (0.0008661866336699101-5.638165707465328e-20j)\n","eps 7.656185643136958e-07\n","base1 std tensor([4.2390, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 695\n","nlml -668081.631847863\n","err (0.0008661854462917407-5.64077802511683e-20j)\n","eps 7.656541174681473e-07\n","base1 std tensor([4.2390, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 696\n","nlml -668081.8359058945\n","err (0.0008661878511016515-5.635707402566462e-20j)\n","eps 7.656755237395642e-07\n","base1 std tensor([4.2390, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 697\n","nlml -668082.4141347802\n","err (0.0008661856323472937-5.64002312630025e-20j)\n","eps 7.656619197756354e-07\n","base1 std tensor([4.2390, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 698\n","nlml -668086.0650504982\n","err (0.0008661787026292789-5.639639344861896e-20j)\n","eps 7.655870977002965e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 699\n","nlml -668086.8994050301\n","err (0.0008661734943392101-5.637678776241991e-20j)\n","eps 7.655272622900331e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 700\n","nlml -668088.4559733779\n","err (0.0008661746029075594-5.638474553570633e-20j)\n","eps 7.655293525505536e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 701\n","nlml -668090.4196696599\n","err (0.0008661706338191398-5.636953361811409e-20j)\n","eps 7.655689269304038e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 702\n","nlml -668090.5320154855\n","err (0.0008661669400956511-5.638247079778008e-20j)\n","eps 7.656126009120298e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 703\n","nlml -668091.3321996585\n","err (0.0008661785589168534-5.639898926208299e-20j)\n","eps 7.656179989656982e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 704\n","nlml -668093.2653734646\n","err (0.0008661677117329685-5.636688834687341e-20j)\n","eps 7.655677889946606e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 705\n","nlml -668093.8275155063\n","err (0.0008661666610721465-5.638137440231134e-20j)\n","eps 7.655247805268647e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 706\n","nlml -668094.9810466717\n","err (0.0008661654715328155-5.63857075915032e-20j)\n","eps 7.65530156562358e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 707\n","nlml -668095.9114485675\n","err (0.000866166259791981-5.638321168436494e-20j)\n","eps 7.655778795383963e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 708\n","nlml -668097.0984410333\n","err (0.0008661725828922791-5.637940990721177e-20j)\n","eps 7.656147102894872e-07\n","base1 std tensor([4.2392, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 709\n","nlml -668097.4843026539\n","err (0.000866175678553698-5.640769810070545e-20j)\n","eps 7.656145247714347e-07\n","base1 std tensor([4.2392, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 710\n","nlml -668096.8271749228\n","err (0.0008661889800698926-5.636434566888636e-20j)\n","eps 7.656056969624523e-07\n","base1 std tensor([4.2392, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 711\n","nlml -668094.7422192614\n","err (0.0008661998607885055-5.639709118263623e-20j)\n","eps 7.65644222376617e-07\n","base1 std tensor([4.2392, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 712\n","nlml -668089.3563318518\n","err (0.0008662375591379645-5.637586326602879e-20j)\n","eps 7.657814481978645e-07\n","base1 std tensor([4.2392, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 713\n","nlml -668080.3123452088\n","err (0.0008662992368434779-5.641135078985623e-20j)\n","eps 7.660220774055927e-07\n","base1 std tensor([4.2392, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 714\n","nlml -668069.3658739278\n","err (0.0008663952470032201-5.636946073705193e-20j)\n","eps 7.662908904577172e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 715\n","nlml -668066.4084838765\n","err (0.000866406766055526-5.642872562738458e-20j)\n","eps 7.66372488724301e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 716\n","nlml -668081.4658766686\n","err (0.0008663191031561491-5.637064239143458e-20j)\n","eps 7.659864578419805e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 717\n","nlml -668102.2446318903\n","err (0.0008661819602469034-5.639490388396811e-20j)\n","eps 7.652735820574252e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 718\n","nlml -668106.3706960096\n","err (0.0008661694997562158-5.639403970278506e-20j)\n","eps 7.649534237456135e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 719\n","nlml -668097.3595620982\n","err (0.0008662299870994635-5.637889993229346e-20j)\n","eps 7.65473671104272e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 720\n","nlml -668097.5869084286\n","err (0.0008662465707843247-5.640331295305078e-20j)\n","eps 7.662360051263756e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 721\n","nlml -668109.7161364303\n","err (0.0008661775726048482-5.637622537015884e-20j)\n","eps 7.662656854684926e-07\n","base1 std tensor([4.2391, 3.7418, 3.7714], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 722\n","nlml -668106.1312146744\n","err (0.000866213081935737-5.636237268504894e-20j)\n","eps 7.656620719226465e-07\n","base1 std tensor([4.2391, 3.7418, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 723\n","nlml -668075.023593315\n","err (0.0008663441238742208-5.63998750588515e-20j)\n","eps 7.655485616787555e-07\n","base1 std tensor([4.2392, 3.7418, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 724\n","nlml -668061.0086149984\n","err (0.0008663752614875126-5.633290501308928e-20j)\n","eps 7.661872159693137e-07\n","base1 std tensor([4.2392, 3.7418, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 725\n","nlml -668066.5469442995\n","err (0.000866340247441013-5.645968727397723e-20j)\n","eps 7.667516052603168e-07\n","base1 std tensor([4.2392, 3.7418, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 726\n","nlml -668068.9312265299\n","err (0.0008663257523276096-5.64081270183003e-20j)\n","eps 7.666229406046596e-07\n","base1 std tensor([4.2392, 3.7418, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 727\n","nlml -668074.2600927309\n","err (0.0008663099742710362-5.633817977024677e-20j)\n","eps 7.658910443914782e-07\n","base1 std tensor([4.2392, 3.7418, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 728\n","nlml -668084.6463999767\n","err (0.0008662574184922466-5.639021873370276e-20j)\n","eps 7.652134119017676e-07\n","base1 std tensor([4.2392, 3.7418, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 729\n","nlml -668086.4004766925\n","err (0.0008662443382807754-5.644009563240094e-20j)\n","eps 7.652539799490165e-07\n","base1 std tensor([4.2392, 3.7418, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 730\n","nlml -668090.4219751336\n","err (0.0008662179281996965-5.639783771402816e-20j)\n","eps 7.65850760139693e-07\n","base1 std tensor([4.2392, 3.7418, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 731\n","nlml -668087.2889902273\n","err (0.0008662389372342045-5.637283732934741e-20j)\n","eps 7.663817111100685e-07\n","base1 std tensor([4.2392, 3.7418, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 732\n","nlml -668095.431233685\n","err (0.0008662005131872112-5.638652108868778e-20j)\n","eps 7.66199987660718e-07\n","base1 std tensor([4.2392, 3.7418, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 733\n","nlml -668098.5867096012\n","err (0.000866196305833701-5.638664405105023e-20j)\n","eps 7.655306351396911e-07\n","base1 std tensor([4.2392, 3.7417, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 734\n","nlml -668098.1313813357\n","err (0.0008661923784157613-5.638401648347158e-20j)\n","eps 7.651271521071552e-07\n","base1 std tensor([4.2392, 3.7417, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 735\n","nlml -668103.3876000086\n","err (0.0008661786035204777-5.6385598083247e-20j)\n","eps 7.653168149390542e-07\n","base1 std tensor([4.2392, 3.7417, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 736\n","nlml -668102.9984899693\n","err (0.0008661864734811324-5.638327220685657e-20j)\n","eps 7.658596190654097e-07\n","base1 std tensor([4.2392, 3.7417, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 737\n","nlml -668107.02192678\n","err (0.0008661805097408778-5.638341535225354e-20j)\n","eps 7.661149235558074e-07\n","base1 std tensor([4.2392, 3.7417, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 738\n","nlml -668108.0123865992\n","err (0.0008661820682756173-5.635561740868315e-20j)\n","eps 7.658463844465365e-07\n","base1 std tensor([4.2392, 3.7418, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 739\n","nlml -668111.6475454955\n","err (0.0008661728019311435-5.63890147877242e-20j)\n","eps 7.653421074950737e-07\n","base1 std tensor([4.2392, 3.7418, 3.7715], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 740\n","nlml -668111.2681951559\n","err (0.0008661749982901625-5.639692273620263e-20j)\n","eps 7.651669538482713e-07\n","base1 std tensor([4.2392, 3.7418, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 741\n","nlml -668112.933107373\n","err (0.0008661612650169877-5.639283481045477e-20j)\n","eps 7.654576710810309e-07\n","base1 std tensor([4.2392, 3.7418, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 742\n","nlml -668116.36070628\n","err (0.000866146611670806-5.637352284249589e-20j)\n","eps 7.658282545925103e-07\n","base1 std tensor([4.2392, 3.7418, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 743\n","nlml -668117.4629121507\n","err (0.0008661535565007285-5.638167183867432e-20j)\n","eps 7.658854516916939e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 744\n","nlml -668119.5992032323\n","err (0.0008661657839464004-5.63791511688661e-20j)\n","eps 7.655832963751061e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 745\n","nlml -668121.5133468349\n","err (0.0008661561315821061-5.638883706205896e-20j)\n","eps 7.652574046972202e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 746\n","nlml -668123.2620899195\n","err (0.0008661530323384644-5.638875054211344e-20j)\n","eps 7.652367625266082e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 747\n","nlml -668124.2510269531\n","err (0.0008661619963936853-5.638556727567551e-20j)\n","eps 7.655077090385143e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 748\n","nlml -668125.0774653857\n","err (0.0008661537311265463-5.63704429220426e-20j)\n","eps 7.657538524585523e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 749\n","nlml -668125.7539667278\n","err (0.0008661508528985219-5.639228949674926e-20j)\n","eps 7.657198179420708e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 750\n","nlml -668125.2550600261\n","err (0.0008661574832315085-5.636363230315636e-20j)\n","eps 7.654874664814555e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 751\n","nlml -668121.9925103534\n","err (0.000866150724243-5.641727375267017e-20j)\n","eps 7.653445848988469e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 752\n","nlml -668124.8092881693\n","err (0.0008661513847775267-5.637638571523273e-20j)\n","eps 7.654215058789571e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 753\n","nlml -668121.916976756\n","err (0.0008661497010939243-5.639706717352286e-20j)\n","eps 7.656505926720085e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 754\n","nlml -668125.1089869476\n","err (0.0008661364214227506-5.636500917188555e-20j)\n","eps 7.657384963346153e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 755\n","nlml -668128.0706840155\n","err (0.0008661296943018092-5.637956113125611e-20j)\n","eps 7.655629055723763e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 756\n","nlml -668127.4266055988\n","err (0.000866138632418397-5.639758066644968e-20j)\n","eps 7.653542089255414e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 757\n","nlml -668129.0091772113\n","err (0.0008661485973316136-5.638616325142923e-20j)\n","eps 7.653200743816453e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 758\n","nlml -668130.3077061933\n","err (0.0008661405693306711-5.638270304943975e-20j)\n","eps 7.654693622345753e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 759\n","nlml -668132.0231816493\n","err (0.000866132105406336-5.638395722300091e-20j)\n","eps 7.656114187952791e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 760\n","nlml -668132.0596469402\n","err (0.0008661360737267285-5.638299234057366e-20j)\n","eps 7.656059385916858e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 761\n","nlml -668133.7925754973\n","err (0.0008661264945521581-5.637911091284875e-20j)\n","eps 7.654554379544471e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 762\n","nlml -668134.6735153561\n","err (0.0008661251771792409-5.63787545112706e-20j)\n","eps 7.653292499190961e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 763\n","nlml -668136.3008822314\n","err (0.000866117557414768-5.638119080354134e-20j)\n","eps 7.653446375196927e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 764\n","nlml -668136.9212169099\n","err (0.0008661175842091758-5.638217529995895e-20j)\n","eps 7.654732463233444e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 765\n","nlml -668138.1609115084\n","err (0.000866118123742716-5.638126621064079e-20j)\n","eps 7.655611797343598e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 766\n","nlml -668139.5180716211\n","err (0.0008661148062028273-5.638398543670706e-20j)\n","eps 7.655100962732043e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 767\n","nlml -668140.2751028746\n","err (0.0008661186635141491-5.638278359588085e-20j)\n","eps 7.653861523466178e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 768\n","nlml -668141.1656047865\n","err (0.0008661168753981653-5.638493435188706e-20j)\n","eps 7.653241820997292e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 769\n","nlml -668142.3239152835\n","err (0.0008661138072291745-5.637715974520032e-20j)\n","eps 7.653775877160795e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 770\n","nlml -668143.3573765464\n","err (0.0008661209506716607-5.638421464030315e-20j)\n","eps 7.654733131648262e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 771\n","nlml -668143.9372424498\n","err (0.0008661159038346237-5.638306036577529e-20j)\n","eps 7.655056602209181e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 772\n","nlml -668144.4590830652\n","err (0.0008661172740272732-5.638007719694046e-20j)\n","eps 7.654475026400219e-07\n","base1 std tensor([4.2392, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 773\n","nlml -668144.0551578403\n","err (0.0008661179168221877-5.638234458540093e-20j)\n","eps 7.653873747917362e-07\n","base1 std tensor([4.2393, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 774\n","nlml -668141.4799047704\n","err (0.0008661359106053677-5.63845414240423e-20j)\n","eps 7.654386365975016e-07\n","base1 std tensor([4.2393, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 775\n","nlml -668135.8773441691\n","err (0.0008661623574157236-5.63799071574228e-20j)\n","eps 7.656330940972057e-07\n","base1 std tensor([4.2393, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 776\n","nlml -668128.5215989609\n","err (0.0008661887408327388-5.638994860069816e-20j)\n","eps 7.658693358310082e-07\n","base1 std tensor([4.2393, 3.7417, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 777\n","nlml -668127.2329926324\n","err (0.0008661747484676006-5.638833551669772e-20j)\n","eps 7.659292203249529e-07\n","base1 std tensor([4.2393, 3.7416, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 778\n","nlml -668122.1705537203\n","err (0.0008661699087861558-5.63827135076927e-20j)\n","eps 7.658613535202827e-07\n","base1 std tensor([4.2393, 3.7416, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 779\n","nlml -668116.1639728388\n","err (0.0008662030256951768-5.639826049344426e-20j)\n","eps 7.658555720656625e-07\n","base1 std tensor([4.2393, 3.7416, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 780\n","nlml -668131.9526856621\n","err (0.0008661579880208034-5.638262791273935e-20j)\n","eps 7.656667605885117e-07\n","base1 std tensor([4.2393, 3.7416, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 781\n","nlml -668149.7844807936\n","err (0.0008661363440792956-5.636623310459056e-20j)\n","eps 7.652446840408733e-07\n","base1 std tensor([4.2393, 3.7416, 3.7716], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 782\n","nlml -668141.3288386998\n","err (0.0008661402867982752-5.639723096095992e-20j)\n","eps 7.652101420170263e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 783\n","nlml -668135.7864879665\n","err (0.0008661434901514424-5.63903119778805e-20j)\n","eps 7.65669193172321e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 784\n","nlml -668146.4199894639\n","err (0.0008661452551598928-5.637087008477269e-20j)\n","eps 7.659141540658559e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 785\n","nlml -668153.0728608978\n","err (0.0008661216898213585-5.638501207148124e-20j)\n","eps 7.65610489610039e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 786\n","nlml -668146.4390785228\n","err (0.000866123014241764-5.637311466359879e-20j)\n","eps 7.652591138755158e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 787\n","nlml -668148.6536034275\n","err (0.0008661351693167638-5.63869127091465e-20j)\n","eps 7.652209168667101e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 788\n","nlml -668154.6507383104\n","err (0.0008661210799428265-5.639369125639246e-20j)\n","eps 7.654192215745586e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 789\n","nlml -668152.3083442304\n","err (0.0008661196119873614-5.637039009353534e-20j)\n","eps 7.656643823999377e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 790\n","nlml -668152.9835231781\n","err (0.0008661348054353767-5.639889295230079e-20j)\n","eps 7.656854564251178e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 791\n","nlml -668158.5765995691\n","err (0.0008661108331399661-5.637238595878424e-20j)\n","eps 7.65401887624303e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 792\n","nlml -668158.1903989072\n","err (0.0008661156047487937-5.637130921478032e-20j)\n","eps 7.651667654016335e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 793\n","nlml -668156.8108976075\n","err (0.0008661269882689889-5.640758028609056e-20j)\n","eps 7.652621608658728e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 794\n","nlml -668160.8786954253\n","err (0.0008661082013547905-5.637236000555802e-20j)\n","eps 7.654993917139036e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 795\n","nlml -668161.7096563118\n","err (0.0008661104725635885-5.636897492775382e-20j)\n","eps 7.656026819130397e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 796\n","nlml -668161.1157913854\n","err (0.0008661151612975184-5.639970934858724e-20j)\n","eps 7.654938655685619e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 797\n","nlml -668164.0279882719\n","err (0.0008661002338006887-5.6377095233967e-20j)\n","eps 7.652771312457309e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 798\n","nlml -668164.6989991948\n","err (0.0008661057177825931-5.637597786555955e-20j)\n","eps 7.651994210263566e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 799\n","nlml -668163.3175987938\n","err (0.0008661139190691973-5.63850703234696e-20j)\n","eps 7.653630871497944e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 800\n","nlml -668162.7008794744\n","err (0.0008661092903834288-5.638931701758511e-20j)\n","eps 7.655766340108259e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 801\n","nlml -668163.3660381343\n","err (0.0008661221413386615-5.636611762968466e-20j)\n","eps 7.655947737243542e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 802\n","nlml -668165.986036414\n","err (0.0008661019064725019-5.638875312909431e-20j)\n","eps 7.653966952766807e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 803\n","nlml -668165.8972006295\n","err (0.0008661105153777647-5.639655375284813e-20j)\n","eps 7.652263256327586e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 804\n","nlml -668167.248535699\n","err (0.0008661102447498069-5.636678852625813e-20j)\n","eps 7.652572660008573e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 805\n","nlml -668168.4643161327\n","err (0.000866104602964309-5.637110466822057e-20j)\n","eps 7.654253012541797e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 806\n","nlml -668169.712264606\n","err (0.0008660963838761669-5.640105515714419e-20j)\n","eps 7.655209755962308e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 807\n","nlml -668171.1634142307\n","err (0.0008661009557864766-5.637695253169863e-20j)\n","eps 7.654318009388871e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 808\n","nlml -668171.2913242753\n","err (0.0008660986459856291-5.63727179541804e-20j)\n","eps 7.652813409871052e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 809\n","nlml -668171.5932105248\n","err (0.0008660974914556747-5.638345989555227e-20j)\n","eps 7.652464970283894e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 810\n","nlml -668171.1446171511\n","err (0.000866109806562324-5.639102838547792e-20j)\n","eps 7.653696385752434e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 811\n","nlml -668169.149623022\n","err (0.0008661095930122365-5.63617642158439e-20j)\n","eps 7.655391838430977e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 812\n","nlml -668164.3809856526\n","err (0.0008661504138481991-5.642287402001998e-20j)\n","eps 7.656342571959442e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 813\n","nlml -668165.4678684644\n","err (0.0008661346517761641-5.633787458836898e-20j)\n","eps 7.65556865476128e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 814\n","nlml -668169.647818924\n","err (0.000866124204002638-5.642123719414786e-20j)\n","eps 7.653551424672786e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 815\n","nlml -668169.8566305696\n","err (0.0008661255196394483-5.636726196513673e-20j)\n","eps 7.65270112955674e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 816\n","nlml -668166.5770539244\n","err (0.0008661493476014749-5.638997345896125e-20j)\n","eps 7.654524873764896e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 817\n","nlml -668162.2471770674\n","err (0.0008661976111838647-5.638402521969442e-20j)\n","eps 7.657560130163556e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 818\n","nlml -668155.6636119469\n","err (0.0008662246477706666-5.640621247551411e-20j)\n","eps 7.659533471801275e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 819\n","nlml -668149.2636273494\n","err (0.0008662877357191204-5.636383023754993e-20j)\n","eps 7.659540730771147e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 820\n","nlml -668146.7809638308\n","err (0.0008662993049523495-5.642919561163688e-20j)\n","eps 7.658303197200548e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 821\n","nlml -668153.7446190756\n","err (0.0008662651768049601-5.633658094044075e-20j)\n","eps 7.656282764346724e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 822\n","nlml -668168.9652251053\n","err (0.0008661659851240738-5.644223418681097e-20j)\n","eps 7.653370989992668e-07\n","base1 std tensor([4.2393, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 823\n","nlml -668178.7143044722\n","err (0.0008661048964660668-5.631699512028579e-20j)\n","eps 7.651422036679344e-07\n","base1 std tensor([4.2394, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 824\n","nlml -668169.281968995\n","err (0.0008661404824559059-5.647876072962216e-20j)\n","eps 7.653579630640429e-07\n","base1 std tensor([4.2394, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 825\n","nlml -668166.5888052954\n","err (0.000866174991168285-5.634579372963955e-20j)\n","eps 7.657935161450575e-07\n","base1 std tensor([4.2394, 3.7416, 3.7717], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 826\n","nlml -668161.3629461143\n","err (0.0008661806565134467-5.641910486586616e-20j)\n","eps 7.660093210127113e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 827\n","nlml -668168.2602219359\n","err (0.0008661558077944021-5.639080865104924e-20j)\n","eps 7.656585180289247e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 828\n","nlml -668178.6994916407\n","err (0.0008661004868148218-5.635436742761857e-20j)\n","eps 7.650442934320761e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 829\n","nlml -668174.1511164326\n","err (0.0008661267519625737-5.64366777280331e-20j)\n","eps 7.649639616506586e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 830\n","nlml -668173.935265179\n","err (0.0008661490812440286-5.636991078696142e-20j)\n","eps 7.654653867341685e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 831\n","nlml -668177.1536686859\n","err (0.0008661178972227949-5.635125531105943e-20j)\n","eps 7.658814349036047e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 832\n","nlml -668178.4065107049\n","err (0.0008661001728812887-5.642824725793484e-20j)\n","eps 7.657356437247276e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 833\n","nlml -668180.7646099854\n","err (0.0008660955036700886-5.635583173759122e-20j)\n","eps 7.652141380374299e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 834\n","nlml -668180.9581807549\n","err (0.0008660974873867513-5.637154281957184e-20j)\n","eps 7.649457502989221e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 835\n","nlml -668181.073561183\n","err (0.000866103456834956-5.640086501300075e-20j)\n","eps 7.652127090240793e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 836\n","nlml -668183.1045933897\n","err (0.0008660889583031001-5.635115225658395e-20j)\n","eps 7.65634074974712e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 837\n","nlml -668184.5896208868\n","err (0.0008660796479300319-5.639636020628227e-20j)\n","eps 7.657059819586139e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 838\n","nlml -668185.7648663325\n","err (0.0008660810266379493-5.641117235925152e-20j)\n","eps 7.653700166799486e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 839\n","nlml -668185.7302503018\n","err (0.0008660839330408779-5.635037091897915e-20j)\n","eps 7.650545181735893e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 840\n","nlml -668186.044149222\n","err (0.0008660844544319851-5.640347932662838e-20j)\n","eps 7.651147014864142e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 841\n","nlml -668185.5316127545\n","err (0.0008660859338597493-5.636183410032358e-20j)\n","eps 7.65462793191362e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 842\n","nlml -668178.6742584015\n","err (0.0008661315010548156-5.64019235390951e-20j)\n","eps 7.657868913953348e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 843\n","nlml -668163.801107657\n","err (0.0008661907501295417-5.636114333014185e-20j)\n","eps 7.659337115987526e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 844\n","nlml -668174.1408942512\n","err (0.0008661410609108369-5.641959128013187e-20j)\n","eps 7.655558070950228e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 845\n","nlml -668182.8362378997\n","err (0.0008660823312746212-5.637774002601751e-20j)\n","eps 7.650225610408264e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 846\n","nlml -668186.3148947848\n","err (0.0008660876248241848-5.63581214841351e-20j)\n","eps 7.649351127868792e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 847\n","nlml -668186.1898001742\n","err (0.0008660926627464258-5.639265611517915e-20j)\n","eps 7.653501758768074e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 848\n","nlml -668186.0452887141\n","err (0.000866086256009263-5.641876344158921e-20j)\n","eps 7.657589111373253e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 849\n","nlml -668188.2312680507\n","err (0.0008660837364147439-5.637462126285125e-20j)\n","eps 7.656698126162121e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 850\n","nlml -668189.0632922851\n","err (0.0008660761710248023-5.636306030205663e-20j)\n","eps 7.65223738410323e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 851\n","nlml -668189.7205697553\n","err (0.0008660748387498608-5.637286681244786e-20j)\n","eps 7.649610394982481e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 852\n","nlml -668190.6685393313\n","err (0.0008660874368109472-5.637819011588887e-20j)\n","eps 7.651549740806717e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 853\n","nlml -668191.8250764094\n","err (0.0008660764840240421-5.639104250492957e-20j)\n","eps 7.655286836282043e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 854\n","nlml -668192.8184396888\n","err (0.0008660706094035938-5.637065552380821e-20j)\n","eps 7.656298115610367e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 855\n","nlml -668193.4893265681\n","err (0.0008660780663151468-5.637353190830126e-20j)\n","eps 7.65368179417717e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 856\n","nlml -668194.8435091319\n","err (0.000866065187316462-5.639105530616991e-20j)\n","eps 7.650654196580062e-07\n","base1 std tensor([4.2394, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 857\n","nlml -668196.2732741782\n","err (0.000866067807393125-5.639210910236929e-20j)\n","eps 7.650566293120592e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 858\n","nlml -668196.9466271271\n","err (0.0008660763079996356-5.638651204205314e-20j)\n","eps 7.653199292656881e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 859\n","nlml -668197.2301991472\n","err (0.0008660706225885698-5.637665501799951e-20j)\n","eps 7.655302348773683e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 860\n","nlml -668198.0014438602\n","err (0.0008660699115888717-5.63727294479437e-20j)\n","eps 7.654456530577603e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 861\n","nlml -668199.1760648025\n","err (0.0008660651079726234-5.638103882743665e-20j)\n","eps 7.651802240884925e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 862\n","nlml -668199.553960813\n","err (0.000866063661561419-5.638370845506287e-20j)\n","eps 7.650577509844397e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 863\n","nlml -668200.0012203763\n","err (0.000866068516043245-5.63738741053279e-20j)\n","eps 7.652047230494015e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 864\n","nlml -668200.8279291819\n","err (0.0008660601184574669-5.63890210226663e-20j)\n","eps 7.654195461893064e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 865\n","nlml -668201.703291512\n","err (0.0008660576392565766-5.638089649292383e-20j)\n","eps 7.654413084335548e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 866\n","nlml -668202.4185393144\n","err (0.0008660594439085597-5.637912192022216e-20j)\n","eps 7.652604610801543e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 867\n","nlml -668203.0175312951\n","err (0.0008660560420120901-5.638404555477409e-20j)\n","eps 7.65103943518693e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 868\n","nlml -668203.928769593\n","err (0.0008660559193611523-5.637177517597668e-20j)\n","eps 7.651431465904796e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 869\n","nlml -668204.6928525508\n","err (0.0008660534278338126-5.638663239433693e-20j)\n","eps 7.653094337672066e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 870\n","nlml -668205.3007190308\n","err (0.0008660531759041446-5.637394862775118e-20j)\n","eps 7.653962955198201e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 871\n","nlml -668205.8772611464\n","err (0.0008660546269136803-5.638303032781765e-20j)\n","eps 7.65310022659298e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 872\n","nlml -668206.5619622809\n","err (0.0008660513078979922-5.637450488238271e-20j)\n","eps 7.651638612021546e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 873\n","nlml -668207.025259925\n","err (0.0008660494001636828-5.639293288507471e-20j)\n","eps 7.651337831451941e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 874\n","nlml -668207.3135725044\n","err (0.0008660537576619554-5.636036524629497e-20j)\n","eps 7.652459823196615e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 875\n","nlml -668207.4688293721\n","err (0.000866051779549284-5.640137733435252e-20j)\n","eps 7.653627499554998e-07\n","base1 std tensor([4.2395, 3.7416, 3.7718], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 876\n","nlml -668207.1298391653\n","err (0.0008660584085257993-5.634502599497864e-20j)\n","eps 7.653605466300686e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 877\n","nlml -668205.6649282562\n","err (0.0008660582372852196-5.643706008701165e-20j)\n","eps 7.652859972417243e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 878\n","nlml -668201.7274569684\n","err (0.0008660679289628869-5.630260758100837e-20j)\n","eps 7.653023428374664e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 879\n","nlml -668197.6272418918\n","err (0.0008660852770838535-5.647446171369198e-20j)\n","eps 7.654491006774851e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 880\n","nlml -668196.7509004673\n","err (0.0008661038261924822-5.629994543425625e-20j)\n","eps 7.655716023497889e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 881\n","nlml -668193.9690155266\n","err (0.000866134469830243-5.640056427937539e-20j)\n","eps 7.655929182528946e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 882\n","nlml -668178.8626664756\n","err (0.000866252764742859-5.642077864923531e-20j)\n","eps 7.657657376213331e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 883\n","nlml -668156.0634286859\n","err (0.0008663900883962442-5.639135024637509e-20j)\n","eps 7.662805722203031e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 884\n","nlml -668122.6053979885\n","err (0.0008666105068173609-5.635070737288093e-20j)\n","eps 7.670935334081818e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 885\n","nlml -668116.5528820071\n","err (0.0008666325259943237-5.648922675708115e-20j)\n","eps 7.67340954049771e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 886\n","nlml -668164.8828203729\n","err (0.0008663209781972957-5.636988095002892e-20j)\n","eps 7.659525817108454e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 887\n","nlml -668207.8984265196\n","err (0.0008660746015813243-5.635863922692361e-20j)\n","eps 7.639741163943441e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 888\n","nlml -668183.0429608846\n","err (0.0008662205937883945-5.642565178929654e-20j)\n","eps 7.642110279855028e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 889\n","nlml -668167.7356452161\n","err (0.0008663350651512846-5.63657060373326e-20j)\n","eps 7.664205695746003e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 890\n","nlml -668200.6367184705\n","err (0.0008661309605821968-5.640202208827764e-20j)\n","eps 7.672953336087722e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 891\n","nlml -668200.6208456256\n","err (0.0008661154181560105-5.637794567337006e-20j)\n","eps 7.659661429226362e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 892\n","nlml -668182.3856548747\n","err (0.0008662461076006623-5.639193990325297e-20j)\n","eps 7.645004903636928e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 893\n","nlml -668199.7714249257\n","err (0.0008661364766252074-5.639198768200677e-20j)\n","eps 7.643086601580666e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 894\n","nlml -668200.7260758791\n","err (0.0008661254466498141-5.638241822439521e-20j)\n","eps 7.654725639907236e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 895\n","nlml -668194.6739448657\n","err (0.0008661982857104662-5.63820908845212e-20j)\n","eps 7.666379011545461e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 896\n","nlml -668206.3806081756\n","err (0.0008661242122598706-5.639475020437822e-20j)\n","eps 7.662784013919325e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 897\n","nlml -668203.7167994118\n","err (0.0008661211423580644-5.640020283635808e-20j)\n","eps 7.650154973818832e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 898\n","nlml -668205.3113660249\n","err (0.0008661357091693249-5.636068946362459e-20j)\n","eps 7.643646959099708e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 899\n","nlml -668212.2309846109\n","err (0.0008660977589842325-5.639576906862466e-20j)\n","eps 7.648996631441907e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 900\n","nlml -668210.2554368367\n","err (0.0008660997295752859-5.639684733577701e-20j)\n","eps 7.65935772168575e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 901\n","nlml -668212.0252545013\n","err (0.0008660980029040301-5.636177276584473e-20j)\n","eps 7.662169957169222e-07\n","base1 std tensor([4.2395, 3.7416, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 902\n","nlml -668214.5047581178\n","err (0.0008660931303540569-5.639778571153986e-20j)\n","eps 7.654665099981718e-07\n","base1 std tensor([4.2395, 3.7415, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 903\n","nlml -668214.6977722496\n","err (0.0008660878492326109-5.63941744398669e-20j)\n","eps 7.646528853453322e-07\n","base1 std tensor([4.2395, 3.7415, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 904\n","nlml -668216.16044976\n","err (0.0008660796651024295-5.637154739088818e-20j)\n","eps 7.646966660746217e-07\n","base1 std tensor([4.2395, 3.7415, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 905\n","nlml -668218.8175125894\n","err (0.0008660848935195558-5.637097242337338e-20j)\n","eps 7.654292041909706e-07\n","base1 std tensor([4.2395, 3.7415, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 906\n","nlml -668219.4967341378\n","err (0.0008660814190827417-5.640662550185995e-20j)\n","eps 7.659472311658714e-07\n","base1 std tensor([4.2395, 3.7415, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 907\n","nlml -668221.4447479986\n","err (0.0008660692766927901-5.638328662204474e-20j)\n","eps 7.656581782751049e-07\n","base1 std tensor([4.2395, 3.7415, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 908\n","nlml -668223.2705937333\n","err (0.0008660711357586843-5.63574513088929e-20j)\n","eps 7.64955064874738e-07\n","base1 std tensor([4.2395, 3.7415, 3.7719], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 909\n","nlml -668223.0835323433\n","err (0.0008660728481502552-5.640638492349809e-20j)\n","eps 7.646973568125413e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 910\n","nlml -668224.3050955938\n","err (0.0008660615894089534-5.637365062184006e-20j)\n","eps 7.651227879539019e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 911\n","nlml -668225.5263760915\n","err (0.0008660601763463911-5.638095711061552e-20j)\n","eps 7.656639067413138e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 912\n","nlml -668225.9719025372\n","err (0.0008660652337366964-5.638141311574865e-20j)\n","eps 7.656885177373573e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 913\n","nlml -668226.8586344101\n","err (0.0008660510365128532-5.638696436582687e-20j)\n","eps 7.652133075637735e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 914\n","nlml -668225.6244912669\n","err (0.0008660592018052271-5.638170215420495e-20j)\n","eps 7.648588331790958e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 915\n","nlml -668222.960194764\n","err (0.0008660790185386843-5.637008995455482e-20j)\n","eps 7.650587608015645e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 916\n","nlml -668223.384183278\n","err (0.0008660669777505028-5.640154127224655e-20j)\n","eps 7.655345230137758e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 917\n","nlml -668226.227844277\n","err (0.0008660698530046062-5.637835554203433e-20j)\n","eps 7.656822775062728e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 918\n","nlml -668227.4484472445\n","err (0.0008660662163236047-5.637185476749484e-20j)\n","eps 7.653466126072468e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 919\n","nlml -668229.2893792844\n","err (0.0008660530072162793-5.638190211334383e-20j)\n","eps 7.649388727863183e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 920\n","nlml -668230.6326126198\n","err (0.0008660515102591697-5.639528855656229e-20j)\n","eps 7.649201600113876e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 921\n","nlml -668230.4206258749\n","err (0.0008660575737571497-5.637437129201811e-20j)\n","eps 7.652839328045198e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 922\n","nlml -668231.2970739541\n","err (0.0008660494063572974-5.637078947167592e-20j)\n","eps 7.6556399871775e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 923\n","nlml -668232.5967451396\n","err (0.0008660496145614209-5.639368822078297e-20j)\n","eps 7.654279619682734e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 924\n","nlml -668232.9282372259\n","err (0.000866047538724052-5.63809240996157e-20j)\n","eps 7.650760402629999e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 925\n","nlml -668233.4533966845\n","err (0.0008660472650994625-5.637661574276544e-20j)\n","eps 7.649349995048511e-07\n","base1 std tensor([4.2395, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 926\n","nlml -668233.9684595773\n","err (0.0008660513563004488-5.639022733578124e-20j)\n","eps 7.651449980907226e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 927\n","nlml -668234.5605268864\n","err (0.0008660489659217932-5.637181363157526e-20j)\n","eps 7.654254344522188e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 928\n","nlml -668235.199317484\n","err (0.0008660462457626025-5.639015964986989e-20j)\n","eps 7.654412168730841e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 929\n","nlml -668235.6708360963\n","err (0.0008660505549020724-5.636270473377286e-20j)\n","eps 7.651981215955437e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 930\n","nlml -668234.5566368003\n","err (0.0008660507542275595-5.641751472018693e-20j)\n","eps 7.650296860839378e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 931\n","nlml -668231.7190056156\n","err (0.0008660657176081511-5.631866277896024e-20j)\n","eps 7.651756911315988e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 932\n","nlml -668221.8551743262\n","err (0.0008660871832804586-5.648504240554666e-20j)\n","eps 7.655903836890613e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 933\n","nlml -668184.7852529328\n","err (0.0008662469961609542-5.625683897433957e-20j)\n","eps 7.663000770164425e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 934\n","nlml -668112.1244649682\n","err (0.0008664411237139047-5.650263910180666e-20j)\n","eps 7.672187467066008e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 935\n","nlml -668206.9657322743\n","err (0.0008661743300043675-5.636957144140681e-20j)\n","eps 7.662171027024872e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 936\n","nlml -668196.991308333\n","err (0.0008661760999521261-5.631192633088538e-20j)\n","eps 7.646507288259474e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 937\n","nlml -668211.3764915226\n","err (0.0008661226110809763-5.638147610484594e-20j)\n","eps 7.642712224561297e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 938\n","nlml -668210.7378820493\n","err (0.0008661424620345821-5.642584059811526e-20j)\n","eps 7.65411361729436e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 939\n","nlml -668211.1198446299\n","err (0.0008661180760296965-5.64336652238259e-20j)\n","eps 7.665776084486466e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 940\n","nlml -668214.1579463795\n","err (0.0008661064820479071-5.635333724884473e-20j)\n","eps 7.663684391064287e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 941\n","nlml -668218.6747426367\n","err (0.0008660823472091781-5.635957683252082e-20j)\n","eps 7.650959176340903e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 942\n","nlml -668220.5319189477\n","err (0.0008660998548170351-5.637757768752541e-20j)\n","eps 7.643284216280595e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 943\n","nlml -668223.012613062\n","err (0.0008660882585128665-5.637448189089428e-20j)\n","eps 7.648660582736481e-07\n","base1 std tensor([4.2396, 3.7415, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 944\n","nlml -668224.0461660089\n","err (0.0008660911975986532-5.640429431455458e-20j)\n","eps 7.659542215349448e-07\n","base1 std tensor([4.2396, 3.7414, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 945\n","nlml -668225.2599056752\n","err (0.0008660764188086569-5.64027543441724e-20j)\n","eps 7.662610435685402e-07\n","base1 std tensor([4.2396, 3.7414, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 946\n","nlml -668224.2611894071\n","err (0.0008660859706783137-5.635930213000269e-20j)\n","eps 7.655290393898323e-07\n","base1 std tensor([4.2396, 3.7414, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 947\n","nlml -668222.9930479891\n","err (0.0008660818354313288-5.636976439998786e-20j)\n","eps 7.647152425944838e-07\n","base1 std tensor([4.2396, 3.7414, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 948\n","nlml -668226.6815057894\n","err (0.0008660754539616913-5.636963884900337e-20j)\n","eps 7.647265240616925e-07\n","base1 std tensor([4.2396, 3.7414, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 949\n","nlml -668229.481931672\n","err (0.0008660534785760451-5.64028544407618e-20j)\n","eps 7.654231296359239e-07\n","base1 std tensor([4.2396, 3.7414, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 950\n","nlml -668228.573280791\n","err (0.0008660681825090112-5.642204084708464e-20j)\n","eps 7.659515175027826e-07\n","base1 std tensor([4.2396, 3.7414, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 951\n","nlml -668231.3027481153\n","err (0.0008660600539532512-5.639168551550274e-20j)\n","eps 7.656730874139403e-07\n","base1 std tensor([4.2396, 3.7414, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 952\n","nlml -668231.3539935201\n","err (0.000866054839162238-5.63559554820292e-20j)\n","eps 7.64995609608936e-07\n","base1 std tensor([4.2396, 3.7414, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 953\n","nlml -668234.2974211473\n","err (0.0008660394794333758-5.636670489608926e-20j)\n","eps 7.646997835843365e-07\n","base1 std tensor([4.2396, 3.7414, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 954\n","nlml -668234.8095206266\n","err (0.0008660532355339648-5.638549131692063e-20j)\n","eps 7.650880593808877e-07\n","base1 std tensor([4.2396, 3.7414, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 955\n","nlml -668235.6171581213\n","err (0.0008660572836334575-5.637602323359829e-20j)\n","eps 7.656373402603499e-07\n","base1 std tensor([4.2396, 3.7414, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 956\n","nlml -668236.4048789684\n","err (0.0008660503166531612-5.638417109837143e-20j)\n","eps 7.656878348560015e-07\n","base1 std tensor([4.2396, 3.7414, 3.7720], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 957\n","nlml -668237.4962875446\n","err (0.0008660447611383022-5.639897415488933e-20j)\n","eps 7.652186159153972e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 958\n","nlml -668239.1712689045\n","err (0.0008660364356502918-5.638008463083966e-20j)\n","eps 7.648053920831191e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 959\n","nlml -668238.8361503702\n","err (0.0008660350614171602-5.63601547294994e-20j)\n","eps 7.649355460129421e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 960\n","nlml -668240.9600089828\n","err (0.0008660333365172123-5.638776075102671e-20j)\n","eps 7.653748710792542e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 961\n","nlml -668241.4684329013\n","err (0.0008660314073116967-5.638906524981336e-20j)\n","eps 7.655816676711503e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 962\n","nlml -668242.4836720864\n","err (0.0008660265276429862-5.637532818311317e-20j)\n","eps 7.653284556294418e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 963\n","nlml -668243.0970044319\n","err (0.0008660286892993024-5.63911460990533e-20j)\n","eps 7.649524808136111e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 964\n","nlml -668243.681910633\n","err (0.0008660289894754491-5.637789282837944e-20j)\n","eps 7.649025698611725e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 965\n","nlml -668245.2298422559\n","err (0.0008660199859836339-5.637686555325492e-20j)\n","eps 7.65186754306444e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 966\n","nlml -668245.7327488738\n","err (0.0008660244702201691-5.6376476037044e-20j)\n","eps 7.654403340198372e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 967\n","nlml -668246.6417880815\n","err (0.0008660215116017512-5.638118939636e-20j)\n","eps 7.653631569158581e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 968\n","nlml -668247.118080791\n","err (0.0008660169312460457-5.638756048776095e-20j)\n","eps 7.650792123334071e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 969\n","nlml -668248.1106997938\n","err (0.0008660215643813647-5.63666750073264e-20j)\n","eps 7.649336941069773e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 970\n","nlml -668248.9341095847\n","err (0.0008660146099960769-5.638207309294112e-20j)\n","eps 7.650784726853218e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 971\n","nlml -668249.4904616325\n","err (0.0008660135008372127-5.636807759459732e-20j)\n","eps 7.653163161167226e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 972\n","nlml -668250.1473464195\n","err (0.0008660153226881156-5.639854143061162e-20j)\n","eps 7.653556903447127e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 973\n","nlml -668250.5241747004\n","err (0.0008660187283559486-5.636057339596106e-20j)\n","eps 7.651748754151952e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 974\n","nlml -668249.5857415181\n","err (0.0008660191505617754-5.642406972245994e-20j)\n","eps 7.65028861382345e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 975\n","nlml -668248.6370500134\n","err (0.0008660335309848186-5.633241750349036e-20j)\n","eps 7.651170271355591e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 976\n","nlml -668245.3738358304\n","err (0.0008660382591805192-5.644065898620616e-20j)\n","eps 7.653517872339601e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 977\n","nlml -668250.4964939696\n","err (0.00086602516822685-5.638800136383625e-20j)\n","eps 7.653749817258028e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 978\n","nlml -668248.1544978068\n","err (0.0008660266295369463-5.632748449229993e-20j)\n","eps 7.652278481310211e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 979\n","nlml -668237.8110346423\n","err (0.000866069583579223-5.654095492994997e-20j)\n","eps 7.65256662607557e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 980\n","nlml -668172.5915517829\n","err (0.0008661488662704258-5.623245315392263e-20j)\n","eps 7.658806113431627e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 981\n","nlml -668180.5166491682\n","err (0.0008661761264380362-5.64029780179957e-20j)\n","eps 7.665252050858804e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 982\n","nlml -668181.9485724865\n","err (0.0008662056109596883-5.642971363544149e-20j)\n","eps 7.664892677505843e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 983\n","nlml -668179.3163571747\n","err (0.0008662234551282431-5.641329457616769e-20j)\n","eps 7.65991012892305e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 984\n","nlml -668206.0023708211\n","err (0.0008661124833954081-5.63328491529128e-20j)\n","eps 7.652265728187401e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 985\n","nlml -668218.2881672619\n","err (0.0008661294406019207-5.635096641089807e-20j)\n","eps 7.649016864859567e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 986\n","nlml -668227.8923277726\n","err (0.0008660847097845162-5.638728561192857e-20j)\n","eps 7.652131449592118e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 987\n","nlml -668217.3787219968\n","err (0.0008660993015467942-5.636759176308773e-20j)\n","eps 7.65915731351689e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 988\n","nlml -668218.5225127948\n","err (0.0008660998363202119-5.638218576178328e-20j)\n","eps 7.661348417592755e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 989\n","nlml -668232.7589390596\n","err (0.0008660567111868847-5.638437487421423e-20j)\n","eps 7.654134834531217e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 990\n","nlml -668234.8587669074\n","err (0.0008660372218254008-5.638663983121986e-20j)\n","eps 7.646796061127244e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 991\n","nlml -668228.8323332048\n","err (0.0008660410682138125-5.639102422149911e-20j)\n","eps 7.649282932867015e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 992\n","nlml -668232.6912434091\n","err (0.0008660358979919417-5.637384910823473e-20j)\n","eps 7.657086434777689e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 993\n","nlml -668240.9725116139\n","err (0.0008660464829661905-5.639212368085194e-20j)\n","eps 7.659054484241763e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 994\n","nlml -668240.4894918212\n","err (0.0008660440688254985-5.639087035322281e-20j)\n","eps 7.653683957551838e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 995\n","nlml -668240.2209723182\n","err (0.0008660332509367566-5.636043845719689e-20j)\n","eps 7.648205383367852e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 996\n","nlml -668242.4576336798\n","err (0.0008660359219232369-5.637929729351036e-20j)\n","eps 7.648829984979157e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 997\n","nlml -668247.4605510709\n","err (0.0008660252188083107-5.63950660298236e-20j)\n","eps 7.653398791202685e-07\n","base1 std tensor([4.2396, 3.7414, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 998\n","nlml -668245.496485231\n","err (0.0008660314117201782-5.636462910701825e-20j)\n","eps 7.656465726799109e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 999\n","nlml -668246.5409756748\n","err (0.0008660296805966797-5.635897528420126e-20j)\n","eps 7.654442252752122e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 0\n","nlml -668249.4806897726\n","err (0.0008660282587504679-5.637635403462423e-20j)\n","eps 7.646791636449954e-07\n","base1 std tensor([4.2396, 3.7413, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 1\n","nlml -663904.7593076493\n","err (0.0008877974798025979-5.780380687679798e-20j)\n","eps 7.652465125570224e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9757, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 2\n","nlml -667863.1384164146\n","err (0.0008677069179436727-5.64713774397496e-20j)\n","eps 7.6572487189761e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 3\n","nlml -667233.9721006708\n","err (0.0008705105786858614-5.658681253341935e-20j)\n","eps 7.662037529503579e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 4\n","nlml -666127.594584216\n","err (0.0008761967112365195-5.691507444761608e-20j)\n","eps 7.667440507812539e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0043, device='cuda:0'), tensor(0.9757, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 5\n","nlml -666682.6625183733\n","err (0.0008737657857231605-5.677605548201735e-20j)\n","eps 7.673013343952175e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0043, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 6\n","nlml -667619.4209910614\n","err (0.0008688416343395492-5.654365433038091e-20j)\n","eps 7.678180774780875e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0043, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 7\n","nlml -667969.038736761\n","err (0.0008667497113762158-5.645398222260692e-20j)\n","eps 7.682777065152081e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 8\n","nlml -667724.7112701314\n","err (0.0008680530502233043-5.652936079500992e-20j)\n","eps 7.687065526377557e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 9\n","nlml -667438.7853592585\n","err (0.0008698570214413781-5.66267755217695e-20j)\n","eps 7.691275262173986e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 10\n","nlml -667473.1145761855\n","err (0.0008699012963099292-5.661824818898918e-20j)\n","eps 7.695383057904056e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 11\n","nlml -667733.6295058398\n","err (0.00086847735412096-5.652797117316875e-20j)\n","eps 7.699210214453794e-07\n","base1 std tensor([4.2396, 3.7413, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 12\n","nlml -667957.277056399\n","err (0.000867073729530048-5.644935865403219e-20j)\n","eps 7.702611879053253e-07\n","base1 std tensor([4.2396, 3.7413, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 13\n","nlml -668004.5028168691\n","err (0.0008666992050080021-5.643638481446716e-20j)\n","eps 7.705584624144841e-07\n","base1 std tensor([4.2396, 3.7413, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 14\n","nlml -667922.0742253441\n","err (0.0008672439160215621-5.647213733059775e-20j)\n","eps 7.708222523317277e-07\n","base1 std tensor([4.2396, 3.7413, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0043, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 15\n","nlml -667846.9216969189\n","err (0.000867866013936168-5.650437013955635e-20j)\n","eps 7.710604777603019e-07\n","base1 std tensor([4.2396, 3.7413, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0043, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 16\n","nlml -667866.6355406664\n","err (0.000867900983350492-5.649445154428581e-20j)\n","eps 7.712731993707417e-07\n","base1 std tensor([4.2396, 3.7413, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0043, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 17\n","nlml -667961.556697307\n","err (0.0008673705442241213-5.644471773315171e-20j)\n","eps 7.714546887565031e-07\n","base1 std tensor([4.2396, 3.7413, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 18\n","nlml -668055.0639706757\n","err (0.0008667614080120978-5.638837265738736e-20j)\n","eps 7.715997381909472e-07\n","base1 std tensor([4.2396, 3.7413, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 19\n","nlml -668090.9272985684\n","err (0.0008665086242191905-5.636010825486255e-20j)\n","eps 7.717081170594033e-07\n","base1 std tensor([4.2396, 3.7413, 3.7721], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 20\n","nlml -668070.8994929459\n","err (0.0008666591181663815-5.637058413944817e-20j)\n","eps 7.717840899922326e-07\n","base1 std tensor([4.2396, 3.7413, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 21\n","nlml -668038.396185335\n","err (0.000866924149014691-5.640308865846263e-20j)\n","eps 7.718326282111118e-07\n","base1 std tensor([4.2396, 3.7413, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 22\n","nlml -668033.9581664784\n","err (0.0008669982319331386-5.643300069003978e-20j)\n","eps 7.718561568673999e-07\n","base1 std tensor([4.2396, 3.7413, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 23\n","nlml -668065.1556494341\n","err (0.0008668096688082432-5.644809664700498e-20j)\n","eps 7.71854119708761e-07\n","base1 std tensor([4.2396, 3.7413, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 24\n","nlml -668111.1540600314\n","err (0.0008665157542532584-5.645024092404362e-20j)\n","eps 7.718248867136624e-07\n","base1 std tensor([4.2396, 3.7413, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 25\n","nlml -668141.6732967315\n","err (0.0008663337529160658-5.644633680273898e-20j)\n","eps 7.717683591540609e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 26\n","nlml -668142.3679718191\n","err (0.0008663497567683807-5.643770607919712e-20j)\n","eps 7.716870511604479e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 27\n","nlml -668125.2665432716\n","err (0.0008664732102666119-5.642397927216352e-20j)\n","eps 7.715848797045886e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 28\n","nlml -668116.618689358\n","err (0.0008665412138617237-5.640428501722776e-20j)\n","eps 7.714648585529717e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 29\n","nlml -668129.8733073145\n","err (0.0008664744754719503-5.637887182945556e-20j)\n","eps 7.713279966975701e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 30\n","nlml -668156.3567379052\n","err (0.0008663313254533991-5.635612853031634e-20j)\n","eps 7.711741599811507e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 31\n","nlml -668176.261108473\n","err (0.0008662270302093644-5.634355823283063e-20j)\n","eps 7.710038251208664e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 32\n","nlml -668178.6344299254\n","err (0.0008662200580314273-5.634845081827748e-20j)\n","eps 7.708190051671505e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 33\n","nlml -668169.9726325579\n","err (0.0008662716401514318-5.637057943893598e-20j)\n","eps 7.706225825339565e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 34\n","nlml -668163.6073627105\n","err (0.0008663094322399495-5.639559587369043e-20j)\n","eps 7.704170888550475e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 35\n","nlml -668170.4071669513\n","err (0.0008662822087421125-5.641131184417076e-20j)\n","eps 7.702037741854966e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 36\n","nlml -668185.472070381\n","err (0.0008662163066517102-5.641899865205675e-20j)\n","eps 7.699831026359101e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 37\n","nlml -668197.1755983798\n","err (0.0008661688587206376-5.642337612311935e-20j)\n","eps 7.697558391125141e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 38\n","nlml -668197.8849023557\n","err (0.0008661704174561892-5.642318523111495e-20j)\n","eps 7.695237189156575e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 39\n","nlml -668192.6745673066\n","err (0.0008661999618445091-5.641500891047964e-20j)\n","eps 7.69288912540131e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 40\n","nlml -668190.9260371213\n","err (0.0008662119123875107-5.639867479760047e-20j)\n","eps 7.690531182513574e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 41\n","nlml -668196.683646029\n","err (0.0008661837823489557-5.63820132099492e-20j)\n","eps 7.688172109521905e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 42\n","nlml -668206.0416051319\n","err (0.0008661366305931553-5.637302469280565e-20j)\n","eps 7.685816766963941e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 43\n","nlml -668211.5204857528\n","err (0.000866106014777505-5.636960351058032e-20j)\n","eps 7.683473535391999e-07\n","base1 std tensor([4.2396, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 44\n","nlml -668210.5706258608\n","err (0.0008661088270179754-5.637173728090858e-20j)\n","eps 7.681156436922383e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 45\n","nlml -668207.4748906462\n","err (0.0008661278292009312-5.637792774438202e-20j)\n","eps 7.678880404246825e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 46\n","nlml -668208.0910497021\n","err (0.0008661326379827409-5.638551490334824e-20j)\n","eps 7.676655430496062e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 47\n","nlml -668213.0280982365\n","err (0.0008661143299175426-5.6393126998916e-20j)\n","eps 7.67448622409372e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 48\n","nlml -668218.3190744827\n","err (0.0008660910062908189-5.639947459058515e-20j)\n","eps 7.672376471821195e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 49\n","nlml -668220.2452813794\n","err (0.0008660837391727598-5.640330554866097e-20j)\n","eps 7.670332755840698e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 50\n","nlml -668219.4135498031\n","err (0.0008660911207560321-5.640462240561209e-20j)\n","eps 7.668363687804637e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 51\n","nlml -668218.852309123\n","err (0.0008660971395725722-5.640169634496138e-20j)\n","eps 7.666476551759476e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 52\n","nlml -668220.6314431197\n","err (0.0008660891446177526-5.639358906301016e-20j)\n","eps 7.664675234589865e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 53\n","nlml -668223.8567909196\n","err (0.0008660730907356629-5.638460330445597e-20j)\n","eps 7.66296136075818e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 54\n","nlml -668226.3699184277\n","err (0.0008660625546654127-5.637666657858964e-20j)\n","eps 7.661336675502502e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 55\n","nlml -668227.1276935395\n","err (0.000866063322944721-5.63711033957357e-20j)\n","eps 7.659804095808855e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 56\n","nlml -668227.065515424\n","err (0.0008660691670336772-5.637216071622007e-20j)\n","eps 7.658366573195706e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 57\n","nlml -668227.7787060952\n","err (0.0008660702901244866-5.637648333718036e-20j)\n","eps 7.657025392047628e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 58\n","nlml -668229.3404062595\n","err (0.0008660662896272138-5.638069552052851e-20j)\n","eps 7.655780175662587e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 59\n","nlml -668230.8997520229\n","err (0.0008660613849326578-5.638480989780874e-20j)\n","eps 7.654630047282951e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 60\n","nlml -668231.7625593303\n","err (0.0008660596602825458-5.639041580182177e-20j)\n","eps 7.653574454369417e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 61\n","nlml -668232.3261934344\n","err (0.0008660579714695105-5.639391693485762e-20j)\n","eps 7.652612708873105e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 62\n","nlml -668232.9813076569\n","err (0.0008660541493731913-5.639625448321925e-20j)\n","eps 7.651743516154023e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 63\n","nlml -668234.1006008189\n","err (0.0008660467131682181-5.639526468877315e-20j)\n","eps 7.650964564353553e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 64\n","nlml -668235.5979283295\n","err (0.0008660372478731643-5.638558808377572e-20j)\n","eps 7.650272642435629e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 65\n","nlml -668236.7022367258\n","err (0.0008660314775380974-5.637885969714206e-20j)\n","eps 7.649664587309087e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 66\n","nlml -668237.2151207599\n","err (0.0008660302504962114-5.638085224410956e-20j)\n","eps 7.649137486493705e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 67\n","nlml -668237.4178050426\n","err (0.0008660305920367951-5.637771682738733e-20j)\n","eps 7.648688351021108e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 68\n","nlml -668237.7785755\n","err (0.0008660317774181783-5.638359967507481e-20j)\n","eps 7.648313650278682e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 69\n","nlml -668238.5508926273\n","err (0.0008660326544195157-5.638828508581281e-20j)\n","eps 7.648009170687195e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 70\n","nlml -668239.3765576873\n","err (0.0008660339070429376-5.638883077064216e-20j)\n","eps 7.647770480621235e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 71\n","nlml -668239.9990360476\n","err (0.0008660355792554048-5.638795649428033e-20j)\n","eps 7.647593334090367e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 72\n","nlml -668240.4699892943\n","err (0.0008660371018716417-5.638713308548059e-20j)\n","eps 7.647473645428552e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 73\n","nlml -668241.0273892925\n","err (0.0008660364556362529-5.638407012315407e-20j)\n","eps 7.647407106207204e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 74\n","nlml -668241.756924231\n","err (0.0008660343679884302-5.638088500164506e-20j)\n","eps 7.647389180745606e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 75\n","nlml -668242.4379162175\n","err (0.0008660320612485569-5.637737815176595e-20j)\n","eps 7.647415282802813e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 76\n","nlml -668242.8863504285\n","err (0.0008660316692155322-5.63803603305153e-20j)\n","eps 7.647481246832922e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 77\n","nlml -668243.2389279156\n","err (0.0008660319355413914-5.638055889946604e-20j)\n","eps 7.647582961530766e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 78\n","nlml -668243.5826465924\n","err (0.0008660322062545512-5.6384369138308e-20j)\n","eps 7.647716473389488e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 79\n","nlml -668243.87284646\n","err (0.0008660328416498052-5.638814791410266e-20j)\n","eps 7.647877796477903e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 80\n","nlml -668244.2207144023\n","err (0.000866032971366885-5.63879441687422e-20j)\n","eps 7.648063143836465e-07\n","base1 std tensor([4.2397, 3.7414, 3.7722], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 81\n","nlml -668244.5495280769\n","err (0.0008660326578936668-5.638172651910027e-20j)\n","eps 7.648268630442901e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 82\n","nlml -668244.815997774\n","err (0.000866035056781163-5.639759241227486e-20j)\n","eps 7.648490884272037e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 83\n","nlml -668245.8439385428\n","err (0.0008660299444559355-5.637452923534494e-20j)\n","eps 7.648725625685198e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 84\n","nlml -668246.9775471169\n","err (0.0008660266798779935-5.6380821893289e-20j)\n","eps 7.648968847666223e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 85\n","nlml -668247.0672783465\n","err (0.0008660291402334784-5.63873500491203e-20j)\n","eps 7.64921805486444e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 86\n","nlml -668247.5555867332\n","err (0.0008660280007573524-5.637677206768814e-20j)\n","eps 7.649470282180688e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 87\n","nlml -668247.9676653913\n","err (0.0008660286837197349-5.638002757270361e-20j)\n","eps 7.649723051708602e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 88\n","nlml -668247.7899441767\n","err (0.0008660312809763824-5.638944459202673e-20j)\n","eps 7.649974557666084e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 89\n","nlml -668248.4930159762\n","err (0.0008660295247648413-5.638064465999036e-20j)\n","eps 7.650222227726935e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 90\n","nlml -668249.4308222779\n","err (0.0008660279222130623-5.638045435186397e-20j)\n","eps 7.650463391099678e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 91\n","nlml -668249.8929500513\n","err (0.0008660277820492123-5.63882442018682e-20j)\n","eps 7.650696297704743e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 92\n","nlml -668250.4253325673\n","err (0.0008660265799598178-5.638493284622038e-20j)\n","eps 7.650919279881244e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 93\n","nlml -668250.5706902944\n","err (0.0008660274958417726-5.63819103254889e-20j)\n","eps 7.651131453204963e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 94\n","nlml -668250.6850171164\n","err (0.0008660314728701654-5.639019852152943e-20j)\n","eps 7.651332135296127e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 95\n","nlml -668251.13811761\n","err (0.0008660277735744741-5.637499714719214e-20j)\n","eps 7.651520155872119e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 96\n","nlml -668249.3043763592\n","err (0.0008660333087638327-5.640292355857725e-20j)\n","eps 7.651696710875179e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 97\n","nlml -668245.2383371772\n","err (0.000866044988079236-5.637110505866654e-20j)\n","eps 7.651866126418902e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 98\n","nlml -668243.3359658031\n","err (0.0008660580025526725-5.638155875008902e-20j)\n","eps 7.652031799676903e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 99\n","nlml -668247.9851220074\n","err (0.0008660458014141906-5.638988605726706e-20j)\n","eps 7.652186763591905e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 100\n","nlml -668244.9367889217\n","err (0.0008660578307855931-5.63848679465009e-20j)\n","eps 7.652334821997316e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 101\n","nlml -668250.348523408\n","err (0.0008660311263252701-5.639142892376048e-20j)\n","eps 7.652467059686595e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 102\n","nlml -668248.8841694283\n","err (0.0008660395391487331-5.638062209064338e-20j)\n","eps 7.652586011035447e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 103\n","nlml -668249.005898237\n","err (0.0008660383843951739-5.636777034717662e-20j)\n","eps 7.652691764447193e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 104\n","nlml -668251.8823566299\n","err (0.0008660273523917078-5.638370327078548e-20j)\n","eps 7.652781255383977e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 105\n","nlml -668251.4728960317\n","err (0.0008660337277244872-5.639400184952073e-20j)\n","eps 7.652856064258432e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 106\n","nlml -668252.4678448368\n","err (0.0008660282424071868-5.638428618574401e-20j)\n","eps 7.652915800843926e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 107\n","nlml -668253.075633607\n","err (0.0008660270920245403-5.637903351683476e-20j)\n","eps 7.652960809606983e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 108\n","nlml -668251.3808469368\n","err (0.0008660340035173531-5.639206444864963e-20j)\n","eps 7.652994452141358e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 109\n","nlml -668244.1119996753\n","err (0.0008660652143852438-5.636985048044508e-20j)\n","eps 7.653027249246176e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 110\n","nlml -668247.6536517\n","err (0.0008660441525965226-5.639484200364097e-20j)\n","eps 7.653052722428159e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 111\n","nlml -668250.7771301082\n","err (0.0008660287841359234-5.638672257094007e-20j)\n","eps 7.653067236578222e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 112\n","nlml -668254.7657747138\n","err (0.0008660201178106526-5.638529192550736e-20j)\n","eps 7.65306833624672e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 113\n","nlml -668253.1745038532\n","err (0.0008660322379252357-5.638479260960507e-20j)\n","eps 7.653059852064057e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 114\n","nlml -668254.6058891047\n","err (0.0008660205868436665-5.637515198891096e-20j)\n","eps 7.653040420257471e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 115\n","nlml -668254.5352590361\n","err (0.0008660245519682441-5.638410340998071e-20j)\n","eps 7.653011214176007e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 116\n","nlml -668255.2558437289\n","err (0.0008660252986716311-5.639414373240956e-20j)\n","eps 7.652973246759698e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 117\n","nlml -668256.5939297191\n","err (0.0008660209917302691-5.638392477085715e-20j)\n","eps 7.652926548558986e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 118\n","nlml -668256.6277237906\n","err (0.0008660208862888963-5.63714663490086e-20j)\n","eps 7.652873249684126e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 119\n","nlml -668258.2446237005\n","err (0.0008660164190492218-5.637581337998894e-20j)\n","eps 7.652812924948218e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 120\n","nlml -668258.1996693622\n","err (0.0008660194942387818-5.639059281063965e-20j)\n","eps 7.652747229546869e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 121\n","nlml -668259.030138867\n","err (0.0008660144958246868-5.637763984743668e-20j)\n","eps 7.652676517008298e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 122\n","nlml -668259.4508112986\n","err (0.0008660157697735207-5.638599016207354e-20j)\n","eps 7.652601806094206e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 123\n","nlml -668259.6938468546\n","err (0.0008660167083730772-5.638978237455685e-20j)\n","eps 7.652524312027544e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 124\n","nlml -668260.6909313038\n","err (0.0008660137631057645-5.638119030528975e-20j)\n","eps 7.652444206463872e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 125\n","nlml -668261.1559466902\n","err (0.0008660133645758851-5.63647053439675e-20j)\n","eps 7.652362609560869e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 126\n","nlml -668261.7393711525\n","err (0.0008660144482645832-5.642091393339368e-20j)\n","eps 7.652280085528477e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 127\n","nlml -668251.2130387096\n","err (0.0008660650392909318-5.617416881422873e-20j)\n","eps 7.652209153796626e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 128\n","nlml -668213.9935701297\n","err (0.0008661800976031945-5.673650434385528e-20j)\n","eps 7.65217650036822e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0043, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 129\n","nlml -668254.3534227038\n","err (0.0008660380372192227-5.637431488578221e-20j)\n","eps 7.652150088574798e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 130\n","nlml -668253.2240437303\n","err (0.0008660332892867981-5.633303993938803e-20j)\n","eps 7.652125952726367e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 131\n","nlml -668251.2777101309\n","err (0.000866029894493376-5.632704900108938e-20j)\n","eps 7.652105886304625e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 132\n","nlml -668253.1010951225\n","err (0.0008660227091081578-5.634163086538797e-20j)\n","eps 7.652087271957683e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 133\n","nlml -668252.3955199089\n","err (0.0008660292781737905-5.637668666731847e-20j)\n","eps 7.65207131186082e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 134\n","nlml -668254.1022650028\n","err (0.0008660236186416713-5.64113921130403e-20j)\n","eps 7.652055131480932e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 135\n","nlml -668252.8728610724\n","err (0.0008660262823113563-5.641592614100812e-20j)\n","eps 7.652041278965502e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 136\n","nlml -668254.9114895897\n","err (0.0008660194851518955-5.63997274163448e-20j)\n","eps 7.652026647720946e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 137\n","nlml -668254.254452955\n","err (0.0008660248309816574-5.637557316895442e-20j)\n","eps 7.652012930924786e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 138\n","nlml -668256.2861489814\n","err (0.0008660141799904678-5.635143964847902e-20j)\n","eps 7.651997435152419e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 139\n","nlml -668256.1219242739\n","err (0.0008660163142328989-5.635868289422073e-20j)\n","eps 7.651981338261402e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 140\n","nlml -668257.2921359543\n","err (0.0008660157010422857-5.637217548304394e-20j)\n","eps 7.651963265675341e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 141\n","nlml -668257.8184767443\n","err (0.000866015267860448-5.636263090598502e-20j)\n","eps 7.651943188110757e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 142\n","nlml -668258.5455732261\n","err (0.0008660151369928254-5.637185207241812e-20j)\n","eps 7.65192069919505e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 143\n","nlml -668258.7638984007\n","err (0.0008660154731942166-5.639608150148156e-20j)\n","eps 7.651896231539712e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 144\n","nlml -668259.5832627945\n","err (0.0008660134620748956-5.638267851652974e-20j)\n","eps 7.651869512291421e-07\n","base1 std tensor([4.2397, 3.7414, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 145\n","nlml -668259.8265117282\n","err (0.0008660113308152865-5.636341228587851e-20j)\n","eps 7.651841121902607e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 146\n","nlml -668260.7238852287\n","err (0.0008660072883815815-5.637733204563032e-20j)\n","eps 7.651810636959478e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 147\n","nlml -668261.4177889479\n","err (0.0008660053723558985-5.6378345761233e-20j)\n","eps 7.651778013829453e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 148\n","nlml -668261.7571426482\n","err (0.000866005793425473-5.636899853255355e-20j)\n","eps 7.651743843716532e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 149\n","nlml -668262.2821453046\n","err (0.0008660032552523098-5.638064536344166e-20j)\n","eps 7.651708210794635e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 150\n","nlml -668262.794971237\n","err (0.0008660010628533858-5.637960723323907e-20j)\n","eps 7.651671411317707e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 151\n","nlml -668263.2763193648\n","err (0.0008660006750985094-5.637831124966132e-20j)\n","eps 7.651633807687474e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 152\n","nlml -668263.7238384712\n","err (0.0008660037837814153-5.638141437547834e-20j)\n","eps 7.651595811038621e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 153\n","nlml -668264.4678001637\n","err (0.0008660041201525042-5.638211951828389e-20j)\n","eps 7.651557328509587e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 154\n","nlml -668265.1787229682\n","err (0.0008660024967538066-5.638344220596e-20j)\n","eps 7.651518358901576e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 155\n","nlml -668265.7672721606\n","err (0.0008660018710698563-5.637267147928146e-20j)\n","eps 7.651479192363506e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 156\n","nlml -668266.3781379968\n","err (0.0008660014657008088-5.637430666868538e-20j)\n","eps 7.651439935714038e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 157\n","nlml -668267.0372698935\n","err (0.0008659993416855262-5.637365252479769e-20j)\n","eps 7.651400659733953e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 158\n","nlml -668267.7082202147\n","err (0.000865996878982571-5.637802098955056e-20j)\n","eps 7.651361407435707e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 159\n","nlml -668268.3649064504\n","err (0.000865996375272622-5.637419294898623e-20j)\n","eps 7.651322324265074e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 160\n","nlml -668269.0047244123\n","err (0.0008659958607107561-5.638664354622037e-20j)\n","eps 7.651283545191063e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 161\n","nlml -668269.4704555384\n","err (0.0008659966946249429-5.636579440419599e-20j)\n","eps 7.651245489952709e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 162\n","nlml -668269.6789075776\n","err (0.0008659996175989794-5.640210959921829e-20j)\n","eps 7.651208826533479e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 163\n","nlml -668268.9622296545\n","err (0.0008660052724115256-5.634221462480632e-20j)\n","eps 7.651176008141711e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 164\n","nlml -668267.4333745345\n","err (0.0008660063198523427-5.641760245775541e-20j)\n","eps 7.651149930566436e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 165\n","nlml -668267.9529281657\n","err (0.000866007190999676-5.635648030732012e-20j)\n","eps 7.651129910952976e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 166\n","nlml -668268.0440208169\n","err (0.0008660080622763848-5.637977231870128e-20j)\n","eps 7.651116303008718e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 167\n","nlml -668269.54308718\n","err (0.0008660041491777967-5.637385703097506e-20j)\n","eps 7.651106677677164e-07\n","base1 std tensor([4.2396, 3.7413, 3.7723], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 168\n","nlml -668271.8247117194\n","err (0.0008659947277237951-5.638997238840609e-20j)\n","eps 7.651096433743289e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 169\n","nlml -668271.9558601509\n","err (0.0008659958880170599-5.638905297280715e-20j)\n","eps 7.65108614675839e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 170\n","nlml -668271.0610236976\n","err (0.0008660015341837894-5.637463387632764e-20j)\n","eps 7.651078402098736e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 171\n","nlml -668271.859924706\n","err (0.0008659991633499967-5.638150298071514e-20j)\n","eps 7.651071809189198e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 172\n","nlml -668273.4274708816\n","err (0.0008659938884722402-5.63797591990126e-20j)\n","eps 7.651063729482637e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 173\n","nlml -668273.8544032631\n","err (0.0008659932494742939-5.637718872514761e-20j)\n","eps 7.651053892674918e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 174\n","nlml -668273.5188512664\n","err (0.0008659978525428394-5.637852889276608e-20j)\n","eps 7.65104379298645e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 175\n","nlml -668273.90345192\n","err (0.0008659992631439449-5.637512529967411e-20j)\n","eps 7.651033377061268e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 176\n","nlml -668274.9915724419\n","err (0.0008659941085581025-5.638238899543068e-20j)\n","eps 7.651021278814912e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 177\n","nlml -668275.361585871\n","err (0.0008659951159640464-5.637662855813288e-20j)\n","eps 7.651007596112318e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 178\n","nlml -668275.36398597\n","err (0.0008659948247725331-5.63735510878457e-20j)\n","eps 7.650993055586861e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 179\n","nlml -668275.9435403566\n","err (0.0008659939224820801-5.637595942215745e-20j)\n","eps 7.650977367200594e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 180\n","nlml -668276.4627403752\n","err (0.0008659935885468389-5.637902939735378e-20j)\n","eps 7.650960048037942e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 181\n","nlml -668276.6596579177\n","err (0.0008659927557766764-5.638227332268367e-20j)\n","eps 7.650941362350274e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 182\n","nlml -668276.7351926767\n","err (0.0008659925195386382-5.637151846820236e-20j)\n","eps 7.650921921050348e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 183\n","nlml -668277.073768957\n","err (0.0008659929681581922-5.637084416070697e-20j)\n","eps 7.650901741813667e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 184\n","nlml -668277.3810135188\n","err (0.0008659924936019844-5.638701789001487e-20j)\n","eps 7.650880854594731e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 185\n","nlml -668277.6878894245\n","err (0.0008659931530178246-5.637392462103329e-20j)\n","eps 7.650859370973596e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 186\n","nlml -668277.9223425739\n","err (0.0008659926651252746-5.6385766908042e-20j)\n","eps 7.650837488349286e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 187\n","nlml -668277.8737311901\n","err (0.0008659965545687553-5.638710140688223e-20j)\n","eps 7.650815866713158e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 188\n","nlml -668278.0339206246\n","err (0.0008659933427718388-5.637691213685539e-20j)\n","eps 7.650794689817754e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 189\n","nlml -668278.6552911822\n","err (0.0008659924769141115-5.638645962877944e-20j)\n","eps 7.650773249690604e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 190\n","nlml -668279.1458645613\n","err (0.0008659912190628763-5.637648011566076e-20j)\n","eps 7.650751225577432e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 191\n","nlml -668279.2608146415\n","err (0.0008659896662341922-5.637373987791353e-20j)\n","eps 7.65072900227852e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 192\n","nlml -668279.5290310052\n","err (0.0008659903466016907-5.638169925970376e-20j)\n","eps 7.650706636106374e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 193\n","nlml -668279.8502124589\n","err (0.0008659895742481136-5.637619790654789e-20j)\n","eps 7.650684155993251e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 194\n","nlml -668279.9491101502\n","err (0.0008659887498708952-5.638416151233492e-20j)\n","eps 7.650661987969458e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 195\n","nlml -668279.936322586\n","err (0.0008659905388952842-5.636801838982704e-20j)\n","eps 7.650640734470639e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 196\n","nlml -668279.8926440359\n","err (0.0008659900576569443-5.639679793947842e-20j)\n","eps 7.650620934678327e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 197\n","nlml -668279.9654711557\n","err (0.0008659914837262232-5.636220980424752e-20j)\n","eps 7.650602887929306e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 198\n","nlml -668280.104384491\n","err (0.0008659888180243101-5.639353955403206e-20j)\n","eps 7.650586702038666e-07\n","base1 std tensor([4.2396, 3.7413, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 199\n","nlml -668280.365165014\n","err (0.0008659909232807096-5.636850033271246e-20j)\n","eps 7.650572230072706e-07\n","base1 std tensor([4.2396, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 200\n","nlml -668280.7046899678\n","err (0.0008659870056424334-5.638765316018477e-20j)\n","eps 7.650559107581628e-07\n","base1 std tensor([4.2396, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 201\n","nlml -668281.2625055873\n","err (0.0008659868254823885-5.637297360782899e-20j)\n","eps 7.650546534335267e-07\n","base1 std tensor([4.2396, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 202\n","nlml -668281.7589309757\n","err (0.0008659848234991819-5.638835829562877e-20j)\n","eps 7.650533934082464e-07\n","base1 std tensor([4.2396, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 203\n","nlml -668281.8853934692\n","err (0.000865984306337065-5.636542312607453e-20j)\n","eps 7.650521543243429e-07\n","base1 std tensor([4.2396, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 204\n","nlml -668281.736817703\n","err (0.0008659852493452024-5.639666641042761e-20j)\n","eps 7.650510097842285e-07\n","base1 std tensor([4.2396, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 205\n","nlml -668281.6341075093\n","err (0.000865985696151004-5.635991298582103e-20j)\n","eps 7.650500130352286e-07\n","base1 std tensor([4.2396, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 206\n","nlml -668282.0109177298\n","err (0.0008659848632707893-5.639248245483337e-20j)\n","eps 7.65049127433345e-07\n","base1 std tensor([4.2396, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 207\n","nlml -668282.3867966065\n","err (0.0008659846272462414-5.636942281680984e-20j)\n","eps 7.65048315280044e-07\n","base1 std tensor([4.2396, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 208\n","nlml -668282.5491442431\n","err (0.0008659856227305487-5.638566966347616e-20j)\n","eps 7.650475889640524e-07\n","base1 std tensor([4.2396, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 209\n","nlml -668282.7418411217\n","err (0.0008659859678544926-5.637514520082574e-20j)\n","eps 7.650469473859804e-07\n","base1 std tensor([4.2396, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 210\n","nlml -668283.0910460916\n","err (0.0008659842441143601-5.638604080503704e-20j)\n","eps 7.650463630645502e-07\n","base1 std tensor([4.2396, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 211\n","nlml -668283.3720692974\n","err (0.0008659855182354101-5.636502719694515e-20j)\n","eps 7.650458274532938e-07\n","base1 std tensor([4.2397, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 212\n","nlml -668283.3987231065\n","err (0.0008659837667739616-5.640299452761872e-20j)\n","eps 7.650453818835688e-07\n","base1 std tensor([4.2397, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 213\n","nlml -668283.2205340241\n","err (0.00086598735422769-5.634703421949682e-20j)\n","eps 7.650450870632001e-07\n","base1 std tensor([4.2397, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 214\n","nlml -668282.9177979868\n","err (0.0008659851176549796-5.641052887636941e-20j)\n","eps 7.650449407463021e-07\n","base1 std tensor([4.2397, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 215\n","nlml -668283.8363737954\n","err (0.000865983239879288-5.63712819695558e-20j)\n","eps 7.650448195134005e-07\n","base1 std tensor([4.2397, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 216\n","nlml -668283.4680132674\n","err (0.0008659829797997778-5.637143227649259e-20j)\n","eps 7.650447728684164e-07\n","base1 std tensor([4.2397, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 217\n","nlml -668283.870168928\n","err (0.0008659806950574783-5.637761237161036e-20j)\n","eps 7.650447361562877e-07\n","base1 std tensor([4.2397, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 218\n","nlml -668283.847915747\n","err (0.000865981055479795-5.639340665699022e-20j)\n","eps 7.65044702092947e-07\n","base1 std tensor([4.2397, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 219\n","nlml -668284.368539975\n","err (0.000865978963610806-5.637988313005836e-20j)\n","eps 7.650445985987975e-07\n","base1 std tensor([4.2397, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 220\n","nlml -668284.9032564219\n","err (0.0008659785167634548-5.636991998449239e-20j)\n","eps 7.650443501931061e-07\n","base1 std tensor([4.2397, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 221\n","nlml -668285.4145741734\n","err (0.0008659760448843707-5.63772947025597e-20j)\n","eps 7.65043917133479e-07\n","base1 std tensor([4.2397, 3.7414, 3.7724], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 222\n","nlml -668285.6434664177\n","err (0.0008659772135471186-5.638763812251268e-20j)\n","eps 7.650433008782316e-07\n","base1 std tensor([4.2397, 3.7414, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 223\n","nlml -668285.6604945099\n","err (0.0008659784371011879-5.637800201444874e-20j)\n","eps 7.650425597082324e-07\n","base1 std tensor([4.2397, 3.7414, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 224\n","nlml -668285.8565861739\n","err (0.0008659783607508026-5.638072082604697e-20j)\n","eps 7.65041686898825e-07\n","base1 std tensor([4.2397, 3.7414, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 225\n","nlml -668286.2200064836\n","err (0.0008659750784943012-5.637183660049178e-20j)\n","eps 7.650406464920793e-07\n","base1 std tensor([4.2397, 3.7414, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 226\n","nlml -668286.5969989492\n","err (0.0008659738968996206-5.637900305947092e-20j)\n","eps 7.650394042716776e-07\n","base1 std tensor([4.2397, 3.7414, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 227\n","nlml -668286.6457265115\n","err (0.0008659731602724289-5.638803193618936e-20j)\n","eps 7.650379935780817e-07\n","base1 std tensor([4.2397, 3.7414, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 228\n","nlml -668286.8454799731\n","err (0.0008659727477922881-5.637380090879492e-20j)\n","eps 7.65036433451036e-07\n","base1 std tensor([4.2397, 3.7414, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 229\n","nlml -668287.0639355667\n","err (0.0008659723066201755-5.637483338833103e-20j)\n","eps 7.650347330125897e-07\n","base1 std tensor([4.2397, 3.7414, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 230\n","nlml -668286.8570347129\n","err (0.0008659734142396132-5.638620701517039e-20j)\n","eps 7.650329856542067e-07\n","base1 std tensor([4.2397, 3.7414, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 231\n","nlml -668284.5907059726\n","err (0.0008659864420874761-5.637093482808431e-20j)\n","eps 7.65031675169547e-07\n","base1 std tensor([4.2397, 3.7414, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 232\n","nlml -668273.691913793\n","err (0.0008660346438279136-5.639933760743332e-20j)\n","eps 7.650328418507984e-07\n","base1 std tensor([4.2397, 3.7414, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 233\n","nlml -668259.5300795375\n","err (0.0008661009740600179-5.637170197152582e-20j)\n","eps 7.650389535061857e-07\n","base1 std tensor([4.2397, 3.7414, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 234\n","nlml -668273.9967010448\n","err (0.0008660278798090339-5.636935949821526e-20j)\n","eps 7.650465715491938e-07\n","base1 std tensor([4.2397, 3.7414, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 235\n","nlml -668276.8952575097\n","err (0.0008659958767236127-5.641708199191867e-20j)\n","eps 7.650546756467613e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 236\n","nlml -668279.5217303113\n","err (0.0008659936988229935-5.638292955286223e-20j)\n","eps 7.650628982026222e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 237\n","nlml -668281.0388685915\n","err (0.0008659831469866201-5.635290735192033e-20j)\n","eps 7.650705222673216e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 238\n","nlml -668281.921663321\n","err (0.0008659853875066131-5.638303557521908e-20j)\n","eps 7.650774500902957e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 239\n","nlml -668282.258938934\n","err (0.000865982564961158-5.640006499393929e-20j)\n","eps 7.650835869218766e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 240\n","nlml -668283.2663523426\n","err (0.0008659757412233099-5.639329396608531e-20j)\n","eps 7.650887772207706e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 241\n","nlml -668283.2396757101\n","err (0.0008659736894623456-5.636766236569935e-20j)\n","eps 7.650930069766961e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 242\n","nlml -668283.4441939954\n","err (0.0008659743467440902-5.635894306943739e-20j)\n","eps 7.65096236293254e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 243\n","nlml -668283.9501465214\n","err (0.0008659756382934762-5.637702968923718e-20j)\n","eps 7.650984310618442e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 244\n","nlml -668283.8830176602\n","err (0.0008659768542236404-5.637941470074679e-20j)\n","eps 7.650997122596397e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 245\n","nlml -668284.5811707192\n","err (0.0008659712127816194-5.638738730470907e-20j)\n","eps 7.651000095517726e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 246\n","nlml -668285.1148558806\n","err (0.000865970534395479-5.638931772957263e-20j)\n","eps 7.65099348193763e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 247\n","nlml -668285.4866490482\n","err (0.0008659722216870928-5.638758487224037e-20j)\n","eps 7.650977957879072e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 248\n","nlml -668285.9382726088\n","err (0.0008659708421459231-5.636510135053736e-20j)\n","eps 7.650953959147656e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 249\n","nlml -668286.0955920969\n","err (0.000865971247071655-5.637205676706674e-20j)\n","eps 7.650922590519107e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 250\n","nlml -668285.9769605779\n","err (0.0008659696964635673-5.63520459049413e-20j)\n","eps 7.65088549117499e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 251\n","nlml -668285.934433855\n","err (0.0008659703060263626-5.640840933114727e-20j)\n","eps 7.650843719036399e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 252\n","nlml -668285.2672594688\n","err (0.0008659758304576218-5.637553521298312e-20j)\n","eps 7.650800268144148e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 253\n","nlml -668284.7014966762\n","err (0.0008659747011793762-5.639040264429551e-20j)\n","eps 7.650757468606719e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 254\n","nlml -668284.7797323319\n","err (0.0008659775821767109-5.637004327119404e-20j)\n","eps 7.650716129915536e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 255\n","nlml -668284.7292180922\n","err (0.0008659784394199616-5.638233491722576e-20j)\n","eps 7.650677096861132e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 256\n","nlml -668285.343322351\n","err (0.0008659739588541093-5.636350374378887e-20j)\n","eps 7.650639460701731e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 257\n","nlml -668287.0650846885\n","err (0.0008659682000163897-5.638211670553213e-20j)\n","eps 7.650600142699799e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 258\n","nlml -668288.6358872814\n","err (0.0008659604272888277-5.638265625295285e-20j)\n","eps 7.650556494163126e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 259\n","nlml -668289.2958147682\n","err (0.0008659596166858469-5.638518517076591e-20j)\n","eps 7.65050844617754e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 260\n","nlml -668288.6698405333\n","err (0.0008659667108613404-5.638529647883123e-20j)\n","eps 7.650459019181093e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 261\n","nlml -668287.9508222229\n","err (0.0008659678792173359-5.636203685281595e-20j)\n","eps 7.650411057614465e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 262\n","nlml -668287.5248185479\n","err (0.0008659703477766741-5.639435321779267e-20j)\n","eps 7.65036636583956e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 263\n","nlml -668287.5102411045\n","err (0.0008659703217996342-5.635516168011277e-20j)\n","eps 7.650325747001124e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 264\n","nlml -668287.7852097133\n","err (0.0008659667260244546-5.639707554687294e-20j)\n","eps 7.650289102919905e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 265\n","nlml -668289.2219586975\n","err (0.0008659638047370686-5.636828937544965e-20j)\n","eps 7.650253520578169e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 266\n","nlml -668290.3238180217\n","err (0.0008659562160554275-5.638241903285116e-20j)\n","eps 7.650217181604243e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 267\n","nlml -668290.8348494446\n","err (0.0008659559106306019-5.638375828812906e-20j)\n","eps 7.65017990376943e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 268\n","nlml -668290.3242125337\n","err (0.0008659600882067619-5.635892515519287e-20j)\n","eps 7.650144042199387e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 269\n","nlml -668289.5790929386\n","err (0.0008659616856152356-5.640613002229904e-20j)\n","eps 7.65011223891845e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 270\n","nlml -668288.0481272672\n","err (0.0008659704849887481-5.633555339004102e-20j)\n","eps 7.650088827385277e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 271\n","nlml -668284.2310000153\n","err (0.0008659812693566002-5.644882317664742e-20j)\n","eps 7.65008216524452e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 272\n","nlml -668282.9973629146\n","err (0.0008659806950816843-5.632685308206493e-20j)\n","eps 7.650092057225831e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 273\n","nlml -668287.4347273592\n","err (0.0008659716041570627-5.638612919876217e-20j)\n","eps 7.650107753589609e-07\n","base1 std tensor([4.2397, 3.7413, 3.7725], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 274\n","nlml -668289.1643260999\n","err (0.0008659634085167388-5.637833821834187e-20j)\n","eps 7.650124358317257e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 275\n","nlml -668288.8271128639\n","err (0.0008659594362870878-5.637772248598544e-20j)\n","eps 7.650142222958291e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 276\n","nlml -668290.8568015415\n","err (0.0008659555162406437-5.638063103623322e-20j)\n","eps 7.650155836493097e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 277\n","nlml -668289.0854498104\n","err (0.0008659627591691977-5.637616766646011e-20j)\n","eps 7.650170044842474e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 278\n","nlml -668289.9222518598\n","err (0.0008659557196757829-5.638037993336906e-20j)\n","eps 7.650182726735709e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 279\n","nlml -668289.7058898495\n","err (0.0008659588246477033-5.637374684247663e-20j)\n","eps 7.650194543530732e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 280\n","nlml -668290.6723796277\n","err (0.0008659554058690048-5.638994738104203e-20j)\n","eps 7.650203264564949e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 281\n","nlml -668292.0488899432\n","err (0.0008659502449637151-5.637394750232193e-20j)\n","eps 7.650205856174606e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 282\n","nlml -668291.73292161\n","err (0.0008659511936680664-5.637329254088807e-20j)\n","eps 7.650204071014357e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 283\n","nlml -668292.4375567454\n","err (0.0008659504868599544-5.637811120958113e-20j)\n","eps 7.650196951393847e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 284\n","nlml -668291.7025050914\n","err (0.0008659545683250081-5.637000592710939e-20j)\n","eps 7.650187192878236e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 285\n","nlml -668291.9194351975\n","err (0.0008659530109299965-5.638355689217861e-20j)\n","eps 7.650174875622406e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 286\n","nlml -668292.8946435807\n","err (0.0008659496431255164-5.63752354672858e-20j)\n","eps 7.650158489964849e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 287\n","nlml -668293.0566338863\n","err (0.0008659494257992773-5.639130908242749e-20j)\n","eps 7.650138594176638e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 288\n","nlml -668293.7544249994\n","err (0.0008659477301191269-5.637761528622265e-20j)\n","eps 7.6501145401682e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 289\n","nlml -668293.842251467\n","err (0.0008659448209650313-5.636461044920216e-20j)\n","eps 7.650087390546357e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 290\n","nlml -668294.367822014\n","err (0.0008659462081263373-5.637722144973495e-20j)\n","eps 7.650056968366713e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 291\n","nlml -668294.5470182742\n","err (0.0008659466024281825-5.637719527270024e-20j)\n","eps 7.650024085109644e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 292\n","nlml -668294.5728051849\n","err (0.000865943355201663-5.637884364902364e-20j)\n","eps 7.649989889637249e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 293\n","nlml -668295.2625449521\n","err (0.0008659445428097175-5.637637076297757e-20j)\n","eps 7.649953757008278e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 294\n","nlml -668295.4952361279\n","err (0.000865943536048637-5.638154843993796e-20j)\n","eps 7.649916351701098e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 295\n","nlml -668295.5976042243\n","err (0.0008659416695822678-5.63775690192822e-20j)\n","eps 7.649878683280206e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 296\n","nlml -668296.1472582194\n","err (0.000865941199849164-5.637280256216108e-20j)\n","eps 7.649840470655043e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 297\n","nlml -668296.5204882177\n","err (0.0008659409447399534-5.637792374161921e-20j)\n","eps 7.649801913149687e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 298\n","nlml -668296.8336740821\n","err (0.0008659384885523737-5.637552022105946e-20j)\n","eps 7.64976344324094e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n","~~~~~~~~~~~~~~~~~~~~~~~~~~\n","epoch 299\n","nlml -668297.1612423973\n","err (0.0008659386000494179-5.637790484715903e-20j)\n","eps 7.649725367256355e-07\n","base1 std tensor([4.2397, 3.7413, 3.7726], device='cuda:0')\n","base2 std tensor([0.9732, 1.0221, 1.0402], device='cuda:0')\n","min,max (tensor(-0.0042, device='cuda:0'), tensor(0.9758, device='cuda:0'))\n"]}],"source":["opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-1},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(20000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-2},\n","    {'params': eps, 'lr': 1e-2}])\n","#train(100000)\n","train(20000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-3},\n","    {'params': [S_diag, eps], 'lr': 1e-2}])\n","train(1000)\n","opt = torch.optim.Adam([\n","    {'params': [MC_base1], 'lr': 1e-3},\n","    {'params': [S_diag, eps], 'lr': 1e-3}])\n","train(300)\n","torch.save({\n","            'MC_base1': MC_base1.cpu(),\n","            'MC_base2': MC_base2.cpu(),\n","            'S_diag': S_diag.cpu(),\n","            'eps': eps.cpu(),\n","    }, \"state.pt\")\n"]},{"cell_type":"code","execution_count":6,"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","metadata":{"id":"afb3c4a4-300f-474d-be4b-54306ca163c4","colab":{"base_uri":"https://localhost:8080/"},"executionInfo":{"status":"ok","timestamp":1728074224818,"user_tz":240,"elapsed":10614,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"849051aa-009f-4c2b-9001-4c02fcfb929f"},"outputs":[{"output_type":"stream","name":"stderr","text":["<ipython-input-6-bc68cac6f340>:9: FutureWarning: You are using `torch.load` with `weights_only=False` (the current default value), which uses the default pickle module implicitly. It is possible to construct malicious pickle data which will execute arbitrary code during unpickling (See https://github.com/pytorch/pytorch/blob/main/SECURITY.md#untrusted-models for more details). In a future release, the default value for `weights_only` will be flipped to `True`. This limits the functions that could be executed during unpickling. Arbitrary objects will no longer be allowed to be loaded via this mode unless they are explicitly allowlisted by the user via `torch.serialization.add_safe_globals`. We recommend you start setting `weights_only=True` for any use case where you don't have full control of the loaded file. Please open an issue on GitHub for any issues related to this experimental feature.\n","  st = torch.load(\"state.pt\")\n"]}],"source":["#torch.save({\n","#            'MC_base1': MC_base1.cpu(),\n","#            'MC_base2': MC_base2.cpu(),\n","#            'S_diag': S_diag.cpu(),\n","#            'eps': eps.cpu(),\n","#    }, \"state.pt\")\n","\n","\n","st = torch.load(\"state.pt\")\n","MC_base1 = st['MC_base1']\n","MC_base2 = st['MC_base2']\n","S_diag = st['S_diag']\n","eps = st['eps']\n","\n","# Prediction\n","#Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)\n","Phi_ = Phi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#dPhi_ = dPhi(MC_base1 * 1.j, MC_base2 * 1.j, Ps.to(torch.complex128).to(\"cpu\"))\n","#Phi_ = torch.cat((Phi_,dPhi_),1)\n","PhiX = Phi(MC_base1 * 1.j, MC_base2 * 1.j, X.to(\"cpu\"))\n","#dPhiX = dPhi(MC_base1 * 1.j, MC_base2 * 1.j, dX.to(\"cpu\"))\n","#PhiX = torch.cat((PhiX,dPhiX),1)\n","A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H\n","LA = torch.linalg.cholesky(A)\n","alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(\"cpu\").to(torch.complex128), upper=False)\n","pred = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha.to(\"cpu\"), upper=True)\n","pred = pred.real\n","\n","pred.detach().cpu().numpy().tofile(\"pred.dat\")\n","axis.cpu().numpy().tofile(\"axis.dat\")\n","time.cpu().numpy().tofile(\"time.dat\")"]},{"cell_type":"code","execution_count":7,"id":"-5qUr2RGgTf_","metadata":{"id":"-5qUr2RGgTf_","executionInfo":{"status":"ok","timestamp":1728074227480,"user_tz":240,"elapsed":2664,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}}},"outputs":[],"source":["import locale\n","def getpreferredencoding(do_setlocale = True):\n","    return \"UTF-8\"\n","locale.getpreferredencoding = getpreferredencoding\n","!cp pred.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp axis.dat \"/content/drive/MyDrive/Colab Notebooks\"\n","!cp time.dat \"/content/drive/MyDrive/Colab Notebooks\""]},{"cell_type":"code","execution_count":8,"id":"_nQ83U-3DLSk","metadata":{"id":"_nQ83U-3DLSk","colab":{"base_uri":"https://localhost:8080/","height":452},"executionInfo":{"status":"ok","timestamp":1728074228479,"user_tz":240,"elapsed":1004,"user":{"displayName":"Jianlei Huang","userId":"10108074868984712667"}},"outputId":"9d3dc0d0-4a9a-40bf-e004-d38936731b10"},"outputs":[{"output_type":"display_data","data":{"text/plain":["<Figure size 640x480 with 1 Axes>"],"image/png":"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\n"},"metadata":{}}],"source":["plt.ion()\n","f, ax = plt.subplots()\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], fill=True)\n","sn.scatterplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], s=10)\n","sn.kdeplot(x = MC_base1.detach().numpy()[:,0], y = MC_base1.detach().numpy()[:,1], bw_adjust=0.5, fill=True)\n","plt.title(\"Positive t\")\n","plt.show()"]},{"cell_type":"code","execution_count":null,"id":"jmNCyJC6BSN2","metadata":{"id":"jmNCyJC6BSN2"},"outputs":[],"source":["from google. colab import runtime\n","runtime.unassign()"]}],"metadata":{"accelerator":"GPU","colab":{"gpuType":"A100","machine_shape":"hm","provenance":[]},"kernelspec":{"display_name":"Python 3","name":"python3"},"language_info":{"codemirror_mode":{"name":"ipython","version":3},"file_extension":".py","mimetype":"text/x-python","name":"python","nbconvert_exporter":"python","pygments_lexer":"ipython3","version":"3.11.7"}},"nbformat":4,"nbformat_minor":5}
